Feature Encodings for Gradient Boosting with Automunge

Automunge is a tabular preprocessing library that encodes dataframes for supervised learning. When selecting a default feature encoding strategy for gradient boosted learning, one may consider metrics of training duration and achieved predictive performance associated with the feature representations. Automunge offers a default of binarization for categoric features and z-score normalization for numeric. The presented study sought to validate those defaults by way of benchmarking on a series of diverse data sets by encoding variations with tuned gradient boosted learning. We found that on average our chosen defaults were top performers both from a tuning duration and a model performance standpoint. Another key finding was that one hot encoding did not perform in a manner consistent with suitability to serve as a categoric default in comparison to categoric binarization. We present here these and further benchmarks.

==> arxiv_final-NeurIPS(HITY)2022-Feature_Encodings_for_Gradient_Boosting/submittals/supplemental_0905/.ipynb_checkpoints/figures_drafting_combinedsets_031422_0905submittal-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> arxiv_final-NeurIPS(HITY)2022-Feature_Encodings_for_Gradient_Boosting/submittals/supplemental_0905/figures_drafting_combinedsets_031422_0905submittal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> arxiv_final-NeurIPS(HITY)2022-Feature_Encodings_for_Gradient_Boosting/submittals/supplemental_1025/.ipynb_checkpoints/figures_drafting_combinedsets_031422_0905submittal-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWoAAAHLCAYAAADhmNKoAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAACHDUlEQVR4nO3dd1gUV9vA4R/SEQsgIMWGSBFRrIhdVDSWRGOJsSV53xiN3USN3Zj4RqNGo8YeE0ssUWOLvfeGXRErqAiCSJEmdef7w283EssCLgvqc19XLsPs7JlndmefPXvmFANFURSEEEIUWkUKOgAhhBCvJolaCCEKOUnUQghRyEmiFkKIQk4StRBCFHKSqIUQopCTRC2EEIWcJGohhCjkJFELIUQhJ4laCCEKOUnUQghRyEmiFkKIQk4StRBCFHKSqIUQopCTRC2EEIWcJGohhCjkJFGLQismJoZhw4YRGxtb0KEIUaAkUYtCa9WqVVy5coWVK1cWdChCFChJ1KJQiomJYffu3SiKwu7du6VWLd5pkqhFobRq1SpUKhUAKpVKatXinSaJWhRK+/fvJzMzE4DMzEz2799fwBEJUXCMCjqAt9mePXvYvXt3tm3qn/DW1tbZtgcEBNCiRQu9xVbY+fv7s3PnTjIzMzEyMsLf37+gQxKiwEiNWs/i4uKIi4sr6DAKvW7dulGkyNPLs0iRInTv3r2AIxKi4BgoiqIUdBDvkuHDhwMwbdq0Ao6k8JszZw7btm2jTZs2DBw4sKDDEaLASNOHKLS6devG3bt3pTYt3nmSqEWhZWNjw/Tp0ws6DCEKnLRRCyFEISeJWgghCjlJ1EIIUchJohZCiEJOErUQQhRykqiFEKKQk0QthBCFnPSjfsPJfCJCvP2kRv0WkvlEhHi7SI36DdeiRYvnaskyn4gQbxepUQshRCEniVoIIQq5HCfq9PR0zYobQojCRVZsf7u9MlHHxMQwefJk/P39qVatGlWrViUgIIAZM2bIBSFEISIrtr/dXnozcdOmTSxfvpxWrVrxyy+/4OzsjLGxMWFhYRw5coTPPvuMTz/9lA4dOugz3kJr/vz5hISEaN3v9u3bwD83/F7FxcWFL7/88rVjE2+3f6/Y3r179+e6Zoo320sT9ePHj1m/fr1mOSQ1Nzc33Nzc+PTTT1mxYkW+B/imCAkJ4ebVS5QpbvjK/YrxdGXt1PtBr9wvLCFLZ7GJt9uLVmyXFXHeLi9N1J988skLt2dkZGBsbIyhoSGffvppfsX1RipT3JDhfhY6KWvaiRSdlCPefi9asV0S9dtF683EM2fOMG/ePNLT0+ncuTO1atVi+/bt+ohNCJED/v7+GBk9rXPJiu1vJ62Jetq0afj4+LB3715KlizJtm3b+O233/QRmxAiB2TF9ref1kSdlZVFvXr1OH78OM2bN8fZ2VnTHiaEKHg2NjYEBARgYGBAQECA3Eh8C2lN1CqVikuXLnHw4EHq1avHjRs3yMjI0EdsQogc6tatG1WqVJHadCGh637tWhN13759+frrr+nUqRNlypShb9++DBkyRCcHF0LohnrFdqlNFw667teudVKmgIAAAgICNH/v2bMHQ8NXd0ETQojCoCCmAc6Pfu0vrVF/+eWXBAU939dXnaQvXbpE3759X+vgQgihb/k9DfCL+rW/rpfWqL/99lvGjRtHbGwsTZo0oVy5cqhUKsLCwjh8+DDFixdn4sSJrx2AEELkl4KYBjg/+rW/NFHb29uzaNEiLl26xI4dO9i2bRsAFSpUYMyYMVSrVk1r4bNmzWLXrl0YGBjQqVMnPvvsM/78809WrFiBgYEBVapUYeLEiZiYmBAcHMyYMWNITk6mVq1aTJw4ESMjIyIiIhg+fDgxMTFUqFCB6dOnU7Ro0dc6aSGEyC/+/v7s3LmTzMxMnfVr13ozsWrVqnzzzTcsWLCABQsW8M033+QoSZ8+fZqTJ0+yZcsW/vrrL1asWEFISAhLlixhzZo1bNmyBZVKxapVq4Cn33Ljx49n165dKIrC2rVrAZg4cSLdunVj586dVKlShXnz5r3mKQshRP7Jj37t+TYfdZ06dVi+fDlGRkbExMSQlZWFqakpEyZMwNLSEgMDA9zc3IiIiCA8PJzU1FR8fHwA+PDDD9m5cycZGRkEBgbSsmXLbNuFEKKwyo9+7fm6cICxsTGzZ8+mTZs2+Pn54ejoSP369YGnd15XrlxJs2bNePjwIba2tprn2draEhUVRVxcHJaWlprhsertQghRmOm6X3u+r5k4aNAgevfuTd++fVm7di0fffQRUVFRfP7553Ts2BFfX1/Onj2LgYGB5jmKomBgYKD591n//vtVgoKCSE1N1dm5vEpiYiLG+VDm2bNn8/Q8IE/PFQLg3Llzz10/6uuqWLFi2bbXrFmTGjVq6C2216Wvz8fHH39MaGgooaGhOdq/Zs2aL31Ma6LetGnTc9vMzc1xdXWlYsWKL33e7du3SU9Px9PTE3NzcwICArh+/Tq3b9/m888/p2fPnvznP/8BoHTp0kRHR2ue++jRI+zs7LC2tiYxMZGsrCwMDQ2Jjo7Gzs5OW8gaXl5eOd73da1Zs4bUx7ots1ixYq98814VC7z6jRfiVWJjY7lx40a2bQ8fPgTA0dEx2/by5cu/Udfam/j50JqoN2/ezIULF6hbty6GhoacOHGCMmXKkJCQQJ8+ffjoo49e+Lz79+8ze/ZsVq9eDcC+fft4//33+e9//8uQIUNo3769Zl8nJydMTU05e/YsNWvWZPPmzTRq1AhjY2PNbH3t2rVj06ZNNGrUSDdnLoR4KVndvnDRmqgNDAxYv369pvYcFhbGpEmT+OOPP+jWrdtLE3Xjxo25dOkS7du3x9DQkICAAOLj43n06BG///47v//+O/C0K8vgwYOZPn06Y8eOJSkpCS8vL3r16gXAhAkTGDlyJPPnz8fBwYEZM2bo6tyFEOKNoDVRR0dHZ2viKFOmDFFRUVhaWmodSj5w4MDnOnq/bLEBDw8P1q9f/9x2JycnWUlGCPFO05qoS5QowZ9//kmnTp1QFIW//vqLkiVLEhoaKtOdCiEKjbd53VKtifqHH35gxIgRTJw4EQMDA2rUqMGUKVP4+++/C8UJCCEEqNctvUWZ4mVfuV8xigOQej/9lfuFJdzTWWyvS2uiLlu2LGvWrCEhIQFDQ0PN8G2ZkEkIUdiUKV6Wr31H6aSsn05N1kk5uqA1UYeEhLB48WLi4+NRFEWzfcGCBfkamBBCiKe0JuqRI0dStWpVateunavBJkIIIXRDa6J+8uQJY8eO1UcsQgghXkBroi5XrhwPHz7M1YhAIYTQpiBWX3lTaU3UKpWKtm3b4uXlhampqWa7tFELIXRNvfKKrP2YndZE/aKhpEII8bpkmHrOaU3UHTp0IDw8nNOnT5OZmUmdOnUoV66cPmITQghBDuajPnLkCB07dmTv3r3s27ePTp06sXfvXn3EJoQQghzUqGfNmsUff/yBq6srADdv3mT48OE0b94834MTQgiRgxp1RkaGJkkDVKpUiaysrHwNSgghxD+0JmozMzMuX76s+fvy5cuYm5vna1BCCCH+obXpY/jw4fTt21dzAzE0NJRZs2ble2BCCCGe0pqoa9WqxbZt27h48SIqlQofHx+srKz0EZsQQghekag3b97MBx98oFmJRe3OnTsAfPbZZ/kamBBCiKdemqjv3r0L8NwCl0IIIfTrpYl60KBBAEye/HRO1sePH2NoaIilpaV+IhNCCAHkoNdHSEgIHTt2pF69evj6+tKjRw8iIiL0EZsQQghykKhHjRpF586duXDhAufPn6dly5aMGTNGH7EJIYQgB4n6yZMndO3aFWNjY0xMTOjZsyePHj3SR2xCCCHIQaJ2cXHh3Llzmr9v3LiBs7NzvgYlhBDiH1r7UUdERNCzZ0/c3d0xMjLi6tWr2Nra0q5dOwD+/vvvfA9SFCyZ4F2IgqU1UQ8bNkwfcYg3jEzwLoT+aE3UderU4ebNmxw7dowiRYrQqFEjypcvr4fQRGEhE7wLUbC0tlGvXr2aXr16cfXqVS5dukS3bt3Yvn27PmITQghBDmrUS5cuZdOmTdjb2wNP26y/+OILWrdune/BCSGEyEGN2tLSUpOkARwdHTExMcnXoIQQQvxDa426fv36TJgwge7du2NoaMjmzZspX748QUFBAHh5eeV7kEII8S7Tmqi3bt0KPF078VkDBw7EwMCAffv25U9kQgghgBwk6v379+sjDiGEEC+hNVGnpKQwdepUDh8+TGZmJvXr12fMmDEyi54QQuiJ1puJkydPJj09nblz5zJv3jwMDAz4/vvv9RGbEEIIclCjvnjxIlu2bNH8PWnSJNq0aZOvQQkhhPiH1hp1VlYWKpVK87dKpcLQ0DBfgxJCCPEPrTXqunXrMmTIED7++GPg6UjFOnXq5HtgQgghntKaqEeNGsW8efOYMWMGWVlZNGzYkP79++sjNiGEEOSg6WPt2rUMGjSIdevWsWHDBoYOHcrSpUv1EJoQ+S8mJoZhw4Zppm0VojB6aY169erVpKamsnTpUtLS0jTbMzIyWLNmDV988YVeAhQiP61atYorV66wcuVKBg4cWNDhCPFCL03URkZG3Lhxg9TUVG7cuKHZbmhoyMiRI/USnBD5KSYmht27d6MoCrt376Z79+4yv7YolF6aqDt37kznzp3Zu3cvzZs312dMQujFqlWrND2aVCqV1KpFoaW1jbpChQqsW7cORVEYMmQIzZs35+TJk/qITYh8tX//fjIzMwHIzMyU6RJEoaU1UU+YMAFTU1MOHjxIVFQU//vf/5g5c6Y+YhMiX/n7+2Nk9PRHpZGREf7+/gUckRAvprV7XlpaGu+//z7ff/897733Hr6+vmRkZOgjNiHyVbdu3TSL9hYpUoTu3bsXcEQFY/78+YSEhGjd7/bt28A/y7C9iouLC19++eVrxyae0pqo09PTefToEQcPHmThwoU8evQoWy8QId5UNjY2BAQEsG3bNgICAt7ZG4khISFcuXYTU5syr9wv06gYADejU1+5X1pMmM5iE09pTdQfffQRTZs25b333sPV1ZUmTZrQr18/fcQmRL7r1q0bd+/efWdr02qmNmUo+8EInZR1b/NUnZRTGL3o10dcXFyO++FbW1tjZWWVbVtOfn1oTdTdunWja9euFCnytDl748aNzx3oZWbNmsWuXbswMDCgU6dOfPbZZxw/fpzJkyeTlpbGe++9x9ChQwEIDg5mzJgxJCcnU6tWLSZOnIiRkREREREMHz6cmJgYKlSowPTp0ylatGiOji+ENjY2NkyfPr2gwxBviLNnzxIedh9To3+WI8xSZZGpysrR86OepPHowUPN32mZ6cTFxWl9ntZEDWiSNJDjJH369GlOnjzJli1byMzMpHXr1vj5+TF69GhWrFiBg4MDffr04dChQzRu3Jjhw4czadIkfHx8GD16NGvXrqVbt25MnDiRbt260aZNG81UqzlpIxNCiPxgamRCueKldVLW3YTIHO2Xo0SdF3Xq1GH58uUYGRkRFRVFVlYWCQkJlCtXjjJlnraFtWvXjp07d+Lq6kpqaio+Pj4AfPjhh8yePZvOnTsTGBjI3LlzNdt79OghiVoIUSCsrKwomlyE0XU/00l5P5z8HROrElr3y7dEDWBsbMzs2bP57bffaNWqFQ8fPsTW1lbzuJ2dHVFRUc9tt7W1JSoqiri4OCwtLTVdqNTbcyooKIjU1Fff+NCVxMREjPOhzLNnz+bpeUCenluYjvEmOnfu3HOvifq1KlasWLbtNWvWpEaNGnqL7WWexqfbq7cgrt2nn0HTXD9PW5nPxpKYmKjjI/xzjJo1a750H62JeuDAgXz88cfUq1cvT0EMGjSI3r1707dvX+7cuYOBgYHmMUVRMDAwQKVSvXC7+t9n/fvvV9HnCulr1qwh9bFuyyxWrNgr37xXxQLk6bmF6RhvotjY2GxTLgA8fPi0TdLR0THb9vLlyxeK12/NmjVE6rhCUxDX7tPPYHqun/cq/z6PNWvWkP5Ytx/0nLxWWhN1ixYtmDdvHhMnTqRLly507NiRkiVLaj347du3SU9Px9PTE3NzcwICAti5c2e2RQeio6Oxs7OjdOnSREdHa7Y/evQIOzs7rK2tSUxMJCsrC0NDQ83+QhRWLVq0oEWLFtm2qZvqpk2bVhAhibeA1kT9/vvv8/7773P79m3++usvOnXqRPXq1enZsydVq1Z96fPu37/P7NmzWb16NQD79u2ja9euTJ06lbt37+Ls7MzWrVvp2LEjTk5OmJqaaqr/mzdvplGjRhgbG1OrVi22b99Ou3bt2LRpE40aNdLd2YvnyOAHIQqfHLVRq1Qq7t69y507d8jKysLGxoZvv/2WJk2aMGjQoBc+p3Hjxly6dIn27dtjaGhIQEAAbdq0wdramoEDB5KWlkbjxo1p1aoVANOnT2fs2LEkJSXh5eVFr169gKdD2EeOHMn8+fNxcHBgxowZOjp18SIhISEEB1+ihJbOPQb/3xEoIvLSK/d7rL3nkRBCC62JeubMmWzYsIEyZcrQrVs3Zs2ahbGxMSkpKTRt2vSliRqetm//ezYyPz+/bIvlqnl4eLB+/frntjs5ObFixYqcnIvQkRJW0ChAN2Ud3q2bcoR4l2lN1LGxsSxevBgPD49s2y0sLPjpp5/yLTAhhBBPvTRRBwUFAdC1a1eysrI0f6t5eXnRoEGD/I1OCCEKmXsJkfxw8nfN34/TkohPS8rRc0uaWlLC1DJbWa68Rj9qdZOFupvcswwMDNi3b1+OAhNCiLeFi4vLc9uM4lQUic1Z90Yja4tsA1xcKfHCMp973sseUE+iLiu8CCHEUwXVe0nrwgGySIAQQhQsrTcT3dzcmD9/PrVq1cLCwkKzXZ+j/oQQ4l2mNVFfvHiRixcvsm7dOs02aaMWQgYHCf3RmqhlwU8hXiwkJIRL14IxsHn1yjCK0dNpEy5Hv3pCMSUmZ5PPi3dPjvpRb9myheTkZBRF0YxSlD7UQoCBjTVGbVvqpKzMrbt0Uo54+2hN1EOGDMHMzIxbt25Rr149jh8/Xihm/BJCiHeF1kQdERHB3r17+fbbb+natSsDBw6UNROFELki7fmvR2uiLlWqFPB07twbN27w/vvvk5mZme+BCSHeHiEhIVy7dgtb63Kv3M/EqDgAMQ8zXrlfdOxdncX2JtCaqG1sbPj111/x8fFhzpw5WFpa6m3VFCHE28PWuhydW4/VSVnrtk/SSTlvCq0DXr777jtMTEyoVasWVapUYfbs2QwbNkwfsQkhhCCHNeouXbpw/fp1vv76awYMGIC5ubk+YhNCCEEOatQXLlygefPm9OnTh4cPH9KkSRPOnTunj9iEEEKQgxr11KlTWbp0KcOGDaN06dJMnTqV//3vf/z111/6iE+Id9qLekvExcURG5uzwTHW1tZYWWVfrudd6i3xttCaqFNTU3F1ddX83bhxY5moSQg9eTr68TpFbP5Z1FlJSUbJyFnPq5SEZMKf2VUV81DXIQo90JqojYyMePz4MQYGBgA56gsp8of0RX03FbGxw7TtxzopK23rap2UI/RLa6L+8ssv6dGjB48ePeKrr77i2LFjfPfdd/qITfxLSEgI14MvYVvy1fuZ/P+dh9gHr154NjpeJ2EJIfKZ1kTdtGlTXFxcOHbsGCqViv79+1OxYkV9xJav9uzZw+7d2VdeVbf7WVtnn2QnICCAFi1a6C22V7EtCV2aGuqkrLUHsnRSjhAif2lN1ADlypWjXLlXjyh6G8TFxQHPJ2ohhChIOUrUb6MWLVo8V0tWt+lOmzatIEISokDExcWRFvOIe5un6qS8tJgw4oxK6aQs8ZTWftRCCCEK1jtboxZCPGVlZcWjTHPKfjBCJ+Xd2zwVKysznZQlntKaqM+ePcsvv/xCTEwMiqJotv/999/5GpgQQointCbqcePG0aVLFzw9PTV9qd800v9YiLdfXFwcjxIe8dOpyTopLyzhLqXiCkdbu9ZEbWJiwqeffqqHUPJPSEgIt64GU7bEq3tzFDd42u0tPfzVa9vdeyxr2wkh9EdronZxceHy5ct4e3vrI558U7aENWMbBuikrElHdmvfSQihV1ZWVpgnF+Vr31E6Ke+nU5MxszLRSVmv66WJul27dgAkJyfz8ccfU6ZMGYyM/tld2qiFEEI/Xpqox40bp884hBBCvMRLE3WdOnUAGD16ND/88EO2xwYNGqR5XAghRP56aaKeMGECUVFRnD17Ntvct5mZmYSFheklOCGEEK9I1J06deLmzZtcv36dli1barYbGhri4+Ojj9iEEELwikTt7e2Nt7c39evXx97eXp8xCSGEeMZLE/XgwYOZNWsWn3/++Qsfl14fQgihHy9N1L179wak94cQQhS0lybqKlWqADB9+nRatmxJQEAAZcqU0VtguhQXF8ejx7E6G6hy93EspSwKR0d4IcTbT+s0p9988w2xsbF88cUXfPjhhyxYsEDWTRRCCD3SOoS8Zs2a1KxZk+HDh7N9+3amTZvGrFmzCA4O1kd8OmFlZUXRlHSdDiE3sbLSSVlCvEpcXByqmIc6W5RWFfOQOJnc+I2j9S3buHEjx44d49SpUzg5OdGhQwcaNGigj9jEW+pFsxnGxcVl66//KtbW1lj964tSZjMUbzOtiXrSpElYWFjQp08fWrZsia2trT7iEgUkLi6O+Dg4rKN5p+LjwNw0Ltu2s2fPEnY/DAPjf7YpWYAqZ2UmpyZzP+qfQVdKxj/rXb5trKysCM8E07Yf66S8tK2rn/uSE4Wf1kR96tQpzp49y5EjR+jTpw8qlQo/Pz+++eYbfcQn3lIGxmBso5uyMmJ0U44QhZXWRG1kZISvry8WFhaYmZmxdetWDh06JIn6LWVlZcWTtDAa6aY5n8O7ea4GZ2VlRVRmGKU+0M1CFI82K1JLFG81rYl6xIgRHDt2jNKlS9OiRQvmzp1LxYoV9RGbKCCPc9D0kfrk6b9m5trLciytm7iEeFdpTdReXl4MHToUBwcHfcQjCpiLi0uO9lMvW+ZY+tVf2o6lc16mEOLFtCbqTz75JM+F//LLL+zYsQOAxo0bM2LECI4ePcrUqVNRqVRUrlyZSZMmYWJiQnBwMGPGjCE5OZlatWoxceJEjIyMiIiIYPjw4cTExFChQgWmT59O0aJF8xyTeLWc9pxQrys5bdq0/AxHQI665ykpyQAYWLz6s6GKeQi20kz0ptE64CWvjh8/ztGjR9m4cSObNm0iKCiIPXv2MGbMGGbOnMnWrVtJTU1l8+bNwNMP/vjx49m1axeKorB27VoAJk6cSLdu3di5cydVqlRh3rx5+RWyEIWOi4sLVT3cqWJr9cr/LDLTsMhM07pfVQ93+YXzBsq3ru+2traMHDkSE5OnQ60rVqxIREQEWVlZJCUlkZWVRVpaGqampoSHh5OamqqZPvXDDz9k9uzZdO7cmcDAQObOnavZ3qNHjxytEi7E20B+4QjIYaIODw/n8ePHKIqi2ebl5fXK51SqVEnz/3fu3GHHjh2sXr0aJycnevbsiaWlJc7OzrRq1YqgoKBs/bNtbW2JiooiLi4OS0tLzVqN6u1CCPEu0ZqoZ82axW+//YaNzT+dXg0MDNi3b1+ODnDz5k369OnDiBEjKFq0KNOnT2fr1q04OzszefJkJk+eTNu2bTEw+KerlqIoGBgYaP591r//fpWgoCBSU1NJTEzENMfPypnExETOnj2b7W/jV+yvq2Po2r+PkZvnAa/1XF3K63m87jHzo8yCeT90e/W++No1y/djGOv4k67P66pmzZovfUxrot68eTO7d+/O0+IBZ8+eZdCgQYwePZo2bdqwY8cO3NzcKFu2LABdunRhyJAhfP7550RHR2ue9+jRI+zs7LC2tiYxMZGsrCwMDQ2Jjo7Gzs4ux8dX1/rXrFlDekJKruN/lWLFimV7YdesWUPqY50e4oXHiE3K32Pk1Jo1a4BXX1yvfG5qrp/2Snk9j9fx9Dzy97rKVSzk/f2ITNXtG/KiazfmSUa+HyP1cXq+HqOgaE3UDg4OeUrSDx48oH///sycORM/Pz8A3Nzc+PHHH3n06BGlSpVi3759eHt74+TkhKmpKWfPnqVmzZps3ryZRo0aYWxsTK1atdi+fTvt2rVj06ZNNGrUKPdnKUQ+iIuLQ4mJJXPrLp2Up8TEEmck0+eK52lN1H5+fkydOpVmzZphZvbPTxdtbdRLliwhLS2NKVOmaLZ17dqVwYMH06tXLwwNDSlXrhzfffcd8HTe67Fjx5KUlISXlxe9evUCni6yO3LkSObPn4+DgwMzZszI04kKIcSbSmui3rBhAwA7d+7UbMtJG/XYsWMZO3bsCx/r0KHDc9s8PDxYv379c9udnJxYsWKFtjCF0DsrKyvuZ6Zj1Lal9p1zIHPrLhkKL15Ia6Lev3+/PuIQQqdkKlXxNtGaqFNSUpg6dSqHDx8mMzOT+vXrM2bMGCwtLfURnxB5EhISwqVrV8Hmmes0JR0y0nL0/OSEGMIyn+nVEaPju7hC5ILWRD158mSysrKYO3cuWVlZrFq1iu+//54ff/xRH/GJt1RGzNNZ714l6/87VBhaaC+LF02TbmOJ0Qe18hTfv2VuPqOTcoTIC62J+uLFi2zZskXz96RJk2jTpk2+BpUf7v1rcdvHaU+IV08Bp0VJM3NKmP4zTdy9x7G4OuW+J4x4KrcTP1W01TJbo61M/CTebloTdVZWFiqViiJFnk4LolKpMDQ0zPfAdOlFH2KjuDiKxGbl6PlGViWyrZHo6mQvieE16GNYdFxcHMQk6q4mHJNInNHbuYoMQFpMGPc2T33lPpkpCQAYWRTXWha2lV65j8idHHXPGzJkCB9//HQpoNWrV+Pr65vvgemS3AAS4uVy/gsnHICKtloGndlWkoqMjmlN1CNHjmTevHnMmDGDrKwsGjZsSL9+/fQRmxB5ZmVlRVhmok7bqN/WrnMy8VPhl6OluAYNGsSgQYP0EY8QQuRZWMI9fjo1+ZX7JKQ9neuhuGkJrWVVwlVnsb2Olybqjz/+mNWrV1O9evUXToR07ty5fA1MvFv27NnD7t3Z1/9S30z897S2AQEBtGjRQm+xiTdDTptbwm8/bWu3c35RV6F/VMK10DThvDRRz5o1C4CtW7c+99iz050KkV/e1qaGd1FcXBzRMTGs2z5JJ+VFx9ylyL+WsX+bm3BemqjVs9RNmDCBX3/9NdtjXbp00azAIoQutGjRQmrJQrzESxP1oEGDCA0NJSwsjHbt2mm2Z2ZmalZtEULo35vYTGRlZYUqw5LOrV88/09urds+CSsrXc8AX3i9NFGPGDGC8PBwxo0bx7hx4zTbDQ0NcXUtHA3shUlcXByPErKYdkI38xOHJWRRKu7t7bcrdEuaid5uL03Uzs7OODs7s3PnTs1gF7WUFN1Oli6EyDlpJnr35Gj2vNmzZ5OSkoKiKKhUKuLj4zl//rw+4ntjWFlZYZ4cwXA/LRNT5NC0EymYSS1JCEEOEvXUqVMZMmQIq1evpnfv3uzdu5eiRYvqIzZRSLyJbaJCvE2KaNvB3Nyc1q1b4+Pjg6mpKd9++y0HDx7UQ2iiMLOyspJ2USH0RGuN2tTUlPT0dMqWLUtwcDC+vr65WglcvPmkTVSIgqU1Ufv7+/PFF1/w448/8tFHH3H27FmpSQkhhB5pTdSdOnXi/fffx97ennnz5hEYGEjbtm31EZsQQghykKh79OihWdi2cuXKVK5cOd+DEkII8Q+tidrJyYlz587h4+PzXH9qIQq1mCTtCwekpD/910LLaNuYpBcv9yWEHmhN1Ldv36Zbt24YGRlhYmKCoigYGBjI7HmiUMv9cl9lX72jLPclCpDWRL1y5Up9xCGETr3NM6mJd4/WRB0fH//C7U5OTrqORQghxAtoTdQDBw7U/H9GRgbR0dFUqVKF9evX52tgQgghnsrRXB/POnXqFH///Xe+BfQmC8vB7HkJaSoAipu++sZsWEIWso6zEAJykKj/zdfXlylTpuRHLG+0nC8D9PTmlZ1zxVfuVykXZQoh3m5aE3VQUJDm/xVF4cqVK6SmpuZrUG8iuXklhMgvuWqjNjAwwNramm+//TY/YxJCCPGMXLdRCyGE0K+XJupffvnllU8cMGCAzoMRQgjxvJcm6rj/X68vJCSE0NBQmjdvjpGREfv27cPd3V1vAQohxLvupYlavaBtr1692LBhA9bW1sDTm2b9+vXTT3RCCCG0r/ASHR2tSdIAxYsXJyYmJl+DEkII8Q+tNxPd3d0ZNWoUH3zwAYqisH79eqpVq6aP2IQQQpCDRD1p0iTmzJnD//73PwAaNWqUrcueEEKI/KU1UVtaWjJq1Ch9xCKEEOIFcj2EXAgh8iI69i7rtk965T4pT+IBsDAvqbUsGztXHUVW+EmiFkLku5zOWxN/OwGAMnavXk7Hxs71nZoLRxK1ECLfyVw4r0drov53+7SBgQHm5uZUqlSJzp07Y2homG/BCSGEyEE/aoCrV6/i7u6Op6cnt27dIiIigqNHj/LDDz/kd3xCCPHOy9HititXrsTS0hKAzp0785///IdVq1bRtm3bfA9QCCHedVoT9ePHjzVJGsDMzIykpCQMDAwwNjbO1+BEdnFxcTyMh7UHsnRS3sN4MDCL00lZQoj8ozVR+/j4MGzYMDp16oSiKGzYsIGqVaty6NAhzM3N9RGjEIWWEhNL5tZdr94n5QkABhav/rwoMbFga6+z2ETBiYmJYfLkyYwePTrbFBx5pTVRT5w4kblz5zJ58mQMDQ1p0qQJffr0Yd++fXz33XevHYDIOSsrK5TUMLo01c0N3LUHsrCystJJWe+inHYPu/3/y69V1JaEbe3fqS5nb7NVq1Zx5coVVq5cqZOR3FoTtZmZGV9//TVff/11tu2tW7fWWvgvv/zCjh07AGjcuDEjRozg/PnzTJ48meTkZNzd3ZkyZQomJiYEBwczZswYkpOTqVWrFhMnTsTIyIiIiAiGDx9OTEwMFSpUYPr06RQtWjSPpyuE7kiXM/EiMTEx7N69G0VR2L17N927d3/tWrXWXh979+7F39+fmjVrUqNGDc1/2hw/fpyjR4+yceNGNm3aRFBQEBs3bmTgwIF89913bNu2DYD169cDTy/m8ePHs2vXLhRFYe3atcDTGn23bt3YuXMnVapUYd68ea9zvkIIka9WrVqFSqUCQKVSsXLlytcuU2uNetq0aYwcOZLKlStjYGCQ44JtbW0ZOXIkJiYmAFSsWJHw8HB8fHzw8PAAYOzYsWRlZREeHk5qaio+Pj4AfPjhh8yePZvOnTsTGBjI3LlzNdt79OihqaEIkRt79uxh9+7d2bapmyX+fU0FBATQokULvcUm3h779+8nMzMTgMzMTPbv3//azR9aa9TFixcnICAAZ2dnnJycNP9pU6lSJU3ivXPnDjt27MDExAQLCwuGDh3KBx98wJw5cyhevDgPHz7E1vafIaO2trZERUURFxeHpaUlRkZG2bYLoStWVlbSTi90yt/fX5OzjIyM8Pf3f+0ytdaoq1WrxqFDh2jcuHGeDnDz5k369OnDiBEjiIyM5OjRo/z55584OjoyZswYFi1aRL169bLV1hVFwcDAQPPvs3JTqw8KCiI1NTVPceeXxMREAM6ePZvn5+pSYmJinmJ5E1lbW9O1a9cc76+r1+V13vPCRNfnce7cuefKevDgAQB9+/bNtl3d9KoL+f1+VKlShZ07d2r+9vb2ztGxatas+dLHtCbqQ4cO8ccff2BsbIyxsbEmeZ47d07rgc+ePcugQYMYPXo0bdq0Yd26dVSrVo0yZcoA8N577/HHH3/w4YcfEh0drXneo0ePsLOzw9ramsTERLKysjA0NCQ6Oho7Ozutx1Xz8vLK8b76smbNGuDVb8qrnhubpNt4ihUrlqdYRM69zntemOj6PGJjY7lx40a2bRkZGcDT6/JZ5cuX19lx9fF+XLlyhW3bttGqVSuaNGny2uVpTdRLly7NU8EPHjygf//+zJw5Ez8/PwAaNGjAnDlzePDgAQ4ODhw4cAAvLy+cnJwwNTXl7Nmz1KxZk82bN9OoUSOMjY2pVasW27dvp127dmzatIlGjRrlKR4hROHSokWLt/Y+QLdu3bh79y7du3fXSXkvTdQnTpzAz8+PoKCgFz6urZ16yZIlpKWlMWXKFM22rl278t1339G3b1/S0tLw9PTkm2++AWD69OmMHTuWpKQkvLy86NWrFwATJkxg5MiRzJ8/HwcHB2bMmJHrkxRCCH2ysbFh+vTpOivvpYl627Zt+Pn5sWLFiuceMzAwICAg4JUFjx07lrFjx77wsRf9FPDw8NB01XuWk5PTC2MQQoh3xUsT9aRJT1dikCQphBAFS2sbdUhICIsXLyY+Ph5FUTTbFyxYkK+BCSGEeEproh45ciRVq1aldu3aueoaJ/JHdLz22fOS/79HYlEz7WVZO+gkLCFEPtKaqJ88efLStmahXzmdsCfu/0fblXGo+Mr9rB1yXqYQouBoTdTlypXj4cOHueq/LPKHTAIkxLtJa6JWqVS0bdsWLy8vTE1NNduljVoIIfRDa6J+mzulCyHEm0Brou7QoYM+4hDirSAz9In8oDVRV69e/YW9PXIy14cQApmdT7w2rYl669atmv9PT09n27ZtslaiEC8hTYWFy9vyC0frfNTPzkFdoUIFBgwYkG0KPyGEeJO8iXOQa61R/9vt27eJiYnJj1iEEEKn3pZfOLlqo1YUhYyMDIYNG5bvgQkhhHgqV23UBgYGFC9eHEtLy3wNSgghxD+0tlFPmDBB00bt6OiIpaUlXbp00UdsQggheEWNetCgQYSGhhIWFka7du002zMzMzUri4tXe1vuOAshCtZLE/WIESMIDw9n3LhxjBs3TrPd0NAQV1dXvQT3NnrT7jYLIQreSxO1s7Mzzs7O7Ny5kyJFtLaQiBd4W+44CyEKltYMLElaCCEKlmRhIYQo5CRRCyFEIac1UScnJzNx4kQ++eQT4uPjGT9+PMnJyfqITQghBDlI1JMmTaJ48eLExMRgampKUlIS48eP10dsQgghyEGiDg4OZujQoRgZGWFubs706dMJDg7WR2xCCCHIQ6+PrKws6QkihBB6pHWuj9q1azNt2jRSU1M5cuQIK1euxNfXVx+xCSGEIAc16mHDhmFhYUGxYsWYOXMm7u7ujBgxQh+xCSGEAAwURVEKOgihW+p5RKZNm1bAkYg31avmqalYsWK27TJPTf7T2vTh7++fbc1EAwMDzM3NqVSpEiNHjsTOzi5fAxRCFA4yT03B0ZqomzdvTnJyMt27d6dIkSKsX7+e5ORk3N3dGT9+PAsWLNBHnEIIPZJ5agoXrW3UZ86c4X//+x+VK1fGw8ODsWPHcvPmTT799FPCw8P1EaMQQrzTcjQyMSkpSfN3UlISqamp+RqUEEKIf2ht+ujYsSNdunShVatWKIrC7t276dy5MytWrMDFxUUfMQohxDtNa6L+4osv8PT05PDhwxgZGTFu3Djq1q3LlStX6NChgz5iFEKId5rWRA3g7e2Nq6sriqKQlZXFsWPHqF+/fn7HJoQQghwk6lmzZrFo0aKnOxsZkZ6ejqurK3///Xe+ByeEECIHNxM3b97MgQMHaNmyJbt27WLy5MmyZqIQQuiR1kRtbW2NnZ0dLi4uXLt2jfbt23Pjxg19xCaEEIIcJGojIyPu3buHi4sLZ86cITMzk7S0NH3EJoQQghwk6r59+zJu3DiaNGnCnj17aNKkCXXr1tVHbEIIIcjBzcTMzEyWLVsGwKZNm7h79y7u7u75HpgQQointNaoZ86cqfl/c3NzPDw8sk3SJIQQIn9prVG7ubkxf/58atWqhYWFhWa7l5dXvgYmhBDiKa2J+uLFi1y8eJF169ZpthkYGLBv3758DUwIIcRTWhP1/v379RGHEEKIl8jR7Hnfffcdn3zyCfHx8YwfP57k5GR9xCaEEIIcJOpJkyZRrFgxYmJiMDU1JSkpifHjx+sjNiGEEOQgUQcHBzN06FCMjIwwNzdn+vTpBAcH56jwX375hTZt2tCmTRumTp2a7bE//viDnj17ZjvOhx9+SMuWLRkzZgyZmZkARERE0L17d1q1asWXX34ptXkhxDtHa6IuUiT7LllZWc9te5Hjx49z9OhRNm7cyKZNmwgKCmLPnj0A3Lp1SzPRk9rw4cMZP348u3btQlEU1q5dC8DEiRPp1q0bO3fupEqVKsybNy/HJyeEEG8DrRm3du3aTJs2jdTUVI4cOcLAgQPx9fXVWrCtrS0jR47ExMQEY2NjKlasSEREBOnp6YwfP55BgwZp9g0PDyc1NRUfHx8APvzwQ3bu3ElGRgaBgYG0bNky23YhhHiXaO31MWzYMBYtWkSxYsWYOXMmDRs2pF+/floLrlSpkub/79y5w44dO1i9ejU//fQTHTt2xNnZWfP4w4cPsbW11fxta2tLVFQUcXFxWFpaYmRklG17TgUFBb2Ty4YlJiYCcPbs2QKORAiRUzVr1nzpY1oT9cmTJ+nfvz/9+/fP08Fv3rxJnz59GDFiBOHh4Tx48IBRo0Zx6tQpzT4qlSrbaEdFUTAwMND8+6zcjIp8VwflrFmzBnj1Gy+EeHNobfqYM2cO/v7+zJs3L1e1WXhao/v000/5+uuv6dChA1u3buXmzZt88MEHjB07litXrjBkyBBKly5NdHS05nmPHj3Czs4Oa2trEhMTycrKAiA6Oho7O7tcnqIQQrzZtNao165dy+3bt9mwYQNdunTBw8ODzp0707x581c+78GDB/Tv35+ZM2fi5+cHwOTJkzWPnzp1il9++YWff/4ZAFNTU86ePUvNmjXZvHkzjRo1wtjYmFq1arF9+3batWvHpk2baNSo0WucrhBCvHm0d98AKlasyPDhw5kzZw5xcXF89dVXWp+zZMkS0tLSmDJlCh988AEffPABq1evfun+06dPZ/LkybRq1YqUlBR69eoFwIQJE1i7di2tW7fmzJkzDBkyJGdnJoQQbwkDRVGUV+0QExPDli1b2LhxI1lZWXTq1In27dtjZWWlrxhFLg0fPhyAadOmFXAkQghd0Nr0ERAQQEBAAOPHj6dWrVr6iEkIIcQztCbqQ4cOYWlpqY9YhBBCvIDWRH3z5k0WLVpESkoKiqKgUqm4f/8+Bw8e1EN4QgghtN5MHDt2LNWrVycpKYl27dphaWlJQECAPmITQghBDmrUBgYGfPHFF8TFxeHi4kK7du3o2LGjPmITQghBDmrURYsWBaBs2bLcvHkTMzOzHE3KJIQQQje01qirVq3KkCFDGDx4MH369OHOnTuauTeEEELkP61V49GjR/Ppp59SoUIFRo8ejUql4qefftJHbEIIIchhG7V6+tEmTZrQpEmTfA5JCCHEs6SxWQghCjlJ1EIIUchJohZCiEJOErUQQhRykqiFEKKQk0QthBCFnCRqIYQo5CRRCyFEISeJWgghCjlJ1EIIUchJohZCiEJOErUQQhRykqiFEKKQM1AURSnoIETe7dmzh927d2fbdvv2bQAqVqyYbXtAQAAtWrTQW2xCCN2QFQDeQlZWVgUdghBCh6RGLYQQhZy0UQshRCEniVoIIQo5SdRCCFHISaIWQohCThK1EEIUcpKohRCikJNELYQQhZwkaiGEKOQkUQshRCEniVoIIQo5SdRCCFHIvbWTMimKQnp6ekGHIYQQOWZiYoKBgcFz29/aRJ2ens6VK1cKOgwhhMixKlWqYGpq+tz2t3b2PKlRCyHeNC+rUb+1iVoIId4WcjNRCCEKOUnUQghRyEmiFkKIQk4StRBCFHKSqIUQopCTRC2EEIWcJGohhCjkJFELIUQh904n6tDQULKysgo6jDeOPsZIqVSqfD/Gs+eRX8d7l8eT5eU1ze/XS1EUvVxbuvbOJmqVSsWAAQO4du0aAMnJye/kh0qlUuX6vF80xFVXnjx5AkCRIkXYv39/vk4D8Ox5FCmim49CRkYGt2/f1sT97DEURcn3a0x93MKQjPLymubntaUuX1fvtT69eRHryOnTp7l79y729vbEx8czadIkMjIygKcXeWG40PWhSJEimg+HoihkZWW9MJmkp6dz7do11q1bx4kTJ176S+R1ElFERAQrVqzgzJkz7N+/n3HjxhEdHZ3n8l7l7Nmzmi/pMWPGsG7dumyP/zup5vS8Dh8+TJ8+ffjuu+9YunQpx48f58GDByiKgoGBwXOJW9f69u1LSkrKc8lIn79Q7t27R9++fRk1ahSPHj0C4O7du5w8eZKEhITnnqePaysjI4NLly7xww8/8NNPP7F9+3aCgoJISkrKc5kvkp6ezvXr19m4cSOXLl3SvO6v+16/tbPnaWNkZISVlRVfffUVBgYGBAcH069fP8qUKfPCi/zfH7L8plKpuHXrFk+ePKFYsWJYW1tTrFgxDA0NX6vMIkWKEB8fz969e9m0aRPFixenfv36+Pv74+Dg8MLyHz58yK+//sry5cuxsrKiZMmSDB8+nCZNmrBmzRpiY2Nxc3MjICDgtV6jlJQU9u/fz4wZMyhRogQAO3fuxMfHBwcHB0qWLImFhQXwtNkqMTGRqlWr5ulYBw4c4NChQ1SvXp0tW7ZQqlQpIiMjsba2fuHEODk9LzMzM8qUKcPZs2fZu3cvRYsWxdnZmUqVKuHm5kalSpUoV64c1tbWOr+e7t+/z4kTJxg5ciSTJ0+maNGimseKFCmCoihkZmZibGys0+Oqqc9nxIgRPH78mGbNmlGqVCkWLVrE8uXLSU5OplWrVowaNYrixYsD+rm2oqOj+e2331ixYgVVqlQhMjKSxYsXa96bFi1a0LlzZ+zt7V/r/MPCwpg1axa7d+/WvL8dOnRg0KBBr/1ev7OTMqlUKn777Tf27dvHjRs3MDY2pnz58pQrVw5PT0+qVq2Km5sblpaWeo0rKysLQ0NDVq1axcKFC4mKisLExIRy5cpRp04dfH19cXd3x8bGJtexZWZmYmRkxE8//cSyZcuoVKkSFhYWXL16leTkZEqVKkW9evVo1KgRzZo1w8zMDAMDA3788UeOHz/Of/7zH9zd3ZkxYwa3b9+mevXq7Nmzh5IlS/Lw4UM8PDyYPn06FStWzPP5Jycn8+jRI9q1a4e5uTmpqalkZmZStmxZqlevjp+fH6VKlWLu3LnY2dkxY8aMPB3n0qVLLFu2jOPHj5OQkICJiQnu7u74+Pjg5eVFhQoVcHR05OHDh4wbN46FCxdibW2dq2OcP3+eY8eOcebMGUJDQ0lPT6dkyZKUK1cODw8PnJ2dady4Mba2tnk6h2epa+wHDx7kq6++omPHjnz99deYmZmRlJTE0aNHOXLkCGFhYSxfvvy1j/dv6krA6dOnGTRoEEuWLMHLy4szZ87Qo0cP2rRpQ926dZk0aRKTJk2iXbt2AHq5tn788UcuXLhA7969qV69OjExMcyfP5/Lly9Ts2ZN9u/fD8CgQYPo3r17nl+DL7/8kujoaHr06EHJkiXZsWMHmzdvpk+fPgwdOjTbvteuXcPe3h4rK6sclf3OJmq1J0+eUL16dd5//31SU1O5d+8eSUlJGBsbY2tri5ubG+XLl6d9+/Z6Tdp16tTBz8+Pjz/+mKSkJI4cOcLp06e5d+8elpaWWFlZMXPmTDw9PXNcpvrD7O/vT+fOnenSpQtZWVmEh4dz69YtLl++zJUrV7h69SpDhw6lT58+ALRo0YJu3brx2WefARAeHk779u3x8PCgW7du1KtXj+DgYEaNGkXTpk0ZP3685li58exz5s6di7+/P6VLl+b8+fMcPnyYkydPcv/+fTIzM7G2tubHH3+kYcOGuTrGv61bt47Zs2fz3//+lyNHjnDu3DmePHlCqVKlqFSpEklJSYSGhnLmzBmtZUVFRbF8+XJatWqFt7d3tseSkpI4c+YMx48f5/z580RFRREdHc2GDRty9R7mxPbt25k5cybvvfcejx494sCBA6SlpWFhYcHnn3/Op59+qtPjwT8VjLlz53LkyBHWrFlDVFQU33zzDfHx8fz2229YW1vz1VdfkZGRwZw5cwD9XFvNmzena9eufP7555ptMTExDBs2jN69e1OsWDEWLFjAoUOHmDp1Kq1bt871+aenp+Pn58f06dNp2rSpZvukSZP466+/WLBgAb6+vsDTX44fffQR3bt3p2vXrjkq/51t+lCLj4+nc+fOjB8/HmNjYx4+fMjly5e5cOECwcHBnDhxgh07dtC+fXu9xXTv3j2KFi3Kl19+iYeHB/D0YktJSSEiIoLz58+zb98+TU0spxeugYEB6enpVK9eHQcHB2xsbACws7OjevXqtGnThpiYGEJCQjSJJjU1FRsbG5KTkzXlODk5oSgKH374Ie+99x4AdevWpWPHjuzfv5/79+/j7Oyc6/N+9hz69++f7YvF398fgAcPHhAcHIyFhQW1a9fO9TEA1qxZQ/HixXFxcaFz5858+OGHGBoaahLY1atX2bt3L4cOHcLS0pIpU6bkqNwrV67w22+/sXLlSszMzPDx8SEgIABfX1+cnJxo0qQJTZo0ASAyMpLTp0/rNElHRUVx+fJl9u7dS1hYGIsWLcLBwYEBAwZQqVIlateunW/Nd+omMycnJ5KSkjh+/Dh79+7l/PnzTJw4EWtra9LS0khJSaF06dLA0y+v/L62UlJSsLCwIDY2Ntt2GxsbLl68iIWFBd7e3sydO5cePXqwc+dOmjZtirm5ea7O/9q1a1hbW2s+U+np6ZiYmDBo0CCOHz/Or7/+So0aNTA2NubBgwfcvn2b+vXr5/wAyjto165dyh9//KGkpKQoM2bMUKZMmfLSfe/evascP35cURRFUalUeokvMzNTmTp1qrJy5cqX7vM6sfzxxx9K+/btlbCwsBztP3fuXKVatWrK/v37lYyMDOXJkyfKli1blPv372fb7+jRo4qPj4+SmJiYp7jU5xQTE6OsW7dOmT59urJw4UJl165dyrVr15THjx/nqdxnJSUlKdWrV1caNWqkdOnSRRk5cqSybNky5dChQ8q9e/de+LpmZmbmqOy4uDjl5MmTyrp165Rp06YpderUUdzd3RV3d3elSZMmyldffaVs37492+uTlZX12uekKIpy+PBhxcPDQ/Hy8lI6d+6s/Pjjj8r48eMVd3d3Zffu3To5Rk4kJiYqHTt2VCpXrqy4u7srU6dOVVJSUhRFUZRff/1VadCggXLq1ClFUZ6ee35fW1lZWcoPP/yg1KpVSzl27JiSlpamxMTEKKtXr1a8vLyUmJgYzb6bNm1SGjZsqIk3N8LCwpR27dop33//vWab+rpZu3at4unpqezbt0/zd506dXJV/jtZo37y5Alz587l+++/x8DAAFdXV6pWrYqvr+9z7ZAxMTFUqlQJyP+uQ8r/1yDDw8O5dOkSGzdu5MmTJ9SuXZvSpUtTokQJzTI9uY1F/dN079697N27l+DgYHr06EG9evVo3Lgx1atXx87O7oXP7dixI3v37uXYsWM0btwYMzMz2rVrl+3ufGJiIsePH8fJySnPTUTq858xYwZ///03xsbGZGRkYGRkhKOjIx4eHlSpUgUnJydq1qyZ4/a9ZxUtWpR169Zx9uxZjh49qulhYmlpSZkyZXB1daVSpUpUrFiR8uXLU6pUqRzfwC1ZsiS+vr74+voyZ84c7O3tadq0Kc7OziQnJ3P+/HmGDh2KmZkZlpaWTJs2DT8/v1yfw4tERETQqVMnevbsiZ2dHSVLltT0OBg3bhxmZmav3UykjaIoWFpasn79eo4dO0ZWVhaNGjUiLi6O1q1bEx8fT9euXalTpw7w9AZnp06d2Lt3L0eOHKFRo0Y6v7aKFClChw4dOHjwIH379qV27dokJCRw69YtevbsibW1NZmZmaSlpWl+yea2Ng1obkrOnTsXAwMDBg8erIm1bdu2LF26lOXLl1O/fn1Onz5NzZo1c1X+O9tGffnyZa5fv87YsWNxdnbm4cOHZGZmUrFiRerVq0ezZs0oUqQIw4cPZ9q0adSqVUsvcSmKwkcffcSDBw8wNjYmIiKCokWL4uHhQY0aNahWrRpOTk64urrm6e59w4YNsbe3p1mzZsTGxnLmzBlu376NSqXC09OTypUr079//+eStqIoPHz4UNPcou4FEx0dze7du9mwYQPJycn07dv3tZqJkpKS8PX1Zfjw4Xz66ackJydz8uRJDh06xKlTp3j06BHJycls2rRJ0yz0OhRF4dy5c5w4cYLAwEDu3LlDeno6NjY22NnZ0ahRoxy36aq/DO/fv0/Hjh0ZP348bdq0ASAtLY2IiAi2bt3K4sWL8fX15bvvvsPBweG1z+FVYmNjGTVqFJcuXWLJkiVUrlw5X46jvpmYmpqq6eaZkJBAyZIlSU1NZefOndja2tKiRQvNc9Svl6IoJCQkUKJECU03Nl1dW+q4kpKSWL9+PWfPniUtLY0uXbrQtGlTHj9+zNq1a9m2bRupqan07t2bLl265Pl12L59Ow8fPqR79+4YGxtrKh9//fUXY8aMoW/fvqxfv57hw4fzwQcf5LzgXNfx3yL3799Xli9frty4cUMJDAxUVq5cqXz11VdK8+bNFQ8PD8XT01Np3Lhxjn/6vg71T+Djx48r1apVU/bt26dkZWUp4eHhytq1a5V+/fppfkrXqVNHSUtLy/Uxbt26pdSqVUsJCQlRFEVRnjx5ojx8+FC5ePGi8ueffyrDhw9X/Pz8lIiICEVRFCUyMlKZMWOGcuXKlefKUqlUSlZWlnLu3DmlWbNmSo8ePZRjx44p6enpuY4rIyND0+Rw/PhxpXXr1srDhw9fuG9kZKTy119/5foY/z6eoijKjRs3nnssISFB2bt3r/LDDz8o/v7+yuzZs3Ncrvo9/Pvvv5UmTZooDx48eOF+AwYMUGbMmJGHyF/u4cOHyu3bt5Xg4GAlIiJCefLkieaxyMhIpVmzZkpQUJBOj/lvd+/eVUaPHq3UqVNHqVGjhtKyZUslMDBQuXv3rmaffzcthYaGKnfu3NFcc8+6ePGi0qJFC6VHjx7K0aNH83RtveiYzwoODlZ69eqlDB8+XDl58mSePlf/9uxrn5WVpbku+vbtq3h4eCju7u65bsJ552rUR48epUiRItSrV48RI0bg6OjIkCFDgKff8ElJScTGxhIZGUlycjLly5fH1dU1T70YckNd/vr169m1axc///xztn6wasHBwVy9epWOHTtqags5FRsby4wZM2jZsuVzP4NVKhVPnjwhKSlJ05903759DBgwAFNTU8zMzKhRowYtW7bE19dXc0NILTk5+YXx5sTYsWNJS0ujRYsWlC5dmrlz59KmTRvef/99TQ1LpVJla4J43fcjPT2dqlWrYmZmRtWqVfH396dZs2aUKVPmuf1MTExyVfaZM2cYPHgwPXv2pG/fvtlizcjI0Jzvzz//nOf4n3Xp0iWmTZtGYGAgFhYWlC9fnho1auDj40OFChUoX758tvdVl9TnFhsbS79+/YiKimLAgAHA04FEK1euZNWqVQB8//33mn7wkZGRLF++nD///JPk5GQcHR3p0aMH3bt3f64fe17eA0DTbPaiQUb/vnYyMjJ02r88KSnpuWaa+Ph4xowZQ1JSEsuWLctVee9cG3VwcDCbN2/GxcWFQ4cO0apVK65du0aZMmUoWrQoJUqUoESJElSoUEGTCPM7ST+rfPnypKSkcPDgQc3P5md5enpqegrkNEmrf2IuWrSIbdu2cefOHaysrHB1dcXMzExTVtGiRbMl25o1a7J06VLCwsK4c+cO69at0/Q5dXR0pHbt2jRv3hw/P7/X6rpobm7OuXPn2LlzJ0ZGRjx58oTw8HBMTU2pXr06NjY2z7UTv+77kZGRwZQpUwgNDeXcuXPMnTuXKVOmYGNjQ8OGDWnatCl169bVDLzJjVq1atGiRQv++OMPUlNTadmyJTY2NmRmZrJr1y5OnTpF//79Xyv+Z82bN4/o6GimTJlC0aJF2bNnD3v27OGPP/6gZMmSlC5dms8//5y2bdvq7Jhq6i/QnTt3EhcXx4IFC3B3d+f8+fMULVoUFxcXGjduzJgxY+jZsyc+Pj6amE+fPk3v3r2pUaMGGzZs4KeffqJIkSJ8+umnmmsWIC4uDiDXXzSTJk0CoHHjxlSqVAk7OzvNPR419Wfb2Ng41xWfF5Vz4cIFtm7dysOHD7GxscHV1RUPDw8qVKiAtbU1U6ZMITIyMtflv3M16jt37rBq1SrOnDnD1atXKV68OA4ODri6uuLm5qa5mZSSksLo0aOZPXt2nrqa5UVSUpKmLdzc3JyOHTtSu3ZtypUrp7mZ+DoJ6scff+TixYsEBQVRpEgRvLy88PPzo06dOlSsWJHixYtjZPTi7+45c+awZ88eKleunO3m2IULFzAzM6N48eJMnTqVunXr5jquzMxMkpOTiYiI4MqVKwQFBXHixAnu3btH8eLF8fb2pl69etSqVYuyZctSsmTJPL8G/5aenk5cXJymy9SePXs4ePAgADVq1NDUBrVRf1Dj4uKIiorCzs6OOXPmsG3bNpKTk7G1tcXIyIjIyEg+//xz+vTpk6ebVi/Stm1bPvnkEzp16pTt+ggLC+P48eOsX7+eHj165K5NNIfUye2bb77h8ePHTJ8+HUtLS8aMGUN4eDhLly7V1LIbNGjA4MGDURQFX19fJk6cqOmCFxsby7Rp09i8eTPr16/XtKWnpaXRv39/2rZtm+v26RUrVvC///0PeDpi1M3NDT8/P3x9falUqRLW1tavNdL336+Bun90dHQ09vb2pKamkp6eTtGiRXF0dMTV1RV3d3fee++9XP9CeOcStdquXbv47bff+M9//kNgYCCnTp0iKioKU1NTHBwcSElJISwsjIsXL+otJvXgkzNnzrBlyxbOnj1LRkYGpUuXpkqVKlStWpXKlSvToEGDHJepTiBhYWGcOXMGHx8fEhMTuXTpEidOnODixYvExMRgY2ND5cqVmTt3ruYnYEHcHFP3VEhMTOTWrVucOXOGkydPcvXqVR4/foybmxtbtmx5rWO8Snp6OhMnTsTQ0JD+/fvnuBanHvU5Z84cTpw4wcKFCylWrBgPHjzgypUr3L59m9TUVJo2bUq1atV0GvOqVau4d+8eI0eO1Gm5ubF69WoWLVrEsmXLKFu2LP7+/vTs2ZPPPvuM+Ph4unXrRq9evejatStXr16ld+/ezJ07V1PDhqfvebt27ahYsSJLliwBnn7ZtGjRgvXr11OlSpVcxzVgwABu3rzJl19+ycGDB7l06RIPHjzIlwrA9u3b+e6771i8eDHe3t48fvyYixcvEhgYyOXLl7l37x6A5ldpbrxzTR/qtqj79+9jZWVF8eLFGTRoEMWLFycqKopTp05x6NAhAIYNGwb88yHML+ryJ06ciJ2dHQMGDODDDz8E0MwZcezYMfbu3Uv9+vVp0KBBjptj1D9NV65cyb1792jevDkVKlTA29ubLl26EBcXR2hoKCdOnODhw4fZ2unU5V+4cAELC4tsXYpMTU2pUKECAwcO5MaNG7i4uOQ5ST97Lk+ePCEyMpISJUpQs2ZNatasSZ8+fXj48CEXL17MNjgir9LS0ggNDaVSpUrP1ahMTExo1aoVc+fOzVWZ6nLCwsLw9PTUNAU5ODjg4OCQrbeDLiUlJZGUlMTKlSsxMDCgUaNGmm6F+TWnh9qz71uDBg1YvHgxY8aMoVOnTjx8+FAzaOrvv/8mOjpaM9inRIkS2Nvbs23bNk2iVqlUFCtWjK+++ooRI0Zw5MgRGjZsSFBQEObm5rlO0urYOnfuzKhRoyhfvjw///wzDx8+5N69e5w/f56TJ0+yePFipk6dmucKwMOHDzE1NaVEiRLcv3+fOnXqaLrzlihRgkaNGtGoUSPg6ajLsLCwXB8D3sFErb54Y2NjuXr1Kp999hnlypWjQoUKVKtWjfr169OqVatsP03yM0k/W/6pU6fo1atXtg+AOlnB0ySmno3s3zfXXkbd5paeno61tbXm57aiKJiYmGBvb4+9vT2+vr5kZma+8LmlS5cmPT2dTZs2vfDmmIWFBXfv3s3z+avLWrlyJWvWrCElJQUnJydcXFzw9PTEw8MDFxeX10526p+oR44cYcKECVSrVo2KFSvi7e2tadIBePToETdu3MhVm6iBgQGKouDm5sa6devYt28ftWrVeu3mKm2mT5/O3r17MTAw4Pfff2fr1q24uLhQuXJlPD09cXZ2zrc5a549rzJlyjBx4kTGjx/PN998Azx9P3/++WeuXr1K3759NTegnZycaN68Ob///jslS5akZ8+emkma/P398fDwYP78+TRo0IBDhw49Nxw/N7HVrFkTc3NzTp48iY+PD3Z2dtjZ2VGzZk169OhBbGwswcHBpKSk5Ok16NmzJ25ubpob7Lt37+bSpUuavuLPcnJywsnJKU/HeaeaPp69Qz1z5kyOHTtGy5YtycjIIDY2lhs3bnD37l1NTw9PT0+8vb1xc3PTDA3Nr5hSUlJYsGABkZGRjB8/XvPBysjIQFEUDA0N89yelp6ezrBhw7h8+TKTJk164dBVbTX0b7/9lr1799KpU6fnbo4tW7aM/v3707lz51zHpk6e165do1evXlStWhVPT0/Ne5GamoqlpSXOzs44OzszYsSIPPUAeFZgYCB//vknDx8+JCoqiqysLEqUKEHp0qVJTU3lxo0b1KtXjx9//DFX5V6+fFnzGlhaWtKoUSP8/f2pWLEi9vb2WFpavnbs/+bl5cXgwYP59NNPCQ8P59ChQxw+fJigoCCysrLIyspi2bJleZ5l8GUmT56Mp6cn9evXzzapVGZmJgcOHODw4cNcvnwZb29vmjVrRuPGjbNdX0+ePGH+/PkoiqLpWaS+Bjdv3sw333zD2LFjWbt2LR07duSTTz7Jc6wJCQmkpaXpZPKrZyUnJzNr1iwuXbrE1atXNa+3p6cnH330EVWrVsXe3p5ixYq99vv+TiVqdRPD3Llz2b9/P+PHj9e0F6anp3Pz5k3mzZvH8ePH8fDw4NGjRyiKgqOjY77MOAb/JMitW7dqmlo6dOhA69atqVevnk66pAUHB2tu7jx+/JgKFSpQv359fH19qVGjxgu/hPR1c0zdDv7LL79w8OBBfv31V01bYXx8vKaNLzAwEBMTE1asWJHrY7xMeno6wcHBXLhwgcuXL3P//n0URaFWrVp89NFHlC1bNsdlqV+vqKgowsLCOHnyJHv27OHGjRuYmppSuXJlqlatSvPmzXU2eCokJIRvvvmG77///oWDf86ePcu+ffsYOHCgzm5cwtME1bFjRyIjI0lLS6NChQrUq1ePhg0bUqdOnWzHerb3hpr6y1mlUnH16tXnmjVSUlIYNmwYBw4cQFEUDh8+/NJRsy/zbKUsOjoad3f3vJ9wDsTExHDx4kXOnDnDoUOHCAkJwczMDHd3d2rVqkW1atVwdXWlQoUKeSr/nUrU6gukX79+FC9eXDPZzrNt0JcvX2by5Mn85z//oWTJkhw8eFAzuUp+unbtGkeOHOHWrVucPn2aBw8eULRoUapVq0bTpk3x9fXFzc0tT2VnZmYSHBxMVFQU165d4/Lly4SFhZGQkKDpktilSxc6deqU7Tn6vDm2cOFCbt++zaRJkzAxMXnhl1J8fLxOenzEx8eTkpKCo6Njtu0JCQk8efIkz/2NVSoVp06dYufOnZQsWRJvb2+cnZ2JjIzUjLDr16+fzq6lW7duMX36dKpUqaLpu6wvsbGx3L17l+vXr3PmzBkuXrzI/fv3MTY21tS0mzRpgre393Pvo/ramjVrFqdPn2b69OnP3d8ICwvj888/JyEhgRMnTuQ6vn9fvzNmzHiu77+uvOhaVX9ZHzlyhIsXLxIVFUXHjh01vVBy651K1Gpz587VzPes/jZXv7ExMTF07NiR77//Pt/nRvi3zMxMDAwMiI+PJzg4mMDAQM6dO8ft27eJjY3ll19+oXnz5q91DPUiCGFhYZw/f56goCBOnz5N9+7dszVdqC++ESNGUKxYMcaOHZuvba3bt29n1qxZDB06lIYNG2JhYaHT46lrdsHBwSxatIjdu3djbm6umZujfv36mrmOXzRYQZv09HQWLFjAvHnzqFChAkZGRty/fx+VSoW/vz/Dhg3D1taWrKwsndVu+/Xrp6l1tmnThvr162sWJlC3+eaHEydO4OLiku0LLTo6mpCQEE2tMigoiNjYWIoUKcLHH3/M2LFjNfv++9oaN25ctvLVFar09HTu3r2ruTmXG9qOoWvp6emsW7cOd3d3qlev/tyviIsXL1K0aFFcXV3zVP47majDw8P5+OOPKV68OJ9++inNmzenZMmShISEsHTpUvbu3cuuXbsoVqxYvvf4UEtPTycyMpLAwEBKly5NzZo1MTMz06zBd+3aNQICAjQju3IjOjqaRYsWERISAkC5cuVo3LgxDRo0wNDQkKioKIoXL/5cAlEUhSVLlrBu3TqGDx+ebzfHLl26pJlfoWjRorRs2RI/Pz/NIAVdtO2qE/WXX37JtWvX6NSpE1euXNHU1lJTU3F1dcXS0pKOHTvmuL1dXe6OHTv44Ycf+M9//kOHDh0wMDAgKSmJffv2sWjRIurUqcO0adN00m9X7cSJE5w/f57AwEBu3ryJSqXCxsaGChUq4O7uTpkyZQgICNAMatKVpk2bMm7cOPz9/Vm9ejU2NjZ4enpSunRpjI2NyczM5MGDB9y6dYvDhw/j6elJly5dsn2W/n1t1a5dm+LFi+v02srvY6i/DCIjI/n22285f/48I0aMoGPHjhw8eJDly5dTtmxZevfuneebiGrvXKJWv7jXrl1j1qxZnDhxgvT0dM1gD1NTU/r160fHjh3zfUSiuuYQFRXFvHnzWL9+PRYWFqSlpaFSqWjYsCFffvllnm4EqRPI+fPn+fHHHwkJCdEMIoiJiSE+Ph5/f3/GjBnz0iSoj5tjL2rb3b17Nzdv3syXtt2qVasybdo0WrZsyebNm9myZQu9evXi+PHjLFu2DFdXV8aNG6eZ5F0b9eusXsFj8uTJzyXGpUuX8uuvv/LLL79k6zesS7GxsZw6dYoTJ05w+fJlIiIiMDc31wze0RWVSsX+/fupVasWpqam1KtXDwsLC+zt7TU34D08PKhYsaKmXflFnyN9XFv5fYxn73nt2rWLvn370rp1a/bu3cvQoUNxdHTU3Khes2bNa3WXfOe656kvGA8PD2bOnMnNmze5ePEiSUlJmqkg1T+B9TGtKcAPP/zAtWvXGDduHBUrViQpKYng4GA2btzI2LFjmTFjRp5/Mi1evBgzMzOWLFmi6eYUEhLCrl27mDVrFmZmZowaNeqFsXl7e3Po0KFsN8d27Nih0wRqYGCASqUiJCSEnTt3YmVlxaBBg7K17S5duhQLC4s8H0edTC9cuEDJkiXx8vLSnGNUVBSNGzemYcOGXL16lfbt2+c4ScM//aeLFCmCiYmJpsaYmZmJoaEhBgYGBAQEsHr1au7cuaPTRH3p0iWioqI0vQvee+89zUi/0NBQQkNDdXYstSJFimRrftuzZw+HDx/m2LFjXLp0iUOHDmFubq6Z4dHb2zvbvQ/Qz7Wlj2Oou68ePHiQJk2a0Lp1ayIiIpgzZw4+Pj5MnjyZsLAwxo4dy+HDh2nWrFmejgPvYKJ+lpmZGd7e3nnqp6kLhoaGZGRkcPDgQaZNm0ZAQIDmsUaNGhEQEEDXrl3Ztm0bgwcPznXZ8HTVkZEjR+Ll5aWpwbu4uPDll19qamEPHjx47mbOvxNoyZIlGThwoE4TKLy4bXfZsmXZ2na//fbbl65MnZvXQl27OXfuHM7Ozty4cUPTFp2enk7lypXZvXs3HTt2zPUxGjRowLfffqtJ9M82l0VHRxMZGanT62zOnDmsW7eO+Ph40tPTsbOzo27durRo0YKGDRtSoUIFKlSooPNfhdeuXcPMzIzy5cvz448/4u3tzYcffqgZoBUUFMTx48c5e/YsW7duJTo6mk6dOmWbR0Mf15Y+jqGeB8jc3FzzGi9dupTr16+zevVqnJ2dsbCwICMj47WbvN7pRF2Q1B+g4OBgSpUqpbkjnZ6ejpGREYaGhri6uvLRRx9x+PBh+vfvn+O2cnUNMjY2FhsbG0JDQ7NNNpOZmUmRIkVo0aKFZoL+f3tRAl2+fLnOEqg6xn379rFu3Tq++eabF7bt/vTTT0ybNi3PP1HPnDmDl5cX5ubmmrm8//zzT9q2bUtSUhKmpqZkZmaSlZVFaGhorrrkPatevXq4urrSp08fPvjgA1q2bEn58uU5ffo0y5Yto3Llyq+16O+zwsPDWbJkCe+//z4NGjQgNjaWy5cvc/HiRbZt24aiKFhbW7N582ad9//fuHEjgYGB+Pr6smbNGiwtLXn06BHFihXD1NQULy8vvLy86N27t2YOl3/L72tLX8eAp18ILVu25Pvvv+fKlSscO3aMTp06Ub16dQCOHTummWP9teRqUlShc2FhYcp77733wvmJMzMzlV9++UV5//33FUXJ3bJN6jl4f/jhB6V69erKqVOnnpsDd86cOUqDBg2eO6aiKMr27duVBg0aKL/99psSFxenxMfHK/fv31eWLVum1K9fXxk6dOhrzdOtfu6QIUOUIUOGZJvDV+33339X6tevr5w/fz5PxwgJCVHat2+fbbmlq1evKnPnzlUyMjKUY8eOKXXq1FFmzJihfPXVV0qNGjWUwMDAXB9H/Vo/fvxYmTZtmtKsWTPNUlRVqlRR+vTp88I5vfNq3bp1Stu2bZXk5GTNtqSkJOXOnTvK0aNHlcWLFyvffPONzo73rEuXLikjRoxQGjVqpHh4eCg1a9ZUevbsqcyaNUs5ePCgcuvWLSUuLk65ceOG8p///Cfba6+Pa0tf1++zMjIylMWLFyuffPKJZlm/GzduKIMGDVKaNm2qk/dCEnUBOH36tKJSqTQf8O+++05xd3dXJkyYoJw8eVKzNuDGjRuVgIAAZc6cOYqi/DPh/at88cUXmjXpMjMzlbCwMOWjjz5SGjdurEyYMEFZvXq1snbtWmXYsGFKo0aNlF9++SXb8/WRQJ/11VdfKSNHjtSc27OLCISHhysBAQHKxo0b81T28uXLlerVqyuPHz9W9uzZowwaNCjb44mJicqYMWMUHx8fpW7dusrq1atf61wU5enrFxUVpQQGBiqHDx9WAgMD87yG5Mvs2bNH+c9//qOEh4e/8HGVSpUtieeHP//8U2ncuLGyePFipXfv3ppFLRo3bqz06dNH6dGjx3PrAurj2tL39fsyq1evVlq3bq3Mnj1biY2Nfe3ypOlDzy5fvkyvXr3Yt28fVlZWhIaGMnbsWCwsLNi5cyfHjh3TzMkcGRlJhw4dNHeutbVzRUdHc/ToUUaMGAE8bS/r0KEDo0ePZuXKlWzfvp0NGzZgbm6OhYXFC5c20vfNsfxs2y1XrhwWFhZ8/fXXPHjwQNPbp0KFCpiammJpacmkSZP4/vvviYuLe269zLwwNDTUzCeRX65du8b169dZt24dXbt2fW6AjoGBQZ66ceaUoih06NCBxo0bY29vz+eff05aWhpBQUEcO3aMo0ePkpmZyejRo4F/mrn0cW3p8/pVFIXw8HCOHDlCSkoKZcuWxcvLC0dHR7p27UrXrl3zXPa/SaLWsytXrmgmRzp9+jTLly9n/vz59O3bF19fX86cOUNMTAyWlpa4ubnx/vvvay4+bTeFwsPDMTY25tdff6Vs2bLMmzePnj17UrVqVU0Xv1u3bhEZGUmVKlVeOcpPXzfH8rNtt06dOvTs2ZO9e/dy9+5dLCwsGDt2LBUrVsTNzY2KFStSsWJFHB0ddZKk9SEyMpJdu3ZhaGjI/Pnz2b9/P66urppeDO7u7vk62AX+uQ7Nzc0JDg6mRIkSlCpViho1alCjRg0GDhwI/DNl7b8rGPq4tvLzGOovnnPnzjFhwgRu3bpF6dKlMTExwdzcHGdnZ3x8fDTt9XlZfOLf3rl+1AXtxIkTjBgxgtTUVExNTSldujQ///zzc4sTqPto5mbVCUVR+OWXX9i6dStxcXFkZGRQp04datSoQc2aNV84YuploqKi6NevH7dv335hAjUzM2P16tW5Pv9/x2tgYEBCQgKLFi1i586dPHjwgKysLIyNjalfvz4DBw7UdKfLq9jYWOrVq0e/fv24c+cOV69eJS4uTjOhu3pwSNeuXXU+OESX1K9XUlISISEhXLp0iXPnzhEaGkpCQgImJiZYWlpSr149Tb/u/Dh+bGws8+bNY926dVhYWFCpUiW8vLxwd3enQoUKODg4YGtr+9KKhT6urfw8hvqzOXDgQKKjoxk2bBjm5uZcvHiRq1evcufOHeLi4oiJiaFNmzY6GRUpiboAqAcmLFiwABMTE9LT03FycqJOnTr4+/vj6+ub51pRQkICUVFRdOnSBTc3N4yNjYmKiiItLY0SJUpopmSsXr06lSpVemH3LX0l0GdlZWURExPDvXv3ePLkCebm5nh4eLzW9JzK/6+GnZGRQVBQULZuWFevXuX48eOcOnWK4OBgLCws2L17ty5OJV+96P1ST9l74cIFjh49SsOGDXW61JeaOkHNnz+fZcuW0b59exwcHDSz9aWmpmJra0uZMmXw9/enR48eL40/P6+t/DzGs+s3du7cmU6dOvHRRx9l20c9E+fJkyepVatWrhb6eBlJ1HqmvohCQ0Pp3bs3w4YNIyUlhXPnznH+/Hnu3LmDgYEB7u7u1K5dm6+++ipPXdMGDx5Mv379KFq0KLdv3yY4OJibN28SGhrK48ePefToEevXr9c6j0J+JNCCoCgK58+fx8jICBcXl2zxp6amEhYWlqc5JfRt586dLFy4EDMzM6pUqYKvry/e3t7Z2qnT0tKeWxtQF9S/7j788EMaNmzI4MGDs/3aO3/+PEeOHGHr1q00a9aMb7755oWz56np49rS5TGuX7/OH3/8Qd26dXF0dGTz5s0YGxszZswYncX7MpKoC0hycjKhoaGaSaGSkpKIj48nMjKSK1eucPLkSR4+fMiGDRtyVe6rPhgZGRlERERw+fJlQkJC8n1GwMLiypUrTJo0iejoaGJjY3ny5AlLly7F2NiY8uXL59tc47p2+vRpvvjiCypUqEClSpW4cOECYWFhFC1aFE9PT3x9faldu/br99nVYtKkSdjb29O7d2/g1VOZvugXwJsqMDCQwYMHExcXh729PUZGRkRERDB8+HD8/PxwdHTMt/sDkqgL0N69eylRogRVqlTB3NwclUpFZmYmJiYmxMfHk5aWhr29fa6W3SpSpAghISHMmzePhIQEvvnmG1xcXLhz5w6JiYl4eHjofPL6wkj9mt2+fZsBAwZgbW1Njx49SEtLY+TIkaxdu5YlS5ZgZGTEtGnT8rz6tD5NmjSJW7duMXnyZBwcHEhKSuL+/fucPXuWEydOcPToUVxcXHL95Z4T6msrLCyMP/74gwMHDjBr1iwqVaqUbaIl9eyMb8LrmVfqHi579uxh7dq1JCcn4+zsjLe3N9WqVcPd3Z3SpUvj5OSku8/aa3fwE3ny/fffKx4eHpo+xKdPn1ZGjBih9O/fXzl27Nhrlf3JJ58oAQEBytKlSxVFUZSVK1cqfn5+iru7u/LRRx8poaGhOjiDwk3dn3bmzJlKhw4dlLCwMEVRnvZNb9SokZKYmKisWLFCqVatmnL06NGCDDXHli9frowbN+6Fj2VlZSmPHj16ad9qXfn9998Vd3d3TZ/pMWPGKNu3b1fu3bunpKWl5euxC6v4+Hhl3759Sv/+/RUPDw/Fx8dHqV+/vnLx4kWdHUMStR6pRxaeO3dOqV27trJy5UpFUZ4O7Khfv75Sr149pU2bNkrNmjWV4ODgXJWtHiRy9+5dxcfHR7l48aKiUqmU69evKx4eHkq/fv2Uw4cPK/Xr11cWL16s2xMrhNSvx6BBg5QRI0YoqampiqIoSp8+fZQhQ4YoiqIocXFxSpcuXZQFCxYUWJy5cf/+faV169bKqlWrlAcPHhRIYkxKSlJu3bql7Nq1S5kwYYLSpk0bxcvLS6lWrZrStWtX5dtvv1Xu3bun97gKC5VKpTx48EBZtWqVZuCaLkg/aj1S/r+Vaf/+/Xh6etKtWzcSExOZNWsWKpWKFStWUKZMGXr27MmBAwdeuLzSq8o2MDDgzJkz2NnZ4eLiQlxcHL/88gsODg6MHTsWBwcH2rRpw549e/j888/z6zQLnPK0AoKiKFSvXp358+dz48YNvL29OXfunGZAUHp6OuHh4XleHkmfgoODmTVrlmYVnO3bt1O7dm2qVKlCuXLlsLGxoVixYjqd7/pFihYtqul/HhAQQFpaGnfu3OHChQucPn2aDRs2aGbLU96i9umcMjAwoHTp0nz88cc6LVcStR6pP0TJyckoikJ8fDy7du1i9+7dDBgwgIoVK5KWloa5uTkxMTHAq28OPkvdJujo6IihoSHHjx/n+vXrHDp0iAEDBuDg4EBaWhpPnjzRyXJWhZX69VIniHbt2rF69WrGjx9PmzZtSEpKwt/fn8ePH7NkyRIMDQ31vpJPXixcuJCbN28yZswYjI2N2bt3L8uXLycpKQlHR0fKly9P165ds83AqCvqhJucnMzFixcJCgrCyMiISpUqaW5suru789FHH2l6VkD+TxP8LpFEXQA+/PBDBg8ezLhx4zh69ChVqlTRTK0ZHBxMSEgIn332GZD7i7169eq4uLhoenT07NlT089zw4YNHD58mK+++kqHZ1O4zJ8/n/DwcOrWrYubmxuenp6aWfiWLVsGPO3/ampqSnJyMv3799fpwq/55fbt2/Tt25dOnTphYGBA165dURSFy5cvc/ToUf766y+io6Pz5dgqlQpDQ0P+/PNPFi5cSHJyMsbGxpQqVQp7e3sqVqyouSFerVo1ypQpky9xvMuk10cBSE9PZ82aNWzevBkXFxe++eYbLC0tWbBgAVu2bMHJyYmlS5e+1s/Yixcv8uTJE3x8fDA2Nsbf35+oqCg++eQTBg8enK9zQRSkQYMGce3aNVQqFcWLF8fOzo7q1atjZWVFQkICKpVKM2ihSZMmeV4wWJ/S09OZOXMmxsbGBfol27BhQxo1asSECRNYtGgRO3bsoESJEgQFBaFSqTA3N2fUqFF06NAhVyNqhXZSoy4AJiYm9OrVi169emWbN2DTpk00atSI3r17Y2homKc2vsTERFJSUrKtDJ6RkcGIESOwtLTEz8/vre6eN3v2bO7cucO5c+c4cOAABw4c4ODBg7i4uFCqVClKliyJj48P9evXp1SpUgUdbo4cOXKEQ4cOERERQYkSJahXrx5OTk75PqcHZB+glZSUxH//+19MTEwoU6YMZcqUYcGCBVy/fp2OHTvSoUMHWrRoASBJWsckUevZ48eP2bhxI8nJydSoUYMqVapQrFgxatSowcGDBzWJOzdJWl17OXToEOvWrdOsN1ilShXq169P3bp1adOmTT6fWeGgKArly5cHni6R1KBBA7p37869e/e4e/cuZ86cYffu3djZ2VGpUiWWLFlSsAHnQLly5ahVqxa7du1i2rRpODk5UbVq1fzrs/sCN2/exMnJSXND/P79+zx8+BAAJycnWrZsSbFixd64EatvCknUevT48WMGDhzI+fPnKVasGHPnzsXMzAwvLy/q169P/fr1cXd3z3YzLCeKFClCRkYGEydOxMLCgjp16pCSksK1a9c4fPgwiqJQrlw5KlasyNdff/3W30w0MjJi8uTJWFhY8MMPP2SbGS85OZlJkyZx5MgRGjduXICR5pyrqyvfffcd3333HY8fP+bs2bNs2LCBH3/8ETMzM4oWLcq8efPytAiyNurrsHLlymRkZLBnzx4qVqzI9evXNW3RhoaGGBkZcefOHSDnN8BFzkmi1gP1hbtr1y5CQ0P54YcfqFatmma4eGBgICtXruTnn3+mbNmyuZocSF2bPn78OMnJySxbtowyZcqQlJREeHg4t2/f5saNG1y/fp0zZ85QtGjRfDzTgqceJZeYmEjZsmWxsrJCURQyMjIwMjKiaNGidOzYkbCwsHxbETw/lShRAn9/f/z9/TWL8x44cEDzKyK/ODg44O/vz7Zt2/jkk08oV64cJ0+e5NGjR0RGRnLixIm3+iZ1QZObiXqgbsb49ttvSU9P54cfftA8lpWVxZMnT4iNjeXmzZukpKTQrl27HNdK1GX//fffbNq0icmTJ79w0vrY2FhiYmLeiImHXpeiKCxcuJDff/+d33777blZ0q5du0anTp3YsmULLi4uBRTlmyk8PBwnJyeCg4P54osvUKlUJCQk4OXlxa+//ipNH/lEatR6oP75WL16df76669sfU0NDQ2xtLTE0tKSsmXLatoAc/rTUV22hYUFMTExnDlzhtatWz+3n7W19RszOf7rMjAwoG3btvz999/06tWLtm3b0qpVKypUqMDZs2dZunQp7u7ukqS1UFcWTpw4QXh4OD4+PpQrVw4AT09PZs6cyf79+ylVqhRNmzaVJJ2PpEatJ1FRUXz99dcEBQXRpUsXPvjgAypXrqyTshMSEnjvvfeIiYnB1NSU1q1b4+PjQ6VKlShfvvw7k6DV1L8yHj9+zOLFi9m9ezcRERFkZmZibm6On58fffv2zZc23beJ+nXs168f586do1y5cjg7O+Pq6oqXlxfVqlXLtnqJdMnLP5Ko9eTSpUssWLCAuLg4rl27RtGiRbGzs8PT01OzCsvrDBQ4c+aMZs26GzdukJqaSsmSJSlfvjwVK1bEy8vrhTXtt11WVhaxsbHcu3dPMzOhu7v7W9uPPD/cuXOHM2fOcPbsWa5du8bjx49RFAUrKyu8vb2xtbWlR48eb/VN6oImiVqPsrKyiIiI4Pbt21y5coUbN25w7949EhISiI2NpV+/fnzxxRevfZyUlBQCAwM5fvw4Fy9e5MqVK7Rs2ZKffvpJB2ch3mUqlYqgoCCOHDnC+vXrSUtLw83NjSVLlkhtOh9JotaTjIwMjI2Ns21LTU3l7t273Lx5k8DAQDp06ICPj0+uf0ImJyezc+dOVCoVdevWfa5mHhUVRXp6ugztFTp18uRJJk+ezLBhw2jYsOE7OQmTvsjNxHz0bFvpn3/+yfLly7Gzs6N+/frUqFFDsyCou7s7bdu21TwvJ0laXXZ0dDSjR48mMDAQY2NjEhMTcXJyokaNGjRv3pz69etjZmaWbakmIbRRX1+BgYGUKlUKW1tbLCwssl2blStXxsbGhrS0tAKM9N0giTofqQdf/PnnnyxatIj69euTnJzM4sWLAbC0tKR27do4OTlRtmxZevXqleOy1RPlbNu2jRs3bjBy5EjMzMxYtmwZ5ubmnD17lr///hsg132zhVCvNt6zZ08cHByoUqUKtWrVwsvLC0dHRywtLbly5Qrnzp1jyJAhBR3uW08SdT5S1z7++usvOnfuzODBgwkMDMTAwIBWrVpx69Ytfv/9dwAGDBgA5H5U1+7du2nevDldu3YlKiqKv//+m1atWlGrVi2GDBlCsWLFGDp0qO5PTrz1rKys+P333wkMDOTIkSP89NNPqFQqnJ2dsbW15fr167i7u2t6z0izR/6RRJ2PihQpQnJyMrGxsTRt2hQzMzMsLCwIDQ2lUaNGdOzYkatXr9KsWTN69uypeU5OqJN5UlIS3t7ewNNa9pUrVxg5ciQVKlSgS5cu/P3339LsIXJF3eyRnp6On58ffn5+DBo0iMePH3PmzBlNz6IuXbpoJsiX9un8JYk6n0VHR1OuXDmioqI0fycmJmJrawtAs2bN2Lhxo6bZIzcXe2pqKp6enqxcuZKmTZuSkpJCYmKiZlBC5cqVWbx4cba+rkJoo74GR4wYgZWVFXXq1MHNzQ0XFxeaNWtGs2bNsu2flZUlPT7ymSTqfFa+fHnKlSvHtGnTqF+/PtHR0dkGoMTHx2v69Oam2UNRFMzMzGjfvj3ffvstFy5cwMHBgRIlSnDkyBFq167N/v37MTY2plixYvlybuLtlZiYiEqlYuvWrfz555+4ubnh4OBApUqVqF69Ou7u7jg5OQE5H0Ur8k4SdT5LSkqiX79+bN68mYyMDLy9vUlKSuLnn3/GxMSE9evX06NHj1yV+ez6iDVr1uTnn3/G0tKSMmXKULlyZUaPHk25cuUIDw/XNKkIkRPqysLNmzd5/Pgxnp6e1K9fn4SEBB48eMD27dtZsWIFLi4ulCtXjsqVK1OlShU8PT1lwEs+kn7U+eDZrnMzZsxg2LBhFC9eXNOPeuzYsfz111+YmZnRunVrhg4dSqlSpXLVzvfkyRPq1KnDlClTss01HRUVxZIlS7h165ZmjgsZhSdySp2oP/roI9zd3RkwYIBmkq/U1FRu3LjB+PHjiY+Px9HRkUePHpGcnEzbtm0ZNWpUAUf/9pIadT5QJ9z9+/dz9OhRvvjiC2xsbMjMzMTIyIhJkybRt29fHjx4QI0aNTQ/HXPTPn3v3j3c3Nyem6/C3t6eUaNGyY0dkSfqazE6OpoPP/wQOzs7srKyADAzM6Nq1ar06NGD3bt3M2TIEBITE9m/fz++vr4FGfZbTxJ1PlAnSRsbG7y9vVGpVMA/cyUDODs74+zsTG5/0KiT/f3794Gni7kOHjwYW1tbzQ0dAwMDuQsv8uzJkydUqVKFVatW0bJlS02ThvqacnFx4dSpU7i6umJiYiJJWg+k6SMftW/fnmvXruHp6Unnzp2pUaOG5obf6/rPf/7D8ePHAfDy8qJp06bUq1eP8uXLU7JkSbkLL17LoUOHGDx4MB4eHnTv3p3GjRtTtGhRDh06xPLly0lNTWXNmjWkp6djZGQk11s+k0SdTzIyMli+fDmBgYEcPXqUzMxMHB0dqVKlCj4+Pri5ueHk5ESFChVyXXZaWhr3798nMTGRK1eucOLECS5evMijR4+wtbWlRo0aVK9enW7dur3VC9mK/KGea+bEiRPMnz+fixcvkpGRgZmZGYaGhlStWpUBAwZQvXp1WXZLTyRR61BaWppm/bgLFy5QunRpSpcuDaBZVPXw4cPcvXsXRVHw8/PTjEzUJioqimLFimFhYUFgYCAXL17ks88+Q6VSkZaWxuPHj7l79y5nz57lxIkTPHjwgAMHDuTn6Yp3QGRkJNevXyciIgJFUShRogRNmzaVG9R6Jolah1auXEl6ejqtWrWiX79+tGrVii+++OK5tuLk5GROnDhBeno6rVu31rQ7v8rs2bNZtmwZnp6e3LlzB3d39xeuoJ2RkUFkZCSAzJYn8oXc/9A/uZmoIyqVioyMDObPn8/UqVM1tQ97e3u8vb2xt7fH1NQUY2Njzb/169cH0JqkAT799FMUReHq1as8evSIuLg46tati7e3N40aNaJRo0aUK1cOY2Njli5dynvvvSeJWrw2dT1OnZglSRcMqVHrWExMDKtXr+aXX37Bw8OD0NBQsrKyqFixIr6+vvj6+hIREcG0adM4deqUZu3EnLp06RKjR4/mgw8+ICoqiqCgIEJCQkhOTsbOzo5SpUpx6dIl9uzZI4la5MiL5koXhYskah1S1zZOnDhBcHAw7dq1IyEhgStXrnDq1CnOnTvHnTt3MDIywt/fn9mzZ+d6kYCUlBQiIiJwdXXVNHPcv3+fkJAQrly5QkxMDLVq1dLJSjHi7RcaGsratWvx8/OjbNmyWFtbY2FhkaNfeUJ/JFHrkPoOeNeuXenUqRPt27fXXPCZmZkkJCQQHR1Namoqjo6O2Nra5mlB0OPHj2NtbU3FihWz1YQyMzNJTU2V1aBFjm3bto2vv/4aIyMjzQRMNWrUwM3NDWdnZ0qWLImZmZk0dxQwSdQ6lpKSQvv27RkwYADvv/++zsufNm0aS5YsoWPHjkycOJGrV6+yceNGUlNT6d69O1WqVNH5McXbLTk5mdu3b3PixAl+/vlnFEXByMgIR0dHatSoQe3atalUqRK2trbY2tpKbbsASKLWEXXN+N69e0yZMgWVSsXo0aNxcnJ6rp9pbvueqssODAxkwIABfPnll3zyySdERkbStWtXkpOTKV68OCqViuXLl1O2bFldn554B8ybN48DBw7QuHFj3N3dCQ4OZt++fdy4cQMnJydMTEz48ccfNfOfC/2Rr0YdUf80/PPPP9m/fz8A169fp2HDhlStWhVXV1fKlSuHlZVVrgcIqL9Ld+/ejbe3N59++ilJSUnMnDmTjIwMVq1ahY2NDZ999hkHDx7M1ZJe4t2mrgRcvXqVxYsXs2TJEmrUqAFAixYtGDRoEJs2bWLkyJHUrVtXM7Wp0C9J1DqiTtTDhw+nZcuWmoEnBw8eZPfu3ZQsWRJXV1fs7e3p2bMn5cuXz3HZ6sSemJiIoaEhaWlp7Nixgz179jBw4EDc3NxIS0vD0tJSs0CBELlx5coVrK2tNTPlZWRkoCgKJiYmNG/enA4dOlC3bt1sc6kL/ZEB+vmgatWqfPbZZyxatIg9e/bw008/0bRpU6Kjo1m7dm2eh9y2b9+eGzduMHHiRCZPnoy7uzudOnUC4ObNm9y7d48GDRro8lTEW059I7tq1aqkpqayd+9eAIyNjTXTDxQpUoT4+HiOHDkCoJlNT+iP1Kh1LDQ0lA0bNvDo0SPMzc2pV68ezZs31wxuiY6O1izDlVtVq1bl/fffZ/v27TRo0IBRo0ZhYmLC4sWLWb9+PWXLlsXPz0+XpyPeEa6urrRs2ZLp06dz8eJFGjZsSNmyZSlbtiy///47Fy5cYMqUKQUd5jtLbibqgLqdb8uWLcyaNQtDQ0NKly7N6dOn6du3L1WqVOHu3bv06NEDU1NTnRwzLS0NU1NTjh07xpAhQ2jWrBm9e/emYsWKOilfvHsyMzP59ddf2bhxIwkJCVhaWvLgwQOKFCnCuHHj+PDDD2UCpgIiiVqHmjRpgr+/P7169aJ8+fI0btyYvn374uDgQL9+/fj+++/p2LFjnspOSkpix44dqFQqqlWrhqura7ZuUunp6TJTnngtT548wdDQEENDQ86cOUNwcDDOzs54enrKTcQCJk0fr0k9GvHKlSskJibSvXt3ypcvT2RkJFFRUVSvXp1KlSrRoEED9u7dS7t27XKcUNVlx8bG8s0333DixAmMjY158uQJpUqVolatWjRo0ABfX18ZLi7yLDk5mUWLFnHu3DkePnxIRkYGCxYs4OOPP8bY2JgiRYrkaWCW0B1J1K9J3dsjPj4eKysroqOjqVixIseOHcPBwQFnZ2cMDQ2pU6cOW7duxcTEJMcT26hUKgwNDdmxYwfXrl1j/Pjx+Pj4cP/+fS5cuEBgYCCTJ08mOTmZKlWqsH79+vw+XfGWSU5OZtiwYZw/f56mTZtSo0YNFi5cyIMHD/jzzz+xtramb9++0uRRwCRR64iPjw/m5ubMmDGDBQsWsH37dmrUqIGlpSXx8fEcO3YMT09P4Old85yM7lIn83PnztG8eXO6dOkCgJubGw0bNiQxMZHo6GiuXLkid+JFrqgHXe3fv5/Lly8zY8YM6tWrx/nz51m+fDmVKlXi8uXLzJ8/XzMWQBQc+S2jI5aWlowePZqoqCh69uzJsWPHsLGxYdeuXQwZMoSYmBg6d+4MkOOfkOr9/Pz8ePDgARkZGZrHjI2Nsba2xt3dnY4dO2q66QmRG6dPn8bHxwcfHx/g6aAqV1dXHB0d6dGjB5UrV+bw4cMAuV7fU+iOJOrXoF60NjQ0lDNnzuDn58ecOXPw8PCgdOnSLF++nClTppCSksK4ceM0I75ykqjVZUdERLBlyxZOnTrF0qVLiYiIeOH+0n4ockPdlOHo6Mj169d58OAB8HStxHr16gFPKwPp6emaqXjV16TQP2n6eA3qpok9e/YwY8YMevfuzRdffMFPP/0EQFhYGDExMbi5ueV66SJ14o2IiMDQ0JAyZcrw888/88cff1C2bFmqVq1K3bp1qVatGsWLF9ftiYl3xgcffMDSpUtZtGgR//3vf7lz545mMrF9+/YRERFBkyZNAKkMFCTpnqcDsbGxbNy4kXXr1mFgYMBnn31G27ZtNck5t5MwBQYG4unpqZmuNDU1lYiICK5du8bly5e5ceMG4eHhpKWlkZSUxJAhQ+jevXu+nJt4e6l7cmzbto2pU6fy6NEjAFq2bImlpSW7d++mZcuWTJw4sYAjFZKodSgsLIylS5dy+PBhvL296dq1K3Xq1MlVGVFRUTRu3JidO3dSrlw5Vq1ahbe3NxUqVKBYsWLA0zk/QkJCuHbtGidPnuSTTz7RtDEKkRf3799n8+bNXLlyhejoaIoUKUKbNm3o1asXBgYGsgRXAZNEnUfqCzc1NZXExERKlCih6R+9bds2/vrrLyIjI2ndujXt27fH2dk5R+VmZGQQFBSEj48PwcHBdOjQATMzM5ydnalevTp16tShcuXKlClTRga4iNeiKAp37tzh/Pnz2NnZ4enpiY2NjSTlQkgSdR6pVw6fOXMmZ86cQVEUkpOTKVWqFOXLlyc6Oprdu3cD0KVLF7777rs8fQCioqI4f/48hw4d4syZM4SFhWFubo6npydeXl60bNmSWrVq5ccpireQ+hp8/Pgxv//+O7///jvm5uYkJSWRmZlJ5cqV6d27Ny1atJAFAgoReSfySH0R379/n4sXL+Lk5ETTpk0xNTUlIiICW1tb+vbty507dzR30XPaf/pZ9vb2tGrVilatWgFw584djh07xokTJ1ixYgXFihWTRC1yTH0Nrlmzho0bN/L555/ToEED0tPTuXv3Llu3bmXq1KmYmpri7+9f0OGK/yc16tcUFRXFjh07+PPPP1GpVAwePBh/f39MTU3JzMx8rdWdY2NjOXToEMeOHcPOzg4vLy8aNmyo6eWRmpqKoii5XslcvLvUNxA7depEnTp1GD58uOZXXlZWFo8fP2bo0KFkZGSwePFiihYtWsARC5BErTNJSUma1V0cHBxo3bp1nmok6g9ScHAwkydP5ty5c3h4eJCcnMz9+/cxMjKiZ8+efPHFF7KIrcgTRVEYP348pqamjB079rnHT5w4wYgRI1i4cCGVK1cugAjFv0nTRx6o2/kiIyN5/Pgx1tbW2Nra0qFDB0qUKMGhQ4f4+eef+euvvxg6dCiurq45LjsrK4siRYqwcOFC0tPT+fXXX/H09CQ9PZ3IyEg2bdrEmjVrsLe3ly55IlfUlYA7d+6QmZnJnj17qF27No0bN8bMzEyzX0pKComJiZopc+XmYsGTRJ0H6ou2e/fuWFpaEhsbS3JyMg4ODpQpU4bw8HBu3rzJjRs3+OCDD3B1dc3R7GPPTlUaGhpKp06dqFu3ruZxW1tbvL29iY+PZ/PmzbRo0UKzdJIQ2qivv+PHj7Nx40YARo4cyXvvvUfDhg0pWbIk58+f59SpU3To0EEzd7ok6YIniTqPnjx5QocOHTA3N8fKygpTU1NiY2NJTU2lffv22NjYEBkZSePGjQHto7quX7/OH3/8Qd26dXF0dKRy5cpcvXr1hft26dKFvn37kp6ervPzEm+/7t270759e27evMnhw4c5cuQIW7du1VxPzs7OdOjQgWvXrmFlZYWNjY30AClg0kb9mtLT01GpVNl+OuZFYGAggwcPJi4uDnt7e0xNTbl79y5fffUV7733Hra2tppjLFmyhOXLl3Po0CFdnIJ4B/17tGx8fDznz5/nwoUL7N+/n9u3b2NhYUHJkiWZP38+lSpVKsBohSTqPIqNjWXhwoUcPXqUe/fuYWtrS7169ejSpQtVq1bVTGCT2/kR0tLSCAoKYs+ePaxdu5bk5GQ8PDyoVasWxYsX5+rVq6SmptKuXbs8rxYj3j3qduaMjAzOnz/P1q1buXTpEo6OjtSuXZu2bdtq1vJUFIXw8HDOnDnD/v37mTJlSq7nqhG6JYk6D9LT0xkyZAhnzpyhWbNmuLi4EBERwbFjx4iNjWXs2LG0b99eJ8d6/PgxgYGBbNy4kf3796MoCsWKFWP9+vWUK1dOJ8cQbz91DXrlypUsWLAAExMTqlatSlxcHEFBQaSlpdG/f3/++9//SjNHISSJOhfUNwT37t3LuHHj+Omnn6hXrx5ZWVmaAQOzZs3i9OnTbNq0SefLYymKQnR0NHv27KFdu3Yya57INT8/Pzp06MCXX36Jqakp6enphIeHs27dOjZu3MjUqVNp1qxZQYcp/kXmLcwF9XdaYGAgPj4+1KxZE3g6t6+5uTkeHh5MmDABe3t7zWTrumRgYICdnR3du3eXJC1y7cGDB5iYmNC0aVOKFSuGiYkJlpaWuLu7M2bMGKpVq8aePXvkJnUhJIk6F9Q3X2xsbLh37x6RkZEAmho1gIWFBWZmZiQnJ2seE6IgqSsYRYoUoVq1apw4ceK5fQwMDGjUqBGnT5+Wyb4KIUnUefDee+8RERHB0qVLiYuLw9DQUHNxHzt2jHv37mnm95DJ1kVBU9/YnjlzJrt372b+/PksXLiQu3fvkpiYCMDt27c5efIkvr6+AFKrLmSkjTqX1HfP//jjD2bPno2iKHh5eVG+fHnS09PZtWsXTZo00azyIkRhsWHDBo4cOUJgYCCPHj3S9NcHuHTpEtWrV+fTTz+levXqBRyp+DdJ1K/h8uXLbNmyhRs3bhAZGYmRkREBAQH06dMHMzMzGXorCq3bt2+za9cuDh8+THBwMGlpaTg6OlKlShWqVatG+fLladSo0WtNKiZ0RxJ1Hly+fJmrV6/i4OBA6dKlKVmyJMWLF8826EWStChsIiMjiY2NxdXV9bl26AsXLrBjxw6OHz/OzZs3sbKyemFbtigYkqhzQJ10ExISWLRoEStXrsTExISUlBSysrLw9PSkZ8+etGrV6rVHKAqhS+prd8uWLaxatYqHDx9iYWGBm5sb1apVw9fXFw8Pj2zPefLkCbdu3cLb27uAohb/Jok6B9Srufz+++8sX76cDh060KxZMwwNDQkNDdWsNTdy5Ejatm1b0OEKkU1aWhotW7bE3t4eX19f9uzZQ3JyMgYGBiQnJ1OuXDmSkpKYO3durmZ6FPojQ5ByQN1z48CBAzRr1oyBAwdqmjUqVaqEn58fo0aNYsmSJdSrVw9ra+uCDFcI4J8BWocOHSItLY2ffvoJZ2dnnjx5QmxsLM2bN2fx4sUEBwfTtm1bXFxcAGm2K4yk71gOqBN1xYoVSUhIyHYRGxoaUrJkSb788kvi4uK4c+cO8E/fVSEKivoaPH36NLVr18bBwYGMjAwePXqEnZ0d7733HuPGjaNMmTK0b99ec51Lki58JFFroe6DGhYWRnp6OkePHmXDhg3ExcVlS8aPHj0iLi5OfjqKQkM9QKtkyZJERERw9+5djI2NuXz5sqb2XLp0aaysrIiKigL+ud5F4SJNH1qoaxnh4eHs37+fuLg4Ro8eTZs2bfDz88PS0pKQkBCOHTtGp06dNEO7pVYiCot27dqxZs0atm3bxsCBA0lPTyctLQ2AxMREbt26hZubGyDXbWEliTqH6taty4kTJ0hPT+fq1ats3ryZ//3vfzx58gQABwcHWrZsyenTp7GxsaFMmTIyFFcUCs7Oznz33XfExMQA0LJlS+bNm0dmZib79u2jZMmSeHl5AZKoCyvp9fGaEhISuHz5Mn/++Sd79uzB1NQUS0tL5s2bR9WqVQs6PCHIyMggNjYWKysrTExMuHPnDjNmzCAwMBBnZ2cGDx5MgwYNcrRcnCgYkqh1SFEUoqKiOHDgAG3atJEZ7kSBO378OFOmTMHAwIBFixZhb29PcnIyhw8fpnLlytjZ2WFubl7QYQot5OtThwwMDChdujQff/yxJGlRYNR1r9DQUCZMmICjoyNffPEF9vb2wNPh4wsXLuTUqVOSpN8QkqiFeMuoe27s3LmT4sWL88MPP9CmTRsyMzNRFIXy5ctTtWpVfvrpJ8LCwgo4WpETkqiFeMs821PJ0dERS0tLAIyMjDAwMKB48eIMHTqUMmXKcODAAUD6/Rd2kqiFeMuoe27UqlWLI0eOcOTIEc1j6oSckZFBTExMtgVtReElNxOFeEslJSXxxRdfcOfOHbp160ZAQADW1tbcv3+fP/74g3PnzrFlyxZNjVsUXpKohXgLqefriIyMZOHChezZs4dHjx5hbm6OsbExVlZWDB48mNatW8vcHm8ASdRCvAPCwsK4fv06cXFxqFQq/Pz8KFu2bEGHJXJIErUQQhRycjNRCCEKOUnUQghRyEmiFkKIQk4StRBCFHKSqIUQopCTRC2EEIWcJGohhCjk/g/jzh5w0ESnogAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW8AAAGKCAYAAADDtcAlAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABZt0lEQVR4nO3dd1wT9/8H8FeQIUsQFBBQRJAhAgIq4kJx0FJnxaJ11lE3FVsLFlcdDK1bsa6Kq1as1FVrERRrxQUOFFQUZDgYyt6EfH5/+CU/IyBHTUii7+fjweNBcpfL6y7JO5987nN3PMYYAyGEELmiIO0AhBBCGo+KNyGEyCEq3oQQIoeoeBNCiByi4k0IIXKIijchhMghuSjepaWl2LhxI9zd3WFnZwc3NzcEBQWhsLCQ8zJKSkpw9OhRCaZsmJubGw4ePNjox4WHh8PS0rLePz6fL4G075aUlARLS0s8ffoUwH9ft6awZcsWke1lZWUFJycnzJo1C3fv3n2vZR88eBDOzs5wcHDAgwcPxJRYvrx69QqrVq2Cm5sb7Ozs4O7ujm3btqGiokLa0RplwoQJCA4OlnYMzhSlHaAhxcXFGDt2LNTU1ODv7w9TU1OkpqYiODgYsbGxOHjwIJo3b97gcvbu3Yvz589j9OjRTZC6br///jtUVVX/02O1tbVx+vTpOqcpKkr/ZXyfdWsKVlZW2L17NwCAMYaioiJs2LAB06ZNQ2RkJDQ1NRu9TIFAgODgYEyfPh2jRo2Cvr6+uGPLvGfPnuHLL7+EhYUFgoKC0KZNGyQmJiIgIAB3797F9u3bwePxpB2Tky1btsjEZ4krmU/6008/QSAQYN++fcIi3bZtW5ibm2PQoEE4duwYxo0b1+ByZOFYJB0dnfd6fOvWrcWURPzed90krVmzZiLbT09PD0uXLkWfPn1w7do1DBw4sNHLLC8vR2VlJbp37w4jIyNxxpUby5cvh6mpKXbs2AEFhdc/5Nu2bQsDAwN88cUX+Oeff+Dq6irllNxoa2tLO0KjyHS3SWVlJU6dOoXx48fXal23adMG+/fvh4eHB4DXXSvLly9H7969YWNjA1dXV4SEhAB43e2wdetWJCQkiPzU37NnD/r37w8HBweMHTsWt2/fFi6fMYZNmzahZ8+ecHJyQkBAACZMmIDw8HDh9P3798Pd3R22trYYPnw4Ll68KHz8hAkTsHz5cnz66adwcXFBcnKySNdCdXU1tm3bhn79+sHBwQETJkzAo0eP3mt7WVpaIjw8HJ9//jns7e0xevRo3Lp1Szj92bNnmD17NhwdHdGzZ0+sWrUKVVVVAICioiKsXLkSffr0gb29PaZOnYqUlBThY3NzczF37lw4ODhg8ODBuHHjhshzv7lufn5+WL58ORYtWgQHBwe4ubkJXwsu2/bRo0eYMGECHBwc0KNHD/j7+6O0tPS9tk1dalpZSkpKAICcnBx88803cHBwQO/eveHv74+ioiIAwNOnT2FpaYmQkBA4Oztj+vTpcHBwAABMmjQJEyZMAACkpqZi1qxZ6NatG5ydnbF48WIUFxcDAK5duwZnZ2cEBwfDyckJS5cuFb5eoaGhcHFxgZOTE3766Sc8fvwYXl5esLe3x5gxY5CRkSHMffLkSQwdOhSdO3eGo6MjZs6ciZycHJHnOH78ONzc3ODk5ISZM2fi5cuXwsdfvXpVuOyBAwciLCxMOO3JkyeYOnUq7O3t0b9/f6xZswaVlZV1br+srCxcunQJU6ZMERbuGvb29ti/fz+cnJwAvP4sb968GW5ubrC1tcXYsWNx584d4fwTJkzA9u3bMXPmTNjZ2WHw4MG4du0aDh8+jD59+qBbt25YtWqVcH4/Pz8sXboU3377Lezt7TFo0CCRX6Z8Ph8bNmyAm5sbbGxshO/36upq4eO/++47jB49Gt27d0dMTIxIt0lWVhZmzpwJJycndO3aFd7e3nj16pVw+f/++y9Gjx6NLl26oH///ti9e7ewgVjzmu7atQu9e/eGs7MzvvvuO/G/h5kMe/z4MbOwsGB3795tcN4lS5aw4cOHszt37rD09HS2a9cu4WPLyspYUFAQGzZsGMvOzmZ8Pp8dPnyY9e3bl124cIE9efKEbd++ndnZ2bH09HTGGGM7duxgzs7OLCoqij18+JBNmzaNWVpasmPHjjHGGAsJCWFdu3Zlp0+fZikpKWzz5s3M2tqa3b9/nzHG2Pjx45mNjQ37559/2J07dxhjjPXv358dOHCAMcbYpk2bmLOzM/v777/ZkydP2MKFC1n//v0Zn8+vtW7Hjh1j3bt3b3AbWFhYsD59+rDo6Gh2//59NnbsWDZkyBDGGGMVFRVs8ODBbMqUKSwxMZHFxsay/v37s/Xr1zPGGJs8eTL77LPP2PXr19mDBw/YrFmzWL9+/Vhpaalwfby8vFhiYiK7fPky69evH7OwsGAZGRm11s3X15fZ2NiwDRs2sOTkZLZt2zaR17GhbTt06FC2ZMkSlp6ezm7dusX69+/PNmzY0OD612fz5s1s5MiRIve9fPmSLViwgPXo0YMVFhYyxhjz8vJi8+bNYw8fPmTx8fFs/PjxbOrUqYwxxjIyMpiFhQUbPXo0S0lJYUlJSSw9PZ1ZWFiwv//+m+Xl5bG8vDzm4uIiXMa1a9fYJ598wubNm8cYY+zq1avMwsKCzZw5k6WlpbEnT56wY8eOMRsbGzZv3jyWnJzMfv31V2ZhYcEGDhzILly4wBISEpi7uztbuHAhY4yxuLg4ZmNjw/744w/29OlTFhMTw1xdXdmKFSuEz2Ftbc28vLzY3bt32ZUrV1iPHj2E0x8/fsxsbGxYcHAwS0lJYadOnWI2Njbs33//ZeXl5ax///5s2bJlLDk5mV2/fp0NGTKELVmypM7tGh0dzSwsLFhubm6Dr4G/vz/r27cvi46OZo8fP2ZLlixhDg4OLCsrizH2+v1lZ2fHwsLCWGpqKps6dSrr2rUrmzp1KktKSmLHjh1jlpaWLCYmhjH2/++xpUuXssePH7O9e/cyKysrdvXqVcYYYz///DNzdXVl165dYxkZGeyPP/5g1tbW7OzZs8LHW1hYsGPHjrHExERWWlrKxo8fz4KCghhjjM2cOZPNmjWLpaSksPv377PPP/+cfffdd4wxxq5fv86sra3Ztm3bWEpKCjtx4gRzcHBgBw8eZIwx4Ws6Y8YMlpSUxCIiIpidnR3bs2dPg9upMWS6eMfFxTELCwuWmpra4Lx//PEHu3fvnsh9Xbp0YX/88QdjrPYHuF+/fuzEiRMi83/11VfCF693795s3759wml5eXnM3t6eHTt2jAkEAubs7Mx2794t8vipU6eyBQsWMMZevxmnTJkiMr2mwAkEAtajRw8WGhoqnFZUVMQCAwPZq1evaq3bsWPHmIWFBevSpUutvzc/WBYWFmzHjh3C25GRkczCwoJVVFSwCxcuMBsbG5Hl//PPP+zQoUPs4cOHzMLCgsXHxwunlZSUsO7du7MjR44Iv0STkpKE00+fPv3O4v3JJ5+IrEP37t3Zb7/91uC2ZYwxR0dHtmHDBuEX2YMHD1hycnKt7cLV5s2bmZWVlXCb2draMgsLC/bpp58KP+xXrlxhXbp0YRUVFcLHZWZmMgsLC/bw4UNh8T59+rRwenFxMbOwsBAu48CBA8zZ2ZmVlZUJ57l9+zazsLBgKSkpwuJ969Yt4fSa1/bly5fC++zt7YVfqjX5a967CQkJLDw8XGT9VqxYwSZOnMgYY3U+R0BAAPPy8mKMMRYUFMRGjBgh8viDBw+yf//9l/3+++9s8ODBTCAQCKfFxcUxKysrVlRUVGu7njx5kllYWLCqqqq6NrtQQUEBs7a2Zn/99Zfwvurqaubh4SFcz/Hjx7Pp06cLp//555+1Pvv9+/dn+/fvZ4y9fo8NHjyYVVdXC6fPmjWLffPNN4yx1+/9mkJfY8iQIWzr1q3Cx7u7u4tMf7N4Dx06lPn6+grfD6mpqSwhIYExxti8efPY119/LfLYHTt2sN69ezPG/v81zc7OFk6fM2eOsDaIi0z3ebds2RIAUFBQ0OC8w4YNw4ULF3DixAmkpqbi/v37KC0thUAgqDVvSUkJnj9/jiVLlmDZsmXC+ysrK6GsrIzc3FxkZ2fD1tZWOE1bWxvt27cH8Hrvel5eHrp06SKyXCcnJ5w9e1Z4u127dnVmzcvLQ25ursjyNTQ04OfnV+/6aWlp1TlaRkNDQ+R2TcY3p/H5fDx+/BhGRkYifdN9+vQBAJw5cwZKSkro3LmzcJqamho6deqER48eQVNTE8rKyujYsaNwup2dXb1ZAcDExETktrq6Ovh8foPbFgC+++47rFixAocPH0bv3r3x6aef1tsnXdN1AQCGhob4888/65zP3NwcW7duBQAoKCigRYsW0NLSEk5//PgxysrK4OzsXOuxT548gY2NDYDX/bn1efToEaytrUW6+GxtbaGkpITk5GThTtG33xcaGhrQ1dUV3lZRURF5HhUVFWHXRadOndC8eXNs3boVKSkpSE5OxqNHj4TdEzXefh/UdI8lJyeLvM4AhPuMgoODkZGRAUdHR+E0xhgEAgFSU1NrPa7m81lYWPjOfR5PnjxBdXW1yGuloKAABwcHka7CN7dLzc7vN7eDsrKySBeOg4ODSHeNnZ0dTp06BQAYMGAArl69ijVr1iA1NRUPHz7Es2fPMHjw4Dqf723ffPMNfHx8EBERARcXFwwaNAhDhgwB8Pp1HjZsmMj8Tk5OWLdunXAEnLq6usg+Fg0NDbF3m8h08TYxMYG2tjbu3r1bZ7EIDAxE69atMW3aNPzwww+IiYnBiBEjMGLECCxfvhzDhw+vc7k1BT0oKAidOnUSmda8eXNhH2hdhb9mnrrUvNEbmq9m+Y3ZC8/j8WoVxHct++1cdd1fQ0VFpc772etfZiK3azK/a3nA6w/au3LUt20BYOzYsejfvz/OnTuHS5cuYf78+RgxYoRIn2eN48ePC/9/10gBJSWld24/Pp8PQ0ND7N27t9Y0XV1d5OfnA6j/NW1o2pvr+/b2riv3233INWJiYvD111/js88+Q7du3TB58mScPHkSDx8+FJnv7den5nVUUlKq933H5/PRpUsXBAYG1ppW10iazp07o1mzZrh7926dOyW/++479O7dG1ZWVnU+39ufl7reU/VtB+D1Tug3CQQC4fxbtmzB/v37MWrUKAwePBjfffcdFixYIDL/u16vAQMGIDo6GlFRUbh06RKWL1+OkydP4pdffqnzcTXbt2Z9Gvp8iINM77BUUFDA8OHDcfDgwVpjRp8+fYojR45AWVkZxcXFOHHiBIKDg7FgwQJ4eHhASUkJRUVFwo365htWU1MTrVu3RlZWFkxMTIR/Bw8exKVLl6CpqQkDAwMkJCQIH1NUVIS0tDQAr79F9fT0RHZwAsCtW7fQoUOHBtdLU1MTurq6SExMFN5XXl6Onj17iuzEEaf27dvj+fPnwiIEvC58np6eMDMzQ1VVFe7duyecVlZWhgcPHsDU1BSWlpaorKzE/fv3hdPf3DaN0dC2LS4uxooVK8Dj8TBhwgTs3LkTS5YsEbao3vbm6/c+Iz7MzMyQnZ0NdXV14fKUlJQQFBSE3Nxczst48OABysvLhffdu3cPVVVVnN4XXPz222/w8PBAcHAwxo4dCzs7O6SlpXEeTdW+fftar93ixYsRFBQEMzMzpKWlwcDAQLgNCgoKsG7dOmHL/U3a2tro378/fvnll1pfxnfu3MGpU6egqakp3JZv7jxnjOHOnTvvtV3e/PwAQHx8vPCL4tChQ/D19YWfnx9GjBgBY2NjPH/+nNN2YowhODgY2dnZGD16NDZv3oytW7fi8uXLePXqFTp06FDnZ19XV1fk15ykyXTxBoDZs2dDIBBg4sSJ+Pfff5GRkYHIyEhMnToVlpaW8PLygoqKClRVVXHu3DlkZGQgLi4O8+bNA2NM+DNLTU0NL1++REZGBvh8PqZNm4aQkBCcOXMGGRkZCAkJwaFDh2BqagoAmDx5MrZv344LFy7g8ePHWLRoEUpLS4VfAl9//TV+/vln/Pnnn0hNTUVISAj+/fdf4aiDhkyePBkhISGIjo5Gamoqli9fDk1NTVhbW9f7mJycnDr/6hsN8KbevXvDxMQEfn5+SEpKQmxsLLZs2QJXV1e0b98egwcPxg8//IDY2FgkJSXB19cXzZo1w2effYYOHTrA1dUV/v7+iI+PR2xsLNauXctpPetb9/q2rYaGBq5fv46VK1fi8ePHePz4MSIjI0W6WSShV69e6NixI3x8fHDv3j08ePAACxcuREZGBucvhaFDh0JFRQXff/+9cBv7+/ujZ8+eMDc3F0tObW1txMfHIyEhAU+ePMGGDRvwzz//cHoPAMCXX36JpKQkbNy4EWlpaTh9+jROnDgBV1dXDBs2DAoKCvD19UVSUhJu3bolfG3qGwfv6+uLR48eYebMmYiNjUV6ejqOHz+OOXPmYNCgQXBzc4OqqirGjx+PwMBAXLx4EcnJyVi5ciUyMjLwxRdf/OdtkZiYiA0bNuDJkyfYu3cvLl26JPz8aWtr4+LFi0hLS0NCQgK8vb1RUFDAaTvxeDwkJydjxYoVSExMRFpaGv78808YGRmhZcuWmDZtGi5duoSQkBCkpqbizJkz2LlzJyZMmNCkY9plutsEeP0i/PrrrwgJCcHSpUvx8uVL6OnpYfDgwZg1a5bwJ+i6desQHByM33//HXp6ehg+fDhatGghbGW4u7vj6NGj8PDwwKFDhzBx4kSUl5dj7dq1ePnyJdq3b4/NmzcL+w4nTZqEnJwc+Pn5gc/nw8vLC0ZGRsKfQ+PHj0dpaSnWrl2LV69ewcLCAj///DO6du3Kab2mTp2KkpISLF68GCUlJXB0dMSOHTvq7G4AgPz8fPTu3bvOafv376+zr/ZNzZo1Q0hICFauXInRo0dDU1MTI0aMwKxZswAAAQEBCAwMxKxZs8Dn89GtWzccPHhQOPZ1/fr1WL58OSZNmoQWLVrg66+/xooVKzit69sa2rZbtmzBqlWrMGbMGFRXV6NXr151dpmIk4KCArZv347Vq1dj4sSJUFBQgLOzM9auXVvr53l9VFVVsXv3bgQEBMDT0xNqampwd3fHwoULxZbT29sbP/zwA8aPHw8VFRU4ODjA19cXW7du5XREo5GREX7++Wf89NNP2L17N4yMjLBq1Sq4uLgAAH755RcEBgZi9OjRaN68Ofr3749FixbVu7x27drhyJEj2LZtGxYsWID8/HwYGhpiwoQJmDx5srCYLViwADweD4sWLUJJSQlsbW2xf/9+kb75xurduzfS0tIwfPhwtGvXDlu3bhV2rwYFBeHHH3/E0KFDoaOjg4EDB8LT05PzL8bVq1dj5cqV+Oqrr1BeXg4HBwfs3LkTCgoKsLa2xpYtW7Bp0yaEhITAwMAAs2fPxuTJk//zuvwXPMb199ZH5uLFi+jUqZNwpwOfz0ePHj2wfft2dOvWTcrp5BttW/K+/Pz8UFpais2bN0s7itTIfMtbWn7//XcUFRVh0aJFUFFRwb59+9CiRQvY29tLO5rco21LyPuT+T5vaVmyZAk0NTUxfvx4jBw5Eunp6dizZ0+93RqEO9q2hLw/6jYhhBA5RC1vQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5BANFXyHqKgoREREcJo3Ly8PwP+frOddBg8ejAEDBrxXNkLIx41a3mKSl5cnLOCEECJpNFRQTHx9fQFAri5gSgiRX9TyJoQQOUTFmxBC5NBH2W2yY8cOkYvrikPN8sR13uaaZc2YMUNsyyOEfDg+ytEmKSkpuJvwAM2aNzwyhCsB//WPmMTkLLEsr7qcdn4SQur3URZvAGjWvCU0OwySdox6FaWck3YEQogMoz5vQgiRQ1S8CSFEDn2U3SZ5eXmoLs+T6a6J6vI85OXR+a0JIXWjljchhMihj7J4czn/SGMJ+GUQ8MvEukxJ5CSEfBg+ym4TcY7FrvH/47z1xbREfYnkJIS8v9zcXAQFBcHPzw86OjpSyfBRHqQjCXRuE0I+Hlu3bsVff/0FDw8PzJkzRyoZPspuE0II+a9yc3MRGRkJxhjOnTuH3NxcqeSg4k0IIY3w66+/QiAQAAAEAgEOHz4slRxUvAkhpBGio6PB5/MBAHw+HxcuXJBKjo9yhyVXjbmSTs0Oy5q+73ehK+kQIr/69euHiIgI8Pl8KCoqon///lLJQS1vMWnZsiUN7SPkI/Dll19CQeF16VRQUMDYsWOlkoNGmxC5QtcVJbLgoxxtcurUKXh4eGDw4ME4dOhQrekJCQkYNWoUhg0bhhkzZqCwsBAAkJ2dja+//hojRozAmDFj8PTp06aOTuQMXVeUSMqXX34JGxsbqbW6gSZueWdlZWHs2LEIDw+HsrIyxowZg/Xr18Pc3Fw4z5dffokZM2bA1dUVQUFBUFFRgY+PDyZPngx3d3eMHTsWhw8fxrVr17Bx48amik7kEI29Jx+yJt1hGRMTgx49ekBbWxsA4O7ujrNnz2Lu3LnCeQQCAUpKSgAAZWVl0NLSQm5uLh48eIC9e/cCAEaNGgUXF5emjE4IkWNcr54liV9rXPeHNfbKWU1avLOzs9G6dWvhbT09PcTHx4vM4+fnhylTpiAgIACqqqoICwtDeno6DA0NERQUhNjYWLRu3RpLlizh/LwJCQkoLy8X23oQ+VBUVAQAiIuLk3ISIm2XL1/Gy5cvpfLcJSUlnLp5X7x4ga5du4rc5+TkVO/8TVq8BQIBeDye8DZjTOR2eXk5/P39ERoaCjs7O+zduxe+vr6YMWMGEhMTMW/ePCxatAhHjx6Fn58fDhw4wOl5bWxsxL4uRLwkcV3RnJwcAEBYWJjYlknXFZVPbdu2RVlZwyeOq6qqEo7hFhdFRUUoKSk1OF/btm3fWaxrLfd9QjWWgYEBYmNjhbdzcnKgp6cnvJ2UlAQVFRXY2dkBALy8vLBp0yYsXrwY6urqwvGUQ4YMwapVq5oyOpGwlJQU3HuQAEVtFbEtU6Dw+kP4IPOxWJbHz68Qy3JI01u9erW0I4hdkxbvnj17YsuWLcjNzYWqqioiIiKwcuVK4XQTExNkZmYiJSUFHTp0QFRUFGxtbdGuXTsYGBjg4sWLcHV1xYULF6g1/QFS1FZBy37G0o5Rr7xoGuFEZEeTFm99fX34+Phg4sSJqKqqgqenJ+zs7DB9+nR4e3vD1tYWgYGBmD9/Phhj0NXVRUBAAABgy5YtWLZsGdauXQsNDQ0EBQU1ZXRCCJEpdJAOkQm+vr54kPlY5lveVgbmNPSQyAQ6twmRCXl5eeDnV8h01wQ/vwJ5KnTQD5ENdG4TQgiRQ9TyJjKhZcuWyKp4JfPdJnTyMSIrqOVNCCFyiIo3IYTIISrehBAih6h4E0KIHKLiTQghcoiKNyGEyCEaKkiIlHC9pBtdzo3UhVrehMg4upwbqQu1vAmRkgEDBnBqJdPl3EhdqOVNCCFyiIo3IYTIISrehBAihzj1eR8/frzeaTweD+rq6mjXrh0sLCzElYuIGY1sIOTDwql4+/v7QyAQAHh90eAaNRcPrrmQcLdu3bB9+3aoq6tLICppCo0p3oQQ6eFUvHfs2IH58+djzpw5+OSTT6Crq4u8vDxERkZiw4YN+OGHH6Cnp4dly5Zhw4YNWLx4saRzk/+RxFXXuYqIiODUmqcrrhMifpyKd3BwMGbPno2vvvpKeJ++vj7GjRuH6upq7N27F6dOncK8efOwfv16Kt5NKCUlBY8S78FAQ0ksy1MVVAMAitIfimV5mcVVYlmOPBH3F2rNsmqGDIoDfaHKP07FOz09HR07dqxzmqmpKdLS0gAAxsbGKCgoEF860qC8vDyI8yKkGsrNxLg0gAEf3QEmKSkpeHjvHlo1E89hFEr/67J8df+BWJb3spovluUQ6eL07rKwsMDhw4fRq1cvKCiIDlA5cuQIzMzMAABPnjyBvr6++FMSImdaNVPE59o60o5Rp/D8XGlHIGLAqXh/++23+Prrr/Hpp5+iX79+0NHRQW5uLqKjo/HixQv8/PPPiI+PR3BwMCZOnCjpzOQNLVu2hGJRNqY6tJJ2lDrtufUSmhx3for7AsSC8tctTIXm4mkB8/MrAAOxLIqQ98bpXd2jRw8cPXoUO3fuxF9//YW8vDzo6emhW7duCAkJgZmZGa5cuYKpU6dSPxr5Tzp06CD2Zdb0FXcwENOyDSSTk5D/gnOTxNLSEuvWrat3uouLC1xcXMQSinx8JPGlT+cEIR8yzsW7sLAQ165dQ2lpqchY7xojRowQZy5CCCHvwKl4nz9/HgsWLEB5eXmd03k8HhVvKcosrsKeWy/FsqziytdDBcU16iSzuAqaYlkSIeRNnIr3unXr0LlzZyxZsgQGBga1RpwQ6RF3H2zO//qJ27QTz3I1Qf3EhEgC53HeixcvhqWlpaTzkEYSd18x9ROTxuJ63hyAzp0jTpya0GZmZnj27JmksxBCPnB0VSDx4dTy9vX1hb+/PzQ1NWFvb4/mzZvXmkdbW1vc2YgYcW0dNeZQbGoZEYD7FYEA+mUnTpyKt4+PD0pKSjB//vx657l//764MhEporMJEiIfOBXv77//Xnj6VyKfGtM6IoTIPk7F+/PPP5d0DkIIIY1Qb/FetWoVpkyZAkNDQ6xatarBBdFpYAkhpOnUW7zPnz8PT09PGBoa4vz58+9cCI/Ho+JNCCFN6J3Fu67/CSGESB8dKkkIIXKI0w7L7OxsBAUF4eLFiygrK6vzxFQ0VJAQQpoOp+L9448/4tq1axg9ejQMDAxo2CAhHwFJXNyarscpPpyK9+XLl7F8+XI6cyAhH5GUlBQkJj6Euqr4LudWzX9dctKe5IhleSVlH+8l3TgVbw0NDejoyOb1+AiRNXl5eXjJ58vstSJf8vlQ4Hh+EXVVHdh19JBwov8u/tEZaUeQGk47LEeNGoXQ0FBUVVVJOg8hhBAOOLW8KyoqcPfuXfTp0wdWVla1TkzF4/Gwfft2iQQkRN60bNkSgswsmb56PJ3DRv5xKt4JCQmwsrICAFRXV6OkpESioQghhLwbp+J94MABSecghBDSCJyK9/Pnzxucx9DQ8L3DEEII4YZT8XZzc2twbDcdpEMIIU2HU/HeunVrrftKS0sRGxuLqKgouioGIYQ0MU7Fe+DAgXXeP2zYMLRq1QqHDh1C7969xRqMkLo05mK3dEk3Iim5ubkICgqCn5+f1I6Bee8TU/Xo0QNXr14VRxZCxKply5Y0JI5IxK+//oqEhAQcPnxYahk4tbzf5cyZM9DU1OQ8/6lTp7B9+3bw+XxMmjQJ48aNE5mekJCApUuXoqqqCm3atMHatWvRokUL/PHHH1i3bh10dXUBAP369YOPj8/7xidyhi7nRqQtNzcXkZGRYIzh3LlzGDt2rFRa35yK99ChQ2vdxxjDy5cvUVBQwLmIZmVlYcOGDQgPD4eysjLGjBkDZ2dnmJubC+dZvXo1vL294erqiqCgIOzZswc+Pj64d+8e/Pz8MGTIEI6rRgh5H3l5eSgpfSXTh6CXlL5CXt57t0Eb5ddff4VAIAAACAQCHD58GHPmzGnSDADH4m1jY1PnaBMNDQ307dsXffr04fRkMTEx6NGjB7S1tQEA7u7uOHv2LObOnSucRyAQCA8CKisrg5aWFgDg7t27SE1NxY4dO2BpaYklS5YIpxFCSFOJjo4Gn88HAPD5fFy4cEF2i3dQUNA7p2dlZUFfX7/B5WRnZ6N169bC23p6eoiPjxeZx8/PD1OmTEFAQABUVVURFhYGAGjdujWmTJkCR0dHrF+/HitWrMC6deu4xEdCQgLKy8s5zUvI+yoqKpJ2hAYVFRUhLi7unfMoKipCXU1X5k9Mpaio2OC6iJONjQ1u3ryJ6upqNGvWDJ07d5bY8zs5OdU7jVPxtra2xpEjR2BnZ1drWmxsLKZPn45bt241uByBQCDSgmeMidwuLy+Hv78/QkNDYWdnh71798LX1xc7d+7Etm3bhPNNmzYNgwYN4hIdwOuNTUhTCQsLwytph2iApqbmOwsD8Ho9cl/KfqOHy7qIk6mpKaZMmSIs3t7e3rLV571x40YUFxcDeF1kf/nlF7Rq1arWfPfu3YOqqiqnJzMwMEBsbKzwdk5ODvT09IS3k5KSoKKiIvyS8PLywqZNm1BUVIRjx45h8uTJwjzNmjXj9JyEECJOOjo6GDhwIP766y8MGjRIakMF6y3eRkZGwjMF8ng8xMbGQllZWWSeZs2aQVNTE8uXL+f0ZD179sSWLVuQm5sLVVVVREREYOXKlcLpJiYmyMzMREpKCjp06ICoqCjY2tpCTU0Nu3fvhoODA+zt7XHw4MFGtbwJIUScvvzyS6Snp2Ps2LFSy1Bv8R49ejRGjx4N4PXh8SEhIcIzC/5X+vr68PHxwcSJE1FVVQVPT0/Y2dlh+vTp8Pb2hq2tLQIDAzF//nwwxqCrq4uAgAA0a9YMGzduxPLly1FeXo727dtjzZo175WFEEL+Kx0dHanXIE593ufPnxfbEw4dOrTW0MNdu3YJ/3d1dYWrq2utx3Xt2hV//PGH2HIQQog8e+8jLAkhhDQ9Kt6EECKHqHgTQogcouJNCCFyiPNJAQQCAR4/fozCwkIwxmpN79atm1iDEUIIqR+n4n3r1i3MmzcPr169qrNw83g8upIOIYQ0IU7Fe9WqVWjRogWWLVsGIyMjKChQbwshhEgTp+L96NEjbN68Gf369ZNwHEIIIVxwakIbGhqirKxM0lkIIYRwxKl4e3t7Y+PGjbVO30oIIUQ66u02cXBwEDlda1lZGby8vNCsWbNaJ6gCgJs3b0omISGEkFrqLd5Tpkyp8+o5hBBCpK/e4j1v3jzh/8+fP0erVq3qbHFXVFTQMEFCCGlinPq8BwwYgAcPHtQ57c6dO5g0aZJYQxFCCHm3elveS5cuRXZ2NoDXV64JDg6GpqZmrflSUlLQsmVLySUkhBBSS70tb1dXV5SUlIhcyb3mds1feXk5rKyssH79+iYLTAgh5B0t7wEDBmDAgAEAgAkTJmD58uUwMzNrsmCEEELqx+kIywMHDkg6ByGEkEaot3g7Ojpi//796Ny5c60x32/j8XiIi4uTSEBCCCG1vXOcd+vWrYX/05hvQgiRHfUW77lz5wr/t7e3R48ePeoc500IIaTpcerznjFjBlRUVNC9e3fh1d2NjY0lnY0QQkg9OBXvy5cv4/Lly4iJicGOHTuwcuVKtG/fXljIu3XrBiUlJUlnJYQQ8j+cireOjg6GDh2KoUOHAnh9fu/Lly/jr7/+wv79+6GqqkonpiKEkCbE+RqWAJCdnY24uDjExcXhxo0bSEpKgrKyMjp37iypfIQQQurAqXgvWrQIsbGxePr0KdTV1WFvbw8PDw8sXboUdnZ21GVCCCFNjFPx/uOPPwAAnTp1wtixY9G9e3eYmJhINBghhJD6cSre169fF/4dOnQIy5Ytg66uLrp27YquXbuiW7dusLCwkHRWQggh/8OpeLdo0QIDBw7EwIEDAQCFhYWIjY3F77//jpUrV4LH49E5vQkhpAk1aodlRkYGrl69imvXruHatWvIycmBubk5+vTpI6l8hBBC6sB5h+W1a9fw4sULqKurw8XFBfPmzUPfvn1hYGAg6YyEEELewql4379/H5999hn69u0LBwcHKCo2qsFOCCFEzDhV4ePHj0s4BiGEkMbgdA1LQgghsoWKNyGEyCEq3oQQIoeoeBNCiBziPGykqKgIBw4cwJUrV/Dy5Uts3rwZFy5cgJWVFfr27SvJjIQQQt7CqeX99OlTDB06FKGhodDQ0EBqaioqKyvx8OFDzJo1CxcvXpR0TkIIIW/g1PJevXo1WrdujdDQUKioqAhPAbtu3Trw+XyEhITA1dVVokEJIYT8P04t76tXr2LGjBlQV1evdSHiMWPGICkpSSLhCCGE1I1T8VZWVkZFRUWd0/Lz8+nCxIQQ0sQ4FW9XV1ds3LgRqampwvt4PB7y8/Oxc+dO9O7dW1L5CCGE1IFT8fbz84OysjKGDBmCYcOGAQD8/f0xaNAgFBUV4fvvv5doSEIIIaI4X4A4PDwcf/zxB65fvw59fX1oaGhgxIgRGDVqFDQ0NCSdkxAiBSVluYh/dEZsy6usKgMAKCupimV5JWW5AFqLZVnyhlPxXrNmDTw8PDBmzBiMGTNG0pkIITKgQ4cOYl9mSkoKAMDEVFwFt7VEcsoDTsX7yJEj1K9NyEdmxowZYl+mr68vACA4OFjsy/7YcOrz7tKlC86dO4fq6mpJ5yGEEMIBp5a3kZERjh49ijNnzsDExAQ6Ojoi03k8HrZv3y6RgIQQQmrj1PJ+8uQJHBwcYGFhARUVFZSUlIj8FRcXc37CU6dOwcPDA4MHD8ahQ4dqTU9ISMCoUaMwbNgwzJgxA4WFhSLTExMThUd4EkLIx4pTy/vAgQNiebKsrCxs2LAB4eHhUFZWxpgxY+Ds7Axzc3PhPKtXr4a3tzdcXV0RFBSEPXv2wMfHBwBQVlaGlStXoqqqSix5CCFEXjXqYpTR0dG4fv06iouL0bJlSzg6OqJv3761DpmvT0xMDHr06AFtbW0AgLu7O86ePYu5c+cK5xEIBCgpKQHwulhraWkJpwUFBWHSpEm4efNmY2ITQsgHh1PxLi0txYwZM3Djxg1oaWlBR0cHL1++xI4dO+Do6Ijdu3dDTU2tweVkZ2ejdev/HyKkp6eH+Ph4kXn8/PwwZcoUBAQEQFVVFWFhYQCAqKgolJeX45NPPmnM+gF43RVTXl7e6McR8l8UFRVJO0KDioqKEBcXJ5XnBSCV55ZHTk5O9U7jVLzXrVuHpKQk7N69W2TI4KVLl7Bw4UJs2LAB/v7+DS5HIBCItNIZYyK3y8vL4e/vj9DQUNjZ2WHv3r3w9fXF6tWrsX37doSGhnKJW4uNjc1/ehwh/0VYWBheSTtEAzQ1Nd9ZGCSlpjEmjef+0HDaYXn27FksWLCg1ljvPn36wMfHB2fPnuX0ZAYGBsjJyRHezsnJgZ6envB2UlISVFRUYGdnBwDw8vLC9evXER0djfz8fIwbNw7Dhw8HAAwfPrxRO0oJIeRDwql4l5eXw9DQsM5phoaGKCgo4PRkPXv2xJUrV5Cbm4uysjJERESIXIXHxMQEmZmZwqOwoqKiYGtri9GjRyMyMhInTpzAiRMnAAAnTpygw/IJIR8tTt0m1tbWOH78OPr06VNrWnh4ODp27MjpyfT19eHj44OJEyeiqqoKnp6esLOzw/Tp0+Ht7Q1bW1sEBgZi/vz5YIxBV1cXAQEBjVsjQgj5CPAYY6yhmW7cuIFJkybB3t4e7u7uaNWqFV6+fImzZ88iPj4e27ZtQ//+/ZsiLyEyz9fXF6/uP8Dn2joNzywF4fm50LW2Etsh6lFRUYiIiOA0b82vai7nIxk8eDAGDBjwXtk+ZJxa3t26dcP27duxadMmBAcHC3c0WltbU+EmhHDWsmVLaUf4YHAe5+3q6oq+ffuirKwMRUVFUFdXh4KCAqchgoSQD9eAAQOohSwFnHZYVlZWYvny5fjiiy+gpqYGfX19xMfHo0ePHlizZg2dsIoQQpoYp+K9YcMGnD59GiNGjBDeZ2NjAz8/Pxw7dgw///yzpPIRQgipA6fifebMGSxatAjjxo0T3qelpYUvv/wS3377LY4dOyaxgIQQQmrjVLwLCwvRqlWrOqe1adMGr17J+vFkhBDyYeFUvG1sbHDkyBHUNaowLCwM1tbWYg9GCCGkfpxGm8ybNw9Tp07Fp59+CldXV+jq6iI3Nxf//PMP0tPT8csvv0g6JyGEkDdwKt7Ozs749ddfsWPHDpw+fRoFBQXQ0NCAg4MDAgMDYW9vL+mchBBC3sB5nLednR22bdsmySyEEEI44ly8U1JSUF1djY4dO6KkpAQ//fQTXrx4gcGDB+Pzzz+XZEZCCCFv4bTD8ty5cxg6dCjCw8MBAIsWLcKxY8dQWlqKpUuX4uDBgxINSQghRBSn4r19+3Z4eHjg22+/RXZ2NiIjIzFnzhzs378f3t7eVLwJIaSJcSreycnJ8PT0hKKiIqKjo8EYg7u7OwCgS5cueP78uURDEkIIEcWpeGtqagovuHDhwgUYGxujffv2AF73hevq6kosICGEkNo47bB0dXXF2rVrcfnyZURHR2POnDkAgH379iEkJATDhg2TaEhCCCGiOLW8Fy9ejJ49eyIuLg6enp74+uuvAQC///47Bg4ciG+//VaiIQkhhIji1PJWVVXFjz/+WOv+EydOQEGBU/0nhBAiRo2uvAKBAAMGDMCjR4+ocBNCiJQ0uvoyxvDs2TNUVlZKIg8hhBAOqOlMCCFyiIo3IYTIoUYXbwUFBcydOxd6enqSyEMIIYQDziemqsHj8TB37lxJZCGEEMIRdZsQQogcqrflnZ+f36gFaWtrv2cUQgghXNVbvHv16gWBQMB5Qffv3xdLIEIIIQ2rt3iHhYVh5syZqKysxHfffQdFxUZ3jxNCCJGQeiuyjY0N9u3bBy8vL2RmZmLevHlNmYsQQsg7vHOHZYcOHfD9999jz549yMnJaapMhBBCGtBgX4inpydsbW2hoqLSFHkIIYRwUG/Le8+ePcjKygKPx4OVlRVatGjRlLkIIYS8Q73Fe8uWLXj69CkAwNraGvHx8U0WihBCyLvV222ipaWFrVu3ok+fPmCM4dSpU4iLi6tzXh6Ph8mTJ0sqIyGEkLfUW7wXLFiAgIAAXLlyBTweDwcOHKh3IVS8CSGkadVbvIcPH47hw4cDAKysrBAWFgY7O7smC0YIIaR+nM5tsn//fpiZmUk6CyGEEI44HTbZvXt3SecghBDSCHRWQUIIkUNUvAkhRA5R8SaEEDnUqFMFPn/+HNeuXUNOTg5GjhyJFy9ewNLSkg6dJ4SQJsapeAsEAqxevRq//fYbqqurwePx0KtXL2zcuBHPnj3D/v37oa+vL+mshBBC/odTt8nWrVsRHh6OwMBAxMTEgDEGAPj+++9RXV2NdevWSTQkIYQQUZyK97Fjx7BgwQIMGzYMWlpawvutrKzwzTff4PLlyxILSAghpDZOxTs/Px+mpqZ1TtPR0UFxcbFYQxFCCHk3TsXb0tISf/zxR53Tzp07BwsLC7GGIoQQ8m6cdlh+8803+Prrr5GVlQVXV1fweDxERUVh7969OHPmDEJCQiSdkxBCyBs4tbx79eqF3bt3o6qqChs2bABjDCEhIXj8+DG2bt2Kfv36STgmIYSQN3Ee5+3i4gIXFxeUl5ejoKAAGhoaUFdXl2Q2Qggh9eBUvJ8/f17rvoKCAhQUFEBBQQFqamqcL5N26tQpbN++HXw+H5MmTcK4ceNEpickJGDp0qWoqqpCmzZtsHbtWrRo0QKxsbEICAhAVVUVjIyMEBwcLDLyhRBCPiacirebmxt4PN4759HS0sL48eMxd+7ceufJysrChg0bEB4eDmVlZYwZMwbOzs4wNzcXzrN69Wp4e3vD1dUVQUFB2LNnD3x8fLBo0SJs374d5ubm+Omnn7Bnzx4sWLCA42oSQsiHhVPxDgoKwtKlS9GzZ0988sknaNWqFXJzcxEZGYmoqCjMmjULlZWV2L17NzQ0NOq9qk5MTAx69OgBbW1tAIC7uzvOnj0rUvAFAgFKSkoAAGVlZcLW9ZkzZ6CkpISqqipkZWXB0tLyPVabEELkG6fiffLkSYwcORI//vijyP3Dhg1DQEAAbt26hT179kBLSwthYWH1Fu/s7Gy0bt1aeFtPT6/WhY39/PwwZcoUBAQEQFVVFWFhYQAAJSUlPHz4EF999RUUFRUb1epOSEhAeXk55/kJeR9FRUXSjtCgoqKieq9JS2SHk5NTvdM4Fe+4uDhMnTq1zmn9+vXDb7/9BgCws7PD5s2b612OQCAQ6X5hjIncLi8vh7+/P0JDQ2FnZ4e9e/fC19cXO3fuBPB6vHlMTAx+++03+Pj4CJ+3ITY2NpzmI0QcwsLC8EraIRqgqan5zsJAZB+noYL6+vq4cuVKndOuXLmCVq1aAQDy8vKgqalZ73IMDAyQk5MjvJ2TkwM9PT3h7aSkJKioqAivlenl5YXr16+joqICkZGRwvmGDRuGhw8fcolOCCEfJE4t70mTJmHVqlXIzc3FgAEDoKOjg9zcXJw/fx7Hjx/H999/j6dPn2LLli3o3bt3vcvp2bMntmzZgtzcXKiqqiIiIgIrV64UTjcxMUFmZiZSUlLQoUMHREVFwdbWFoqKivjxxx9hYGCAzp0746+//oKjo+P7rz0hhMgpTsV73LhxUFRUREhICMLDw8Hj8cAYg5GREVasWIFRo0bh9OnTaNWqFRYuXFjvcvT19eHj44OJEyeiqqoKnp6esLOzw/Tp0+Ht7Q1bW1sEBgZi/vz5YIxBV1cXAQEBaNasGTZs2IClS5eiuroa+vr6WL16tdg2AiGEyBseqzm/K0dpaWnIy8uDnp4e2rRp0+AQQkI+Nr6+vnh1/wE+19aRdpQ6hefnQtfaCsHBwdKOQt5Doy6DVlZWBm1tbbRv3x5qamrIz8/HixcvcObMGUnlI4QQUgdO3SZJSUlYtGgREhMT653Hw8NDbKEIIYS8G+eDdHJycuDr64sLFy5ASUkJbm5u+Oeff3Dx4kWEhoZKOCYhhJA3ceo2uX37NhYsWIDJkydjyJAhKCkpwZdffomff/4ZHh4eOHDggKRzEkIIeQOn4s3n82FsbAwAMDU1xYMHD4TTRowYgTt37kgmHSGEkDpxKt4mJibCgt2hQweUlZUhOTkZwOujJukyaIQQ0rQ49Xl7enpizZo1KC0txddffw1HR0f4+/vjiy++wL59+2BlZSXpnIQQQt7A+QhLPp+PzMxMAMDKlSsxa9Ys/PDDDzA0NERgYKBEQxJCCBHFqXjfvn0bEydOhJKSEgDAzMwMf//9N3Jzc6GrqyvRgIQQQmrj1Oc9d+7cWgfi8Hg8KtyEECIlnIq3srIylJWVJZ2FEEIIR5y6TSZPnowlS5YgLi4OZmZmdba4Bw8eLPZwhBBC6sapeAcEBAAADh48WOd0Ho+H+/fviy8VIYSQd+JUvKOioiSdgxBCSCNwKt5GRkbC/589e4acnBxYWFiAMQZ1dXWJhSOEEFI3TsUbAP7++2+sW7cO6enpUFBQwNGjR7F161aoq6sjMDBQOIyQEEKI5HEabXLmzBnMnz8f3bp1w8aNGyEQCAAAgwYNQmRkJLZt2ybRkIQQQkRxanmHhIRg4sSJWLRoEaqrq4X3f/755ygsLMSBAwcwf/58SWUkhBDyFk4t77S0NLi6utY5zdraWuSK8IQQQiSPU/E2NDREXFxcndPi4+PRpk0bsYYihBDybpyvHr9mzRowxuDq6goej4esrCwkJibi559/xuzZsyWdkxC58rKaj/D8XLEsq/R/+5jUFBp1ydl6vazmg05sIf84Fe+JEyeisLAQu3btwvbt28EYw+zZs6GoqIgJEyZg6tSpks5JiNzo0KGDWJdXkJICANAV03J1If6MpOnxGGOM68xFRUW4desWCgoKoKmpCTs7O+jo6EgyHyEfPV9fXwBAcHCwlJMQWcKp5e3n54chQ4agZ8+e6Nu3r6QzEUIIaQCn4p2UlIRp06ZBR0cHn376KT777DM4OjpKOhshhJB6cCre4eHhePr0Kc6cOYOzZ8/i0KFDMDQ0hIeHB4YMGUKXQSOEkCbWqD7vGunp6Th79iwiIiKQmJgIU1NT/Pnnn5LIR8hHj/q8SV3+09ijiooKVFZWAgAYY1BU5HyKFEIIIWLAueomJSXh7NmzOHv2LJ48eQJjY2N4eHggODgYZmZmksxICCHkLZyK9yeffIK0tDTo6urik08+QWBgIOzt7SWdjRBCSD04FW8HBwcsWbIELi4uUBDTUV6EEEL+O07FOzAw8J3Tc3Jy0Lp1a7EEIoQQ0jBOxbu4uBjbtm3DjRs3UFlZiTcHqJSVleHFixdISEiQWEhCCCGiOPWBrFq1CgcOHICenh4qKiqgoKAAMzMz5Ofn4/nz51i6dKmkcxJCCHkDp+J98eJFzJ8/HyEhIRg7diz09fWxceNG/P3337CxscHDhw8lnZMQQsgbOBXvoqIi4eiSjh074t69ewAANTU1fPXVV7h48aLkEhJCCKmFU/HW09MTXi2nffv2yMvLQ3Z2NgBAR0cHL1++lFxCQgghtXAq3m5ubli3bh0uX74MIyMjGBsbY9u2bXj69CkOHz4MQ0NDSeckhBDyBk7Fe/78+TA3N8cvv/wC4PUpYsPDw4VXj587d65EQxJCCBHFaaighoYGduzYITyfyYABA3D69GkkJCSgU6dOaN++vSQzEkIIeUujziilrKws/N/ExAQmJiZiD0QIIaRhdKw7IYTIISrehBAih6h4E0KIHKLiTQghcoiKNyGEyCEq3oQQIoeoeBNCiByi4k0IIXKoyYv3qVOn4OHhgcGDB+PQoUO1pickJGDUqFEYNmwYZsyYgcLCQgBAXFwcPD09MXz4cEyaNAnPnj1r6uiEECIzmrR4Z2VlYcOGDfj1119x/PhxHDlyBI8fPxaZZ/Xq1fD29sbJkydhamqKPXv2AAAWLlyIVatW4cSJExg6dChWrVrVlNEJIUSmNGnxjomJQY8ePaCtrQ01NTW4u7vj7NmzIvMIBAKUlJQAeH2JtebNm6OyshLffPMNrKysAACWlpZ48eJFU0YnhBCZ0qTFOzs7W+RCxXp6esjKyhKZx8/PD4sXL0bv3r0RExODMWPGQFlZGcOHDwfwurhv3boVAwcObMrohBAiUxp1Yqr3JRAIwOPxhLcZYyK3y8vL4e/vj9DQUNjZ2WHv3r3w9fXFzp07AQCVlZXw8/MDn8/HjBkzOD9vQkICysvLxbcihDShoqIiAK/3+5CPi5OTU73TmrR4GxgYIDY2Vng7JycHenp6wttJSUlQUVGBnZ0dAMDLywubNm0CAJSUlGDWrFnQ1tbG9u3boaSkxPl5bWxsxLQGhDS9sLAwAO/+IJOPT5N2m/Ts2RNXrlxBbm4uysrKEBERgb59+wqnm5iYIDMzEykpKQCAqKgo2NraAni9w9LExAQbN24UOTUtIYR8jJq05a2vrw8fHx9MnDgRVVVV8PT0hJ2dHaZPnw5vb2/Y2toiMDAQ8+fPB2MMurq6CAgIQGJiIqKiomBubo6RI0cCeN1fvmvXrqaMTwghMoPHGGPSDkEIqZ+vry8AIDg4WMpJiCyhIywJIUQOUfEmhBA5RMWbEELkEBVvQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5BAVb0IIkUNUvAkhRA5R8SaEEDlExZsQQuQQFW9CCJFDVLwJIUQOUfEmhBA5RMWbEELkEBVvQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5BAVb0IIkUNUvAkhRA5R8SaEEDnEY4wxaYcg5GMUFRWFiIiIBudLSUkBAHTo0KHBeQcPHowBAwa8dzYi+xSlHYAQ8m4tW7aUdgQig6jlTQghcoj6vAkhRA5R8SaEEDlExZsQQuQQFW9CCJFDVLwJIUQOUfEmhBA5RMWbEELkEBVvQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5NAHf2IqxhgqKyulHYMQQv4TZWVl8Hi8Wvd/8MW7srIS9+7dk3YMQgj5Tzp37gwVFZVa93/wZxWkljchRJ7V1/L+4Is3IYR8iGiHJSGEyCEq3oQQIoeoeBNCiByi4k0IIXKIijchhMghKt6EECKHqHgTQogcouJNCCFyiIq3GLx5nJNAIJBikvcjz9nf9qEce/ahrMeHhDEmE58VKt5i8OahqwoK8rdJy8rKALzOfv78+Q/idAJ1HU4sD6qqqpCcnCx8Dd5cD8YYFXMZwOPxZOJz/sGfmErS4uLioK6uDisrK/j7+6NLly4YPXq0cHrNh63mQ8gYk6nC8vz5c5w+fRqOjo4oLCzEkiVLEBYWBiMjI2lHa7TKykqkpKTg7t27MDY2Rvfu3dGsWbNa88naa/Cmf/75B4GBgejRowfMzc1hYWEBU1NTGBgY1Mosy+vxpsrKSjx58gSJiYkwMzND586doaCgIDf5a1RVVeH+/fs4ffo0VFRUYG1tDRMTE5iYmEBDQ6PJ81Dxfk8XLlzAxYsX4eDggJMnT6JVq1bIzMyEjo5OnSeUkbU3a2lpKc6fP4/169dDS0sLAHD27Fl06dIFbdq0gba2NtTU1AAAT548QVFREezs7KQZuU7Z2dnYvXs39u/fj5YtW0JbWxsLFy5Ev3798NtvvyE3NxcWFhYYPHiwzL0Gb2revDnatm2LuLg4REZGQl1dHcbGxujYsSMsLCzQsWNHmJiYQEdHR6bXo0ZGRgY2bdqEiIgIYeaRI0fC29tbLvLXyMnJwS+//IIDBw6gc+fOyMzMxK5du4Svz6BBgzB69Gjo6+s3WSY6MdV7io+Px759+xATE4PCwkIoKyvD0tISXbp0gY2NDUxNTWFoaIjs7GwsWbIEO3bsgI6OjrRjiygpKcHLly8xdOhQqKqqory8HHw+H+3atYODgwNcXFzQqlUrbNu2DXp6eli/fr20I9cSHByMmJgYTJkyBZaWlli/fj2Sk5Ph4OCAc+fOQVtbG9nZ2bCyssJPP/0EMzMzaUdu0K1bt3D58mXExsbiyZMnqKyshLa2NkxMTGBlZQVjY2O4urqidevW0o5ar1mzZiEnJwfjx4+HtrY2/vrrL5w4cQIzZsyAj4+PyLwPHjyAvr4+WrZsKaW09QsODsbt27cxffp0ODg44NWrV9i+fTvu3r0LJycnnD9/HgDg7e2NcePGNU0oRsQiLCyM9e7dm+3du5dNmTKFdenShVlaWrJevXqxyZMnM09PT+bk5CTtmLUIBALh/1u3bmWJiYksNzeXRUVFsWXLljF3d3dmY2PDLC0tmYuLC/vnn3+kmLZ+AwcOZL/88ovw9tOnT1nXrl3Z+PHj2ZkzZ1h+fj67cuUK69evH/vxxx8ZY6LrLgsyMzPZmjVrWHx8fK1pRUVF7MKFC2z16tXM09OT9enTh1lZWbHExEQpJOWmoqKCOTo6svPnz4vcv3LlStalSxd29epV4X0lJSVsyJAh7PDhw00dk5MBAwawXbt2idz38uVLNnnyZHb58mUWHx/PZs+ezWxsbNiff/7ZJJmoeL+Hw4cPsz///JPdv3+fMcYYn88XmZ6QkMA2bdrEPv/8czZx4kR27tw5acRslLoK2vPnz1lUVBS7cuVKrXWUBWVlZczLy4tt2bJF5H4nJycWHh4uct+WLVvYyJEjWUZGRlNG5CQyMpJZWVkxe3t75uzszGbMmMGOHTvGnj59WmveFy9esBMnTkghJXd37txhAwcOZHfu3GGMvS7mjDFWUFDAPv30UzZt2jRWWVnJGGPs8ePHzNramqWnp0stb31KSkrY0KFDWXBwcK1pDg4O7NatW8Lb48aNY/PmzWOlpaUSz0V93v9RSUkJ1qxZA01NTRgYGKBDhw6wtrZG+/btYWpqCmNjY3Tq1AmdOnWCt7c3AKC6ulrKqWtj/9tplJubi/PnzyMtLQ2amppo3749TExM0KZNG+GfrGrevDn69u2LnTt3wsbGBn369AGfz8eyZcvg6OgoMq+DgwP27NkDbW1t6YR9BycnJ4SGhiIjIwOpqak4evQooqOjAQBt2rSBo6MjBg4ciD59+sDAwADDhg2DQCCQiZEPddHR0YGqqipOnjwJOzs7KCsro7q6Gi1atMBXX32FZcuW4dKlS3Bzc8PNmzehqamJtm3bSjt2Lc2bN4eLiwuOHj2K3r17o2vXriguLkZERAQqKyvRrl074byjR4/GunXrmiQXFe//SF1dHUePHkVcXBz+/fdfxMbG4vz589DQ0EDbtm1hbm6Ojh07wszMDO3bt0erVq3qHPkgbTXFe/369Th16hSUlJRQVVUFRUVFGBoawsrKCp07d4aRkRGcnJxksj8SAEaNGoXIyEhcvnwZrq6uaN68OYYOHSryhVlUVISYmBgYGRlJZXRAQ7S1teHs7AxnZ2ds2bIF+vr66N+/P4yNjVFSUoJbt27Bx8cHzZs3h4aGBtauXQsXFxdpx65XzY68bdu2gcfj4ZtvvhFu9yFDhiA0NBT79+9Hr169cP36dTg5OUk5cd0UFBQwcuRIREdHY+bMmejWrRsKCwvx+PFjTJgwATo6OuDz+aioqEB6ejrU1dWhqqoq8Vy0w1JMGGO4efMmrly5ghs3biA1NRWVlZXQ1dWFnp4e+vbti8mTJ0s7Zp2Ki4vh7OyMhQsXYvLkySgpKcHVq1dx8eJFXLt2DS9fvkRJSQmOHz8OKysracetF2MM2dnZwh14PB4PPB4POTk5iIiIQHh4OEpKSjBz5kyMGDFCumHrUF1djWbNmuHp06cYNWoUli5dis8++wwAUFFRIRzWuWvXLjg7O2PFihUy/YuoxpkzZ5CdnY1x48ZBSUlJ2GA4duwY/P39MXPmTPz+++9YuHAhhg8fLu24tdT8uikuLsbvv/+OuLg4VFRU4IsvvkD//v1RUFCAsLAw/PnnnygvL8f06dPxxRdfSD6YxDtmPmBVVVWMMcaSkpJqTSssLGSRkZEsICCAubm5sc2bNzd1vHeqqqoS9m/HxMQwDw8Plp2dXee8mZmZ7NixY00Zj7PMzEy2fv16du/evVrTBAIBq66uZjdv3mQDBgxg48ePZ5cvXxb2s8qa6upqxhhjp06dYv369WMvXryoc765c+ey9evXN2W091ZWVib8v7q6WriuM2fOZFZWVszS0pIVFRVJK16D3rVz+/79+2zixIls4cKF7OrVq8K+fUmjlvd7qqyshJ2dHZo3bw47Ozu4ublhwIABtfruKisroaysLKWUtS1evBgVFRUYNGgQDAwMsG3bNnz22WcYNmyY8MAigUAg0tXDZPCgiqioKMydOxcqKipo3rw5HB0d4e7uDmdnZxgYGIjMW1JSAnV1dSkl5S42NhbffPMNJkyYgJkzZ4ps96qqKuFrt3HjRukGbaTi4uJa3VX5+fnw9/dHcXEx9u3bJ6Vk9avpQnz7SFeg9jEbVVVVUFJSarJsVLzfU0lJCc6dO4cnT57g5s2bePDgAYqKiqCrq4s+ffqgf//+6NGjh/AAGFmxevVqXL58GRkZGVBUVERZWRnMzc0xb948ODg4QFdXVyb76N+Wn5+Phw8fiuzkKygoAAAYGhqiW7duGDhwIFxcXGSyn7s+y5cvR2RkJDw9PeHu7g5dXV3w+Xz8/fff2LdvH+bMmSNyJK8sqvnSuX37Nk6fPo3s7Gzo6urC3NwcVlZWMDU1hY6ODoqKipCZmYmOHTtKO3Ity5YtAwC4urqiY8eO0NPTg4qKisg8b365NuUOZCreYlJZWYm8vDy8ePECycnJOHfunHCkgKOjI3799VfpBnwLn89HSUkJnj9/jnv37iEhIQFXrlxBeno6WrRoAVtbW/Ts2RNdu3ZFu3btZHJ0xtu2bNmCc+fOoVOnTiI7+W7fvo3mzZujRYsWWLNmDXr06CHtqLXUFIC8vDxkZWVBT08PW7ZswZ9//omSkhK0bt0aioqKyMzMxLRp0zBjxowm2Sn2X9UUsdLSUnh5eSEnJwf6+vooLy9HZWUl1NXVYWhoCHNzc1haWuLTTz+VqV+mNQ4cOIDVq1cDeD3qxMLCAi4uLnB2dkbHjh2ho6MjtUYOFW8JqaysxI8//ohmzZphzpw5TXrYbGPVnCGtqKgIjx8/RmxsLK5evYrExEQUFBTAwsICJ0+elHLKun0oO/n4fD4UFRWxZcsWXLlyBTt27ICmpiZevHiBe/fuITk5GeXl5ejfvz/s7e2lHZezM2fOYMWKFdi1axdsbW1RUFCAO3fu4MaNG7h79y7S09MBQHiEoiyaO3cuHj16hFmzZiE6Ohrx8fF48eKF1Bs5NFTwPVRUVODJkyfo2LFjrW9fZWVlfPLJJ9i2bZuU0r3bmz/1ysrKkJmZCS0tLTg5OcHJyQkzZsxAdnY27ty5g5KSEimnrV/NOty+fRtqamoiw81UVFRgamqKefPmISkpCR06dJDJwg1A+P7JyMiAtbW1sIunZoz9oEGDpBmvUbKzs6GiogItLS08ffoU3bt3F3aJaGlpoW/fvujbty8A4NmzZ8jIyJBm3HrVfEZGjx6NRYsWoX379ti4cSOys7ORnp6OW7du4erVq9i1axfWrFnT5I0cKt7/Qc1PwkuXLmHZsmWwt7eHmZkZbG1thT/ZAeDly5dISkqSyVZ3TdE7dOgQfvvtN5SWlsLIyEh4sJGVlRU6dOgg80Wjpn/RwMAAlZWVOH78eJ07+dTU1JCWlibNqO/E4/HAGIOFhQWOHj2KqKgodO3aFVpaWjK3k7ghEyZMgIWFhXCncUREBOLj49G9e/da8xoZGcnsGSxrtruTkxNUVVVx9epVdOnSBXp6etDT04OTkxPGjx+P3Nxc3L9/H6WlpU2bj7pN/rsbN27gyJEjyM7ORlZWFqqrq6GlpQUDAwOUl5cjKSkJPXv2RHBwsLSjiqj58nnw4AEmTpwIOzs7WFtbIykpCWlpaSgvL4eGhgaMjY1hbGyM77//Xib7I98m7zv57t69K8ynoaGBvn37ws3NDWZmZtDX14eGhobMvw4lJSXYtGkT4uPjkZiYiOrqalRXV8Pa2hpeXl6ws7ODvr4+NDU1ZX5d3lRYWIiKigqZOgkYFW8xqKysxP3793H79m3cvXsXT58+BWMMXbt2hZeXl8jhs7Kgpp9469atiI6Oxu7du4V9dfn5+cI+yRs3bkBZWRkHDhyQbuB6fEg7+WrWJSsrCxkZGbh69SrOnTuHpKQkqKiooFOnTrCzs8PAgQPRtWtXacfl5NWrV7hz5w5iY2Nx8eJFpKSkoHnz5rC0tETXrl1hb28Pc3NzmJqaSjtqndgbp47IycmBpaWltCOJoOL9HvLz81FaWgpDQ0OR+wsLC1FWViaT3SVv2rFjB5KTk7Fq1SooKyvXOY47Pz9fZkeafGg7+QQCAa5du4azZ89CW1sbtra2MDY2RmZmpvAI0dmzZwvPlSPL6nov1XwpXbp0CXfu3EFWVhZGjRolHM0ha95+f61fv77WsQPSRH3ejVTTar1//z527tyJiIgIqKqqCs9J0atXL5iZmaFFixZ1HpQgS9q2bYvw8HCcP38effr0EV504U2yWriBD2snX2VlJX7++WeEhITA1NQUioqK2L9/PwQCAdzc3PDdd99h+fLlMnlys7rweDxUVlbi6NGjsLS0hIODA9q2bYu2bdsKu4bu3Lkj0wdNvf3+kqXCDVDLu9FqivesWbPw4MEDeHp64t69e7hy5QoAoLy8HObm5tDQ0MCoUaNkto81Pj5eeP4FdXV1uLu7w8XFRXgggjz0rwKvW3h79uzB0aNHsXDhQrnbyVfzfvrrr78QEBCAKVOmYOTIkeDxeCguLkZUVBR27tyJ7t27Y+3atTJ/4FRNizszMxPLly/HrVu38P3332PUqFGIjo7G/v370a5dO0yfPl1md1S+6e33V7du3dCiRQuZeH9R8f6P7OzssHbtWri7u+PEiRM4efIkJk6ciJiYGOzbtw/m5uZYsmQJnJ2dpR21lrr6VyMiIvDo0SO561+V9518NcW75qoygYGBaN68ucg8oaGh2L17N7Zu3YouXbpIISV3NV0N27Ztw99//42ZM2fCw8MDkZGR8PHxgaGhoXDH/m+//dakh5P/F7L8/qJuk0ao+aDdvn0b2trasLGxAfC6GGZlZcHV1RV9+vRBYmIiRowYIZOFG3j9k1YgECAlJQVnz55Fy5Yt4e3tLdK/GhoaCjU1NZku3owx2Nra4uLFiyI7+f766y+5+RKqaUkrKChAWVkZioqvP5J8Ph/NmjUDj8fD4MGDcfjwYaSmpsp88a4ZuhkdHY1+/frBw8MDz58/x5YtW9ClSxcEBgYiIyMDixcvxj///IMBAwZIOXH9ZP39RcW7EWo+aDUth5s3b8LY2BhJSUnC/tbKykp06tQJERERGDVqlDTj1quu/tV9+/bJXf/q219C2tramDdvntx9CQFA7969sXz5cuGXfk0RB15f/DYzMxO2trZSTMhNzVXhVVVVhV0LoaGhePjwIQ4fPgxjY2OoqamhqqpK5ruAZP39RcWbo9jYWNjY2EBVVRX29vYwMjLCkSNHMGTIEBQXF0NFRQV8Ph/V1dV48uSJzA0PBP7/l0NUVBSOHj0KX1/fOvtX161bh7Vr18p0dwPwYe3k69mzJ8zNzTFjxgwMHz4c7u7uaN++Pa5fv459+/ahU6dOcnHRZOB10XN3d8fKlStx7949XL58GZ6ennBwcAAAXL58WXgOeVkm8+8vCZ1q9oOSkpLCRowYwV69eiW8LzExkW3bto1VVVWxy5cvs+7du7P169ezBQsWMEdHR3bjxg0pJq5bzfUn58+fz+bPny9yjuUae/fuZb169RK5Lp+sqVmPM2fOsN69e7NffvmF5eXlsfz8fPb06VO2b98+1qtXL+bj4yOT19x8W825ogsKCtjatWvZgAEDWKdOnZilpSXr3LkzmzFjRp3nK5dlVVVVbNeuXWzSpEksKCiIMfb6vPfe3t6sf//+zNfXV8oJ6ycv7y9qeXPw77//Ii0tDYqKioiMjMSpU6ewadMmWFtbA3i983LQoEHYv38/mjdvLhz1IGs+tP7ViIgIdO3aFWPHjhXu5NPS0sLEiRMhEAiwe/du3L17V+bXo6Z7oUWLFvDx8cHEiRORnp6OsrIyqKqqwsrKSqaHnNZFUVER06ZNw7Rp04T3xcXF4fHjxxg5ciTGjx8vxXTcyPr7i4o3ByYmJlBTU8O3336LFy9egMfj4cGDBzA1NYWKigo0NDSwatUqrFy5Enl5edDR0ZF25HeS9/7VD+1L6E3NmjUTnjtDHjHG8OzZM1y6dAmlpaVo164dbGxsYGhoiDFjxmDMmDHSjtggeXl/UfHmoHv37pgwYQIiIyORlpYGNTU1LF68GGZmZrCwsICZmRnMzMxgaGgo84Ub+HD6V+X9S+hDUrM/5ebNm1i2bBkeP34MAwMDKCsrQ1VVFcbGxujSpQtsbGxgY2MjcxcnqYusv79onHcj5ObmomfPnpg9ezZSU1ORmJiIvLw84YnlLS0t0bZtW4wZM6bWWF1Zwf43xruwsBA7d+7E2bNn8eLFC1RXV0NJSQm9evXCvHnzhMMgZVlWVhZmz56N5OTkOr+EmjdvjsOHD0s75kehZnz3vHnzkJOTg++++w6qqqq4c+cOEhMTkZqairy8PLx69QqfffYZlixZIu3IDZL19xcVbw4YY6iurkZVVRUSEhJE+rMTExMRExODa9eu4f79+1BTU0NERIQU03JXXV2NV69eyWX/6of0JSTv3rw+6+jRo+Hp6QkvLy+ReXJzc5GUlISrV6+ia9eu6N27tzSiciYP7y8q3o3EGMOtW7egqKiIDh06iBS68vJyZGRkyOS1+D5k8vwlJO8ePnyIgwcPokePHjA0NMSJEyegpKQEf39/aUcTG1l9f1HxboR79+5h1apVyMnJQW5uLsrKyhAaGgolJSW0b98eurq60o5ISJO6ceMGvvnmG+Tl5UFfXx+Kiop4/vw5Fi5cCBcXFxgaGqJFixbSjvlBouLdgJqfT8nJyZg7dy50dHQwfvx4VFRUwM/PD2FhYdizZw8UFRWxdu3aJrtyNCGypKKiAgkJCTh37hzCwsJQUlICY2Nj2Nrawt7eHpaWljAwMICRkZHMH/wlL6jSNKDm4rynTp2CqqoqgoOD8emnnwIA9PX10aFDB3Tr1g1RUVHCMwsS8rFRUVGBo6MjfH19ERcXh2vXruGHH35AVVUVgoODMXv2bEyYMAEPHjyQdtQPBg0VbEBNS7rmQsM1l0E6e/YsHB0doaGhgSFDhuDUqVO4d+8eevXqJc24hMgELS0tuLm5wc3NTXjitgsXLqB9+/bSjvbBoJb3OzDGwBiDQCCAg4MDoqOjkZSUBAC4efOmsFBXVlbi2bNnMns5J0KkicfjwcDAAGPHjqX+bzGi4l2P6upq8Hg8KCgoQEFBAUOHDoW2tjaWLl2K3bt3o7i4GG5ubigoKMCePXvQrFkz9OnTR9qxCSEfCdphWY+tW7fi2bNn6NGjBywsLGBtbY20tDSsW7cOt27dwqtXr9CmTRuoqKigpKQEc+bMEV6ZhhBCJI2Kdz28vb3x4MEDCAQCtGjRAnp6enBwcEDLli1RWFgIgUAgPDihX79+sLCwkHZkQshHhIr3O6SmpuLmzZu4cOECLly4AD6fjw4dOqBVq1bQ1tZGly5d0KtXL7Ru3VouzmlCCPlwUPGuR8347tTUVKxfvx6VlZUYN24c0tPTkZaWhtjYWCQmJkJPTw8dO3bEnj17pB2ZEPIRoaGC9aiuroaioiICAwOhpqaGgIAAkdZ1SUkJVq1ahUuXLsHV1VWKSQkhHyMabVKPmtM/FhUVoVWrVmjZsiUYY6isrIRAIIC6ujpGjRqF9u3by9X5ogkhHwYq3u/AGEPfvn1x8uRJJCYmgsfjQVlZWXjgjoaGBm7fvi31E9QQQj4+1OfdgKdPn2LGjBnIzMzEkCFD8Mknn8DU1BRxcXEIDQ2FQCDAsWPHpB2TEPKRoeL9DjU7LQsKCrBr1y5ERETg+fPn4PP5UFVVhYuLC2bOnAk7OztpRyWEfGSoeHNUXV2N3NxcpKeng8/nQ1lZGZaWllBTU5N2NELIR4iKNyGEyCHaYUkIIXKIijchhMghKt6EECKHqHgTQogcouJNCCFyiIo3IYTIof8D6mgLNo3P6WoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> arxiv_final-NeurIPS(HITY)2022-Feature_Encodings_for_Gradient_Boosting/submittals/supplemental_1025/Figures_3_4_derivations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "02d2f247",
   "metadata": {},
   "outputs": [],
   "source": [
    "from Automunge import *\n",
    "am = AutoMunge()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c2cf345f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "462dc56d",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_train = pd.DataFrame({'feature' : ['twenty one', 'twenty two', 'twenty one', 'twenty two', 'three']})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "3b4977f8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "_______________\n",
      "Begin Automunge\n",
      "\n",
      "______\n",
      "\n",
      "versioning serial stamp:\n",
      "_8.30_999915197215\n",
      "\n",
      "Automunge returned train column set: \n",
      "['feature_1010_0', 'feature_1010_1']\n",
      "\n",
      "Automunge returned ID column set: \n",
      "['Automunge_index']\n",
      "\n",
      "_______________\n",
      "Automunge Complete\n",
      "\n"
     ]
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'1010':'feature'},\n",
    "            )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "88594e32",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_1010_0</th>\n",
       "      <th>feature_1010_1</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_1010_0  feature_1010_1\n",
       "0               1               0\n",
       "1               1               1\n",
       "2               1               0\n",
       "3               1               1\n",
       "4               0               1"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "e02b3b0f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_onht_0</th>\n",
       "      <th>feature_onht_1</th>\n",
       "      <th>feature_onht_2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_onht_0  feature_onht_1  feature_onht_2\n",
       "0               1               0               0\n",
       "1               0               1               0\n",
       "2               1               0               0\n",
       "3               0               1               0\n",
       "4               0               0               1"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'onht':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "8b77517a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_ord3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_ord3\n",
       "0             1\n",
       "1             2\n",
       "2             1\n",
       "3             2\n",
       "4             3"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'ord3':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "adfb388b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_ordl</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_ordl\n",
       "0             2\n",
       "1             3\n",
       "2             2\n",
       "3             3\n",
       "4             1"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'ordl':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "2e07ec54",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_hsh2\n",
       "0             5\n",
       "1             5\n",
       "2             5\n",
       "3             5\n",
       "4             4"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'hsh2':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "d54ab394",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_or19_sp13_ord3</th>\n",
       "      <th>feature_or19_sp13_sp10_ord3</th>\n",
       "      <th>feature_or19_nmc8_nmbr</th>\n",
       "      <th>feature_or19_1010_0</th>\n",
       "      <th>feature_or19_1010_1</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_or19_sp13_ord3  feature_or19_sp13_sp10_ord3  \\\n",
       "0                       1                            1   \n",
       "1                       1                            1   \n",
       "2                       1                            1   \n",
       "3                       1                            1   \n",
       "4                       2                            1   \n",
       "\n",
       "   feature_or19_nmc8_nmbr  feature_or19_1010_0  feature_or19_1010_1  \n",
       "0                     0.0                    1                    0  \n",
       "1                     0.0                    1                    1  \n",
       "2                     0.0                    1                    0  \n",
       "3                     0.0                    1                    1  \n",
       "4                     0.0                    0                    1  "
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'or19':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "c3b85f2a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>twenty one</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>twenty two</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>twenty one</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>twenty two</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>three</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      feature\n",
       "0  twenty one\n",
       "1  twenty two\n",
       "2  twenty one\n",
       "3  twenty two\n",
       "4       three"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "ce50fed2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>13</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature\n",
       "0        1\n",
       "1       13\n",
       "2        5\n",
       "3        0\n",
       "4        7"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_train = pd.DataFrame({'feature' : [1, 13, 5, 0, 7]})\n",
    "df_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "1c8fe1b4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_nmbr</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.805313</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.495582</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-0.038348</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.997054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.345134</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_nmbr\n",
       "0     -0.805313\n",
       "1      1.495582\n",
       "2     -0.038348\n",
       "3     -0.997054\n",
       "4      0.345134"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "#              assigncat={'nmbr':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "472ec6d2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/nicholasteague/opt/anaconda3/lib/python3.9/site-packages/sklearn/preprocessing/_data.py:2590: UserWarning: n_quantiles (1000) is greater than the total number of samples (5). n_quantiles is set to n_samples.\n",
      "  warnings.warn(\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_qttf</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.674490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>5.199337</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-5.199337</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.674490</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_qttf\n",
       "0     -0.674490\n",
       "1      5.199337\n",
       "2      0.000000\n",
       "3     -5.199337\n",
       "4      0.674490"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'qttf':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "a950de2b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_nmbr</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.805313</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.495582</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-0.038348</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.997054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.345134</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_nmbr\n",
       "0     -0.805313\n",
       "1      1.495582\n",
       "2     -0.038348\n",
       "3     -0.997054\n",
       "4      0.345134"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "#              assigncat={'qttf':'feature'},\n",
    "             powertransform=True,\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "a42b74d5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_mnmx</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.076923</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.384615</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.538462</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_mnmx\n",
       "0      0.076923\n",
       "1      1.000000\n",
       "2      0.384615\n",
       "3      0.000000\n",
       "4      0.538462"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'mnmx':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "f6934a37",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_mnm4</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.075472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.389937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.547170</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_mnm4\n",
       "0      0.075472\n",
       "1      1.000000\n",
       "2      0.389937\n",
       "3      0.000000\n",
       "4      0.547170"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'mnm4':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "b2d04de6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_nmbr</th>\n",
       "      <th>feature_nmbr_bint_0</th>\n",
       "      <th>feature_nmbr_bint_1</th>\n",
       "      <th>feature_nmbr_bint_2</th>\n",
       "      <th>feature_nmbr_bint_3</th>\n",
       "      <th>feature_nmbr_bint_4</th>\n",
       "      <th>feature_nmbr_bint_5</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.805313</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.495582</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-0.038348</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.997054</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.345134</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_nmbr  feature_nmbr_bint_0  feature_nmbr_bint_1  \\\n",
       "0     -0.805313                    0                    0   \n",
       "1      1.495582                    0                    0   \n",
       "2     -0.038348                    0                    0   \n",
       "3     -0.997054                    0                    0   \n",
       "4      0.345134                    0                    0   \n",
       "\n",
       "   feature_nmbr_bint_2  feature_nmbr_bint_3  feature_nmbr_bint_4  \\\n",
       "0                    1                    0                    0   \n",
       "1                    0                    0                    1   \n",
       "2                    1                    0                    0   \n",
       "3                    1                    0                    0   \n",
       "4                    0                    1                    0   \n",
       "\n",
       "   feature_nmbr_bint_5  \n",
       "0                    0  \n",
       "1                    0  \n",
       "2                    0  \n",
       "3                    0  \n",
       "4                    0  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "#              assigncat={'mnm4':'feature'},\n",
    "             binstransform=True,\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae5278ba",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> arxiv_final-NeurIPS(HITY)2022-Feature_Encodings_for_Gradient_Boosting/submittals/supplemental_1025/figures_drafting_combinedsets_031422_0905submittal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> submittals/supplemental_0905/.ipynb_checkpoints/figures_drafting_combinedsets_031422_0905submittal-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> submittals/supplemental_0905/figures_drafting_combinedsets_031422_0905submittal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot by species and sex\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> submittals/supplemental_1025/.ipynb_checkpoints/figures_drafting_combinedsets_031422_0905submittal-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWoAAAHLCAYAAADhmNKoAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAB7rElEQVR4nO3dd1gUV9vA4R+9iEgREEVRRAEV7L2gqGgsUWONLeWN0aix5LXGkmbUxBZjjC2+lsRuYjeKvYEKdhArFiwUKdLrzveH324kFtpSlOe+Lq9kd2fPPLM7+3DmzCk6iqIoCCGEKLZ0izoAIYQQryeJWgghijlJ1EIIUcxJohZCiGJOErUQQhRzkqiFEKKYk0QthBDFnCRqIYQo5iRRCyFEMSeJWgghijlJ1EIIUcxJohZCiGJOErUQQhRzkqiFEKKYk0QthBDFnCRqIYQo5iRRCyFEMSeJWgghijlJ1EIIUczpF3UAQhS0AwcO4OPjk+W56OhoAKysrLI87+3tTfv27QstNiFyQmrUokSKiYkhJiamqMMQIkd0ZBVyURKNHz8egDlz5hRxJEJkT2rUQghRzEmiFkKIYk4StRBCFHPSRi3eKkuWLCEkJCTb7W7fvg1A1apVs93WycmJzz77LN+xCZFXJap7nnTTevuFhIRw+dpVsDZ7/Yb6z+onlyPvv367qAQtRSZE3pWoRP0y6i5a/07U4g1mbYZ+twZaKSpjR4BWyhEiP0pUom7fvv0LtWTppiWEKO7kZqIQQhRzb22NOrc3ldQ169eRm0rFX0xMDETFa6/JIiqeGH0ZwSiK1lubqENCQrh1NZhKZV7f9myuowdA2sPw1253/2m01mITQojceGsTNUClMlZMbemtlbJmnPDJfiNR5CwtLQkNf5z9hklpz/5rapjNhjpYWlrmOy4h8uOtTtSi5HFycsrRdpp+1DaVXr+hTc7LFMVfVFQUs2bN4ssvv3yjenq9tYk6JiaGJ0+jtVYTvvc0mrLZ1r5EUcvpPQTp7VMyrV+/nsDAQNatW8fnn39e1OHkmPT6EEKUCFFRUfj4+KAoCj4+PprBbm+Ct7ZGbWlpSamkNK22URtKW6UQb6z169ejUqkAUKlUb1St+q1N1EKovWzqgFd1y5SpA95ehw8fJiMjA4CMjAwOHz78xiRqafoQJZKlpaX05ihhvLy80Nd/VjfV19fHy8uriCPKOalRi7fey6YOECVP//79NVdWurq6DBgwoIgjyrkCTdS7du1iyZIlZGRk8MEHH7zwwQQFBTF9+nTS09Oxt7dnzpw5mJubExERwdSpU4mIiMDY2Ji5c+fi4OBQkKGKl5DZBsXbxNraGm9vb/bs2YO3t/cb1T2vwJo+wsPDWbBgAevXr2f79u1s2rSJW7duZdnm+++/Z9SoUezcuZMqVaqwcuVKACZMmECbNm3Yvn073bp1Y+7cuQUVpsglWRRWvMn69+9PrVq13qjaNBRgjdrX15cmTZpgYWEBQIcOHdi3bx8jR47UbKNSqUhMTAQgOTmZMmXKEB0dzbVr11i1ahUAPXv2pGnTpgUVpngNmW1QvG2sra3fyIpfgSXqiIgIbGxsNI9tbW25fPlylm0mTZrExx9/zMyZMzExMWHz5s3cv3+f8uXLM3v2bAICArCxsWHatGkFFeYbSZokhMhq8uTJXL9+PctzGRkZpKen5+j9BgYGmhuNz3NxcWHWrFlaiTE/CixRq1QqdHR0NI8VRcnyOCUlhSlTprB69Wo8PDxYtWoVEydOZOjQoVy9epXPP/+cyZMns2XLFiZNmsTvv/+eo/0GBQWRkpJCfHw8Rlo+pvj4eM6dO6flUl9v9+7dPH6cde6K+Ph4EhKyrjySmpoKwJMnT7I8/+jRI/78888sz9nb29OlS5c8xRMfHw9Q6J+DEK9z//59zdV5XqSmpmp+Q/8ut7DO9fr167/ytQJL1OXKlSMg4J+pJiMjI7G1tdU8vnHjBkZGRnh4eADQt29fFi5cyNSpUylVqhRt2rQBoEuXLsyYMSPH+61ZsyYAGzduJC0uSRuHolG6dOnXfpgFYePGjTx6cAcbi3+eM9YB49JZt0s0ePbfUsYp/yohhfSEf5J3ZOzLjyOn08JGRERo4sqOTAsrCkuLFi1eOH9jYmJyPPrQysrqpd01nZycCv03/zIFlqibNWvGokWLiI6OxsTEBB8fH7777jvN646OjoSFhRESEoKTkxOHDh3C3d2dSpUqUa5cOY4dO4anpydHjhzRJN/cup+DuT6epiYDUMbIJNuynCvY5SmO/LKxgD5t9LRS1uYjmS99PiQkhODgy5TJpmuxzv/ffn4Udvm12z2V+42iEL3tFYICS9R2dnaMHTuWwYMHk56eTq9evfDw8GDIkCGMGjUKd3d3Zs2axZgxY1AUBWtra2bOnAnAokWL+Oqrr5gzZw5mZmbMnj071/vP6Yxncf8/Qs0mmyTsXMHurZ9FrYwltNLOiHuOy6ywQmhNgfaj7tq1K127ds3y3IoVKzT/7+npiaen5wvvc3JyynGb9KvILGribSQ3kksmGUIuxBtO+ra//WQIuQCe/dhjY7TXZBEbAyZGkjy0Tfq2l0ySqIUopmSBZqEmibqYi4mJISL21b01cisiFnSMX6zpWlpakpwaqtWbiTI7Xf6EhIRw+dp1dK1tX7udov9sxEBg5OuvYFRREVqLLb+krT13JFELUUzltN1Zx7SU1sssCurY3qTJkgpLiUrUb+IE8paWligpoVrtRy01XVHUpK09d0pUon4ZSVqiuLK0tORhBhh1eV8r5aXu3iDn+xuqRCVqmUBeiOxJ+3HxU6IStRBvGlVUBKm7N2geK0mJKMk5m3xIx6RUlvZrVVQE2GStUb+sZ8nL5shITk7WvPa8TZs2vZDUpWeJ9kmiFqKYetmUBTExEJ3x4ixvL2NlXiprU4eN5QtlhoSEEHjtJkbWFZ971gTMK2TZTk8/DgCVqXmW559kwJPIfyYCS40KzVFsInckUQuhBQXRXFBYtVIj64pU6jZBK2Xd3/HjC89Jf/D8k0QtRAF5E7qbxcTEkBz2kJv/+/y12ymZGQDo6L0+ZajSU4nRz1obDwkJ4dq1W9hYOb72vYb6z2rrURGvn+w/Mvrea19/G0miFkIL3tTuZjY2Ni+0R79sZRRFpQJAR8k68OqFlVEMTLKs7KTZj5UjvTtN1UrMW/bmfH76t4UkaiFKsJctMyW9PoofSdRCiCykG2vxI4laFCmpvQmRPUnUb4DI2KyTMiWmPPuXE6WMn/17viwre62Gp3Vvwk04kXMxMTFERkVprW05MuoeugbWWinrTSGJuph7WV9anZgY0nK4aKeZRdZFO63sc75MWWF4U2/CCVGYJFEXc29TX1HpT1syWVpaoko302qvD0tLA62U9aaQRK1l0ub6aufOnSP0QSg62fzG1D3Arlx7/UrnSnrRTNtZEH9wQP7oiFeTRF0IpM31HzoGoK3mxfQo7ZSTW88m9A9Gx/r136ei/2xq2iuR4dmWqUTlrClLlEySqPMhpzWrV/Hx8SlRE9pYWloSnhFK2W46WinvyQ6lyKbt1LG2Qr9LB62Vl7F7v9bKEm8fSdT5EBISws2rl6lo/vpJ/UvzbFRXyoOg124XGqed5bby6mkOFrdNeTaJGsYm2ZdVvpx24hKipJNEnU8VzfUY39RUK2XN8UvSSjl5kdOeIOp21/Llqr52u/LlilfvEiHeZJKoBZDz3iXSdU7kRWT0vWz7USclxwJgamKRbVnWts5aiuzNIIlaFKr0qGdty6+T+f8XFnrZXKikRwEvzv8jipmcXlnF3n4253VF29d/qda2ziXuak0StSg0uW1eqWrz+uYVbKR55U0gV2v5J4laFBr5wYq3UWGMndDNe3hCCCFeJiYmRquDsaRGnQ8xMTE8icvUWm+N0LhMyhbBSLui9LLayKtG9JW0kZzizVAY89VIohbFTlENYhGiuJJEnQ+WlpaYJD7Saj9q4xKWpGSSeiGyJ23UQghRzEmiFkKIYk6aPvIp9F83E+NSVTxNff2ADrUyRjqYG/3ztzI0LpNqWo9QCPGmk0SdDy8bbJEcE4NuDldfMbCyytImXe0VZQohSjZJ1Pnwtk5HKoQoXqSNWgghijlJ1EIIUcxJ04cQQuRQUS3QLIlaiFyKiYlBiYrW6vJZSlQ0MfqGWitPFIyQkBBuXb1OJfPXL19kjjEAaQ+evna7+3FhOdpvtom6Zs2aqFSqLM8ZGxtTvXp1Zs6cSdWq2UxFKYQQb5FK5uX4sslHWilr5ulVOdou20Q9ePBgSpUqxaBBg9DV1WXLli2EhITg6enJ119/ze+//57vYIV4k1haWvIgI03ri9uWpDlOZDKu3Mn2ZuKZM2cYOXIkZcqUoXTp0nz88cdcu3aN9u3bExcXVxgxCiFKAEtLyxL1xyo3sq1RJycnExERga2tLQARERGkpqYCkJlZtKtmCyHeTDIZV+5km6iHDBlCjx49aNGiBSqVCj8/PyZPnswvv/xCvXr1CiNGIYQo0bJN1O+99x61a9fmxIkT6OvrM2LECCpXrsyDBw8oV+71dz5F4YmKimLWrFl8+eWXLyz/I4R4s+VowEtUVBQVKlTA1taWGzdu4OPjg4ODA/r60ruvuFi/fj2BgYGsW7euqEMRQmhZtpl26tSpHD9+HEdHR81zOjo6eHt7F2hgIueioqLw8fFBURR8fHwYMGCA1KqFeItkm6j9/PzYu3cvZmZmhRGPyIP169dr+rqrVCrWrVvH559/nu9ypQuVeNu8qU2E2TZ92Nvb5zlJ79q1i06dOuHt7f3SS/KgoCB69uzJu+++y9ChQzXd/bZt20aLFi3o1q0b3bp1Y8GCBXnaf0lx+PBhMjIyAMjIyODw4cMFti/pQiXeZG9qE2G2Nep69eoxduxY2rRpg7Gxseb57Jo+wsPDWbBgAX/99ReGhob069ePxo0b4+zsrNnm+++/Z9SoUXh6ejJ79mxWrlzJ2LFjCQwMZNKkSXTp0iUfh1ZyeHl5sW/fPjIyMtDX18fLy0sr5UoXKvE2eZObCLNN1BcuXABgy5Ytmudy0kbt6+tLkyZNsLCwAKBDhw7s27ePkSNHarZRqVQkJiYCz/prlylTBoArV65w9+5dli1bhouLC9OmTdO8Jl7Uv39/TROFrq4uAwYMKOKIhCh+tNFEGBMTw5O4iBwP/c7Ovbgwysaost0u20Sd1yHiERER2NjYaB7b2tpy+fLlLNtMmjSJjz/+mJkzZ2JiYsLmzZsBsLGx4eOPP6ZevXrMnz+fb7/9lnnz5uUpjpLA2toab29v9uzZg7e39xtTSxCiML2siVAb93IKwysT9ffff8+UKVMYNmzYS19funTpawtWqVTo6OhoHiuKkuVxSkoKU6ZMYfXq1Xh4eLBq1SomTpzI8uXLWbx4sWa7Tz75JFeX30FBQaSkpOR4+7dFrVq1CAwMxN3dnXPnzhV1OG+1+Pj4AitXvruC4+7uTkBAAJmZmejp6eXpt6Kvr4+jlidlStXX5dy5c9SvX//V+33VC02bNgWeNVnkRbly5QgICNA8joyM1AxDB7hx4wZGRkZ4eHgA0LdvXxYuXEh8fDx//vknH374IfAswevp6eV4vzVr1sxTvG+DNm3aFHUIJcLGjRshJSn7DXOpdOnSr/2xivypXLkyH374oSZRjxkzJtdXnxs3biTt6eunLs2tnHzvr0zU6htSPXr0IC0tjeTkZBQlZ6trAzRr1oxFixYRHR2NiYkJPj4+fPfdd5rXHR0dCQsLIyQkBCcnJw4dOoS7uzumpqb89ttv1K1bl9q1a/PHH3/IDS0hRL69yU2E2bZRb9y4kZkzZ5Keng7804QRHBz82vfZ2dkxduxYBg8eTHp6Or169cLDw4MhQ4YwatQo3N3dmTVrFmPGjEFRFKytrZk5cyZ6enr89NNPfP3116SkpFC5cmV+/PFH7RytEKJE69+/P/fu3Xvjbrhnm6h/++03NmzYkKcmha5du9K1a9csz61YsULz/56ennh6er7wvgYNGrBt27Zc708IIV7H2tqauXPnFnUYuZbtgJeyZcuW6HZfIYQoatkm6hYtWrB+/XrCw8OJjY3V/BNCCFE4sm36WL58OWlpaXz77bea53LSRi2EEEI7sk3U/x6kIoQQonBlm6j/PXuamkxzKoQQhSNXQ8jT09O5fv06jRo1kkQthBCFJNdzfdy6dYtFixYVWEBCCCGyytFSXM9zdnYmJCSkIGIRQgjxErlqo1YUhcDAQFkrUQghClGumj50dHSwsrJi9uzZBRqUEEKIf2SbqMePH6+Z4U7N19e3wAISQgiR1SsT9dWrV1EUhYkTJzJv3jzNzHkZGRl8/fXXr+y2J4QQQrtemag3bNjAqVOniIiIyLJ8lr6+vkw7KoQQheiViVo9d/SCBQsYO3ZsoQUkhBAiq2y750mSFkKIopXrftRCCCEKlyRqIYQo5iRRCyFEMZdtP+oDBw7w448/Eh0djaIomjUTz58/XxjxCSFEiZdtop4zZw4TJ07E1dUVHR2dwohJCCHEc7JN1GZmZrRr164wYhFCCPES2bZRu7u7c/DgwcKIRQghxEu8skZdt25ddHR0yMzMZNOmTRgaGqKvry9t1EIIUchemah37979yjep5/0QQghR8F6ZqCtUqADAJ598wm+//ZbltT59+rB58+aCjUwIIQTwmkQ9atQo7ty5Q2hoKF27dtU8n5GRgaGhYaEEJ4QQ4jWJesKECTx8+JBp06Yxbdo0zfN6eno4OzsXSnBCCCFek6gdHBxwcHBg//790n9aCCGK0CsT9fvvv8+GDRuoV69elkQtvT6EEKJwvTJRL1y4EICdO3eiqytTggghRFF5ZaK2tbUFoH///rRv3x5vb28aN24szSBCCFHIsq0qb9myBWdnZ1asWEHr1q2ZNm0aJ0+eLIzYhBBCkIO5PsqVK0f//v159913OXjwIAsXLmTr1q0EBwcXRnxCCFHiZZuof/nlF06dOsWDBw9o1KgRI0eOpEWLFoURmxBCCHKQqHfv3k1CQgL9+vWjZcuWeHh4SDu1EEIUomwT9b59+3j48CHHjx/nt99+Izg4mBo1avDzzz8XRnxCCFHi5ajfXZkyZbC0tMTMzIzMzEySkpIKOi4hhBD/L9sa9YABA7hx4wZNmzalXbt2TJkyBTMzs8KITQghBDlI1B999BEtW7bEyMioMOIRQgjxL9kmalmGSwghipaMDRdCiGJOErUQQhRzOUrU+/btY8GCBSQnJ792iS4hhBDal22iXr58ORs2bGDfvn2kpKTwyy+/sHjx4sKI7a0RFRXFuHHjiI6OLupQhBBvoGxvJu7Zs4ctW7bQp08fLC0t2bx5M3379mXEiBGFEd9bYf369QQGBrJu3To+//zzog5HCJEP9+PCmHl61Wu3eZqaAEAZo9d3Zb4fF4YzZbLdZ7aJWl9fP8saiebm5ujrZ/s28f+ioqLw8fFBURR8fHwYMGAAVlZWRR2WECIPnJyccrRd3O0nANg4VHjtds6UyVGZ2WZce3t7jh49io6ODmlpaaxcuVKzQrnI3vr161GpVACoVCqpVQvxBvvss89ytN348eMBmDNnjlb2m20b9bRp01i1ahXXr1+nTp06HD9+nOnTp2tl5yXB4cOHycjIAJ6t4H748OEijkgI8abJtkZ95coV1qxZQ3JyMpmZmTJ8PJe8vLzYt28fGRkZ6Ovr4+XlVdQhCSHeMNnWqBcsWACAiYlJrpP0rl276NSpE97e3qxbt+6F14OCgujZsyfvvvsuQ4cOJS4uLsvrV69epVatWrnaZ3HTv39/zZqTurq6DBgwoIgjEkK8abJN1NWrV2fJkiX4+/sTFBSk+Zed8PBwFixYwPr169m+fTubNm3i1q1bWbb5/vvvGTVqFDt37qRKlSqsXLlS81pycjLfffcd6enpeTis4sPa2hpvb290dHTw9vaWG4lCiFzLtunj0qVLXLp0iS1btmie09HR4dChQ699n6+vL02aNMHCwgKADh06sG/fPkaOHKnZRqVSkZiYCDxLzGXK/NNNZfbs2XzwwQecP38+VwdUHPXv35979+5JbVoIkSfZJuq83vyKiIjAxsZG89jW1pbLly9n2WbSpEl8/PHHzJw5ExMTEzZv3gzAoUOHSElJoWPHjnnad3FjbW3N3LlzizoMIcQbKttEnZSUxI8//sjx48fJyMigefPmOZqTWqVSZVmyS1GULI9TUlKYMmUKq1evxsPDg1WrVjFx4kS+//57lixZwurVq/N0QEFBQaSkpOTpvULkRHx8fIGVe+7cuQIpWxQu9TmSm++zfv36r3wt20Q9a9YsMjMzWbx4MZmZmaxfv57vvvuOH3744bXvK1euHAEBAZrHkZGR2Nraah7fuHEDIyMjPDw8AOjbty8LFy7k6NGjxMbGZmkm6NatG+vWrcvRzcyaNWtmu40Q+bFx40ZI0f4qR6VLl37tj1W8OTZu3Ai8PvnmRo7aqHfu3Kl5PGPGDDp37pxtwc2aNWPRokVER0djYmKCj48P3333neZ1R0dHwsLCCAkJwcnJiUOHDuHu7k7v3r3p3bu3ZjsXFxd27NiR2+MSQoi3RraJOjMzE5VKpeliplKp0NPTy7ZgOzs7xo4dy+DBg0lPT6dXr154eHgwZMgQRo0ahbu7O7NmzWLMmDEoioK1tTUzZ87M/xEJIcRbJttE3bRpU8aMGcP7778PwIYNG2jUqFGOCu/atStdu3bN8tyKFSs0/+/p6Ymnp+dry7h+/XqO9iWEEG+rbBP1pEmTWLJkCfPnzyczM5NWrVrleLy7EEK87Q4cOICPj0+W527fvg38M+eHmre3N+3bt8/1PnI0DZ6joyNbtmwhMjKSPXv2YGBgkOsdCSFESWFpaanV8rJN1F9//TVJSUm8++676Orqcu7cOR48eMDUqVO1GogQQryJ2rdvn6dacm5km6gvXryoWX7L2tqahQsX0q1btwINSgghxD+ynesjPT2dtLQ0zWP1lJ1CCCEKR7Y16tatW/Of//yHbt26oaOjw+7du7PtqSGEEEJ7sk3UEyZMYN26dRw6dAh9fX3at29Pv379CiM2IYQQ5CBR6+npMXjwYAYPHkx4eDihoaGawS9CCCEKXrYZd/369fz3v/8lOjqa9957jylTpjBv3rzCiE0IIQQ5SNRbt25l8uTJ7Nu3Dy8vL/bs2cOpU6cKIzYhhBDkIFHr6OhQtmxZ/Pz8aNq0Kfr6+ppVtYUQQhS8bBO1oaEhK1as4OzZszRv3pz169djYmJSGLEJIYQgB4n6+++/5+7du/zwww+UKVOGc+fO8f333xdGbEIIIchBrw8nJydNYj5y5IjcSBRCiEKWq352P//8c0HFIYQQ4hVylagVRSmoOIQQQrxCrhL182seCiGEKBy5StTLly8vqDiEEEK8gowFF0KIYu6VvT5mzJjx2jfKwgFCCFE4XlmjLl26NH/++SdlypTBwsLihX9CCCEKxytr1KNHj+b27dtYWVkxYMCAwoxJCCHEc17bRj1lyhRiYmIKKxYhhBAv8cpEffDgQezs7Pj0008LMx4hhBD/8spEvXDhQgD69u1baMEIIYR40SvbqEuVKkWHDh0IDw+na9euL7y+a9euAg1MCCHEM69M1L/99hvBwcFMmTKFadOmFWZMQgghnvPKRG1mZkbDhg1ZtmwZVapUKcyYhBBCPCfbkYmSpIUQomjJEHIhhCjmJFELIUQxl22iTkxM5JtvvuGDDz4gNjaW6dOnk5iYWBixCSGEIAeJesaMGZibmxMVFYWRkREJCQlMnz69MGITQghBDhJ1cHAwY8eORV9fHxMTE+bOnUtwcHBhxCaEEIIcJGpd3aybZGZmvvCcEEKIgpPtKuQNGzZkzpw5pKSkcOLECdatW0fjxo0LIzYhhBDkoEY9btw4TE1NKV26NAsWLMDFxYUJEyYURmxCCCHIQY3awMCAESNGMGLEiMKIRwghxL9km6i9vLzQ0dHRPNbR0cHExIRq1aoxadIkWZlcCCEKWLaJul27diQmJjJgwAB0dXXZunUriYmJuLi4MH36dJYuXVoYcQohRImVbRt1QEAA33//PTVq1MDV1ZWpU6dy8+ZNPvzwQx4+fFgYMQohRImWo5GJCQkJmscJCQmkpKQUaFBCCCH+kW3TR8+ePenTpw8dO3ZEURR8fHzo3bs3v//+O05OToURoxBClGjZJupPP/0UNzc3jh8/jr6+PtOmTaNJkyYEBgbSo0ePwohRCCFKtGwTNYC7uzvOzs4oikJmZianTp2iefPmBR2bEEIIcpCoFy5cyPLly59trK9PWloazs7OsmaiEEIUkmxvJu7YsYMjR47QoUMH9u/fz6xZs3B2di6M2IQQQpCDRG1lZYWtrS1OTk5cu3aN7t27c+PGjcKITQghBDlI1Pr6+ty/fx8nJycCAgLIyMggNTW1MGITQghBDhL1sGHDmDZtGq1bt+bAgQO0bt2aJk2aFEZsQgghyMHNxIyMDNasWQPA9u3buXfvHi4uLjkqfNeuXSxZsoSMjAw++OADBgwYkOX1oKAgpk+fTnp6Ovb29syZMwdzc3MCAgKYOXMm6enpVKhQgR9++IEyZcrk4fCEEOLNl22NesGCBZr/NzExwdXVNcskTa8SHh7OggULWL9+Pdu3b2fTpk3cunUryzbff/89o0aNYufOnVSpUoWVK1cCMHnyZH788Ud27dqFs7Oz5nkhhCiJsk3U1atXZ8mSJfj7+xMUFKT5lx1fX1+aNGmChYUFpqamdOjQgX379mXZRqVSaRbKTU5OxtjYGIC9e/fi7OxMeno64eHhmJub5+XYhBDirZBt08elS5e4dOkSW7Zs0Tyno6PDoUOHXvu+iIgIbGxsNI9tbW25fPlylm0mTZrExx9/zMyZMzExMWHz5s3Aszmwr1+/zkcffYS+vj5ffPFFrg5KCCHeJtkm6sOHD+epYJVKlaWJRFGULI9TUlKYMmUKq1evxsPDg1WrVjFx4kTN4BoXFxd8fX3ZuHEjY8eOZePGjTnab1BQkEwaJQpUfHx8gZV77ty5AilbFH/169d/5WvZJurExETmzZvH7du3WbhwIfPnz2fixImUKlXqte8rV64cAQEBmseRkZFZFhm4ceMGRkZGeHh4ANC3b18WLlxIamoqJ06coF27dgC8++67/PDDD9mFqVGzZs0cbytEXmzcuBFSkrRebunSpV/7YxUlV7Zt1DNmzKB06dJERUVhZGREQkIC06dPz7bgZs2a4efnR3R0NMnJyfj4+NCqVSvN646OjoSFhRESEgLAoUOHcHd3R19fn2+++YbAwEAA/v77b+rVq5fX4xNCiDdetjXq4OBgZs2axbFjxzAxMWHu3Ll06dIl24Lt7OwYO3YsgwcPJj09nV69euHh4cGQIUMYNWoU7u7uzJo1izFjxqAoCtbW1sycORM9PT0WLFjA9OnTyczMxM7Oju+//14rByuEEG+ibBO1rm7WSndmZuYLz71K165d6dq1a5bnVqxYofl/T09PPD09X3hfgwYN+Ouvv3K0DyGEeNtlm6gbNmzInDlzSElJ4cSJE6xbt47GjRsXRmxCCCHIQRv1uHHjMDU1pXTp0ixYsAAXFxcmTJhQGLEJIYQgBzXq06dPM2LECEaMGFEY8QghhPiXbGvUixYtwsvLi19//ZXw8PDCiEkIIcRzsk3UmzdvZsWKFSQmJtKnTx+GDh3KwYMHCyM2IYQQ5CBRA1StWpXx48ezaNEiYmJiZEi3EEIUomzbqKOioti5cyfbtm0jMzOTXr16sWzZssKITQghBDlI1N7e3nh7ezN9+nQaNGhQGDEJIYR4TraJ+tixY5iZmRVGLEIIIV4i20R98+ZNli9fTlJSEoqioFKpePDgAUePHi2E8IQQQmR7M3Hq1KnUrVuXhIQEunbtipmZGd7e3oURmxBCCHJQo9bR0eHTTz8lJiYGJycnunbtSs+ePQsjNiGEEOSgRq2ed7pSpUrcvHkTY2PjHE/KJIQQIv+yrVF7eHgwZswYRo8ezdChQ7l79y76+tm+TQghhJZkWzX+8ssv+fDDD6lSpQpffvklKpWKefPmFUZsQgghyGEbdZ06dQBo3bo1rVu3LuCQhBBCPE8am4UQopiTRC2EEMWcJGohhCjmJFELIUQxJ4laCCGKOekQLUQeKFHRZOze//ptkpIB0DE1yVF52NhpJTbx9pFELUQuOTk55Wi727dvA1A1JwnYxi7H5YqSR0dRFKWogxDibTR+/HgA5syZU8SRiDedtFELIUQxJ4laCCGKOUnUQghRzEmiFkKIYk4StRBCFHOSqIUQopiTRC2EEMWcJGohhCjmJFEL8YaLiopi3LhxREdHF3UoooBIohbiDbd+/XoCAwNZt25dUYciCogkaiHeYFFRUfj4+KAoCj4+PlKrfktJohbiDbZ+/XpUKhUAKpVKatVvKUnUQrzBDh8+TEZGBgAZGRkcPny4iCMSBUEStRBvMC8vL/T1n81WrK+vj5eXVxFHJAqCJGoh3mD9+/dHV/fZz1hXV5cBAwYUcUSiIEiiFuINZm1tjbe3Nzo6Onh7e2NlZVXUIYkCICu8CPGG69+/P/fu3ZPa9FtMErUQbzhra2vmzp1b1GGIAiRNH0IIUcxJohZCiGJOErUQQhRzkqiFEKKYk0QthBDFnCRqIYQo5iRRCyFEMVegiXrXrl106tQJb2/vl87qFRQURM+ePXn33XcZOnQocXFxAJw7d45evXrRrVs3PvjgAx4+fFiQYQohRLFWYIk6PDycBQsWsH79erZv386mTZu4detWlm2+//57Ro0axc6dO6lSpQorV64EYPz48cyYMYMdO3bQtWtXZsyYUVBhCiFEsVdgidrX15cmTZpgYWGBqakpHTp0YN++fVm2UalUJCYmApCcnIyxsTFpaWmMHj0aV1dXAFxcXHj8+HFBhSmEEMVegSXqiIgIbGxsNI9tbW0JDw/Pss2kSZOYOnUqLVq0wNfXl379+mFoaEi3bt2AZ4n8l19+oV27dgUVphBCFHsFNteHSqVCR0dH81hRlCyPU1JSmDJlCqtXr8bDw4NVq1YxceJEli9fDkBaWhqTJk0iIyODoUOH5ni/QUFBpKSkaO9AhMij+Ph44Nk9FyGyU79+/Ve+VmCJuly5cgQEBGgeR0ZGYmtrq3l848YNjIyM8PDwAKBv374sXLgQgMTERD777DMsLCxYsmQJBgYGOd5vzZo1tXQEQuTPxo0bgdf/AIXIiQJr+mjWrBl+fn5ER0eTnJyMj48PrVq10rzu6OhIWFgYISEhABw6dAh3d3fg2c1ER0dHfvrpJwwNDQsqRCGEeCMUWI3azs6OsWPHMnjwYNLT0+nVqxceHh4MGTKEUaNG4e7uzqxZsxgzZgyKomBtbc3MmTO5evUqhw4dwtnZmR49egDP2rdXrFhRUKEKIUSxpqMoilLUQQjxNho/fjwAc+bMKeJIxJtORiYKIUQxJ4laCCGKOUnUQghRzEmiFkKIYk4StRBCFHOSqIUQopiTRC2EEMWcJGohhCjmJFELIUQxJ4laCCGKOUnUQghRzEmiFkKIYk4StRBCFHOSqIUQopiTRC2EEMWcJGohhCjmJFELIUQxJ4laCCGKOUnUQghRzEmiFkKIYk4StRBCFHOSqIUQopjTURRFKeoghHjTHThwAB8fnyzP3b59G4CqVatmed7b25v27dsXWmzizadf1AEI8baytLQs6hDEW0Jq1EIIUcxJG7UQQhRzkqiFEKKYk0QthBDFnCRqIYQo5iRRCyFEMSeJWgghijlJ1EIIUcxJohZCiGJOErUQQhRzkqiFEKKYk0QthBDF3Fs1KZOiKKSlpRV1GEIIkSeGhobo6Oi88PxblajT0tIIDAws6jCEECJPatWqhZGR0QvPv1Wz50mNWgjxJntVjfqtStRCCPE2kpuJQghRzEmiFkKIYk4StRBCFHOSqIUQopiTRC2EEMWcJGohhCjmJFELIUQxJ4laCCGKuRKXqO/cuUNmZmZRh/FGKoyxUSqVqsD3AVmPpaD2WdLHkuX2cy3oz0tRlEI7v7StRCVqlUrFyJEjuXbtGgCJiYkl8sekUqnydNwvG9qqLcnJyQDo6upy+PDhAp8K4Plj0dXVzs8gPT2d27dva2J/fh+KohTouabeZ3FKRLn9XAvy/FKXr63vurC9mVHn0dmzZ7l37x52dnbExsYyY8YM0tPTgWcneHE6yQuSrq6u5kehKAqZmZmvTCJpaWlcu3aNLVu24Ofn98qrkfwkoUePHvH7778TEBDA4cOHmTZtGpGRkXkuLzvnzp3T/LGeMmUKW7ZsyfL6v5NqTo/t+PHjDB06lG+//ZbVq1fj6+vL48ePURQFHR2dFxK3Ng0bNoykpKQXElFhntPqY7p//z7Dhg1j8uTJPHnyBIB79+5x+vRp4uLisrynMM6v9PR0Ll++zMyZM5k3bx579+4lKCiIhISEPJf5KmlpaVy/fp1t27Zx+fJlzeef3+/7rZo9Lzv6+vpYWlryxRdfoKOjQ3BwMMOHD6dixYovPcH//eMqaCqVilu3bpGcnEzp0qWxsrKidOnS6Onp5atMXV1dYmNjOXjwINu3b8fc3JzmzZvj5eWFvb39K8uPiIjgt99+Y+3atVhaWmJhYcH48eNp3bo1GzduJDo6murVq+Pt7Z2vzykpKYnDhw8zf/58ypQpA8C+ffuoU6cO9vb2WFhYYGpqCjxruoqPj8fDwyPP+zty5AjHjh2jbt267Ny5k7JlyxIWFoaVldVLJ8XJ6bEZGxtTsWJFzp07x8GDBylVqhQODg5Uq1aN6tWrU61aNRwdHbGystLqefXgwQP8/PyYNGkSs2bNolSpUprXdHV1URSFjIwMDAwMtLbPl1Ef04QJE3j69Clt27albNmyLF++nLVr15KYmEjHjh2ZPHky5ubmhXJ+RUZG8r///Y/ff/+dWrVqERYWxooVKzTfTfv27enduzd2dnb5Pv7Q0FAWLlyIj4+P5jvu0aMHo0aNyvf3XaImZVKpVPzvf//j0KFD3LhxAwMDAypXroyjoyNubm54eHhQvXp1zMzMCjWuzMxM9PT0WL9+PcuWLSM8PBxDQ0McHR1p1KgRjRs3xsXFBWtr61zHlpGRgb6+PvPmzWPNmjVUq1YNU1NTrl69SmJiImXLlqVZs2a0atWKtm3bYmxsrDmpfvjhB3x9ffn4449xcXFh/vz53L59m7p163LgwAEsLCyIiIjA1dWVuXPnUrVq1Tx/BomJiTx58oSuXbtiYmJCSkoKGRkZVKpUibp169K0aVPKli3L4sWLsbW1Zf78+Xne1+XLl1mzZg2+vr7ExcVhaGiIi4sLderUoWbNmlSpUoXy5csTERHBtGnTWLZsGVZWVrnax4ULFzh16hQBAQHcuXOHtLQ0LCwscHR0xNXVFQcHBzw9PbGxscnzcQCa2vrRo0f54osv6NmzJ//9738xNjYmISGBkydPcuLECUJDQ1m7dm2+9vU66grB2bNnGTVqFCtXrqRmzZoEBAQwcOBAOnfuTJMmTZgxYwYzZsyga9euhXJ+/fDDD1y8eJEhQ4ZQt25doqKiWLJkCVeuXKF+/focPnwYgFGjRjFgwIB8fQafffYZkZGRDBw4EAsLC/7++2927NjB0KFDGTt2bJZtr127hp2dHZaWljkqu0QlarXk5GTq1q3Lu+++S0pKCvfv3ychIQEDAwNsbGyoXr06lStXpnv37oWatBs1akTTpk15//33SUhI4MSJE5w9e5b79+9jZmaGpaUlCxYswM3NLcdlqn/IXl5e9O7dmz59+pCZmcnDhw+5desWV65cITAwkKtXrzJ27FiGDh2qeW/79u3p378/H330EQAPHz6ke/fuuLq60r9/f5o1a0ZwcDCTJ0+mTZs2TJ8+XbO/3Hj+PYsXL8bLy4ty5cpx4cIFjh8/zunTp3nw4AEZGRlYWVnxww8/0LJly1zt42W2bNnCzz//zH/+8x9OnDjB+fPnSU5OpmzZslSrVo2EhATu3LlDQEBAtmWFh4ezdu1aOnbsiLu7e5bXEhISCAgIwNfXlwsXLhAeHk5kZCR//fVXrr7L7Ozdu5cFCxbwzjvv8OTJE44cOUJqaiqmpqZ88sknfPjhh1rb17+pKxuLFy/mxIkTbNy4kfDwcCZOnEhsbCz/+9//sLKy4osvviA9PZ1FixYVyvnVrl07+vXrxyeffKJ5LioqinHjxjFkyBBKly7N0qVLOXbsGD/++COdOnXK0/GnpaXRtGlT5s6dS5s2bTTPz5gxgz///JOlS5fSuHFj4NkVZN++fRkwYAD9+vXLUfklqulDLTY2lt69ezN9+nQMDAyIiIjgypUrXLx4keDgYPz8/Pj777/p3r17ocV0//59SpUqxWeffYarqyvw7CRLSkri0aNHXLhwgUOHDmlqYDk9YXV0dEhLS6Nu3brY29tjbW0NgK2tLXXr1qVz585ERUUREhKSJcGkpKRgbW1NYmKi5rkKFSqgKArvvfce77zzDgBNmjShZ8+eHD58mAcPHuDg4JDrY3/+OEaMGJHlj4uXlxcAjx8/Jjg4GFNTUxo2bJjrfaht3LgRc3NznJyc6N27N++99x56enqaJHb16lUOHjzIsWPHMDMzY/bs2TkqNzAwkP/973+sW7cOY2Nj6tSpg7e3N40bN6ZChQq0bt2a1q1bAxAWFsbZs2e1lqTDw8O5cuUKBw8eJDQ0lOXLl2Nvb8/IkSOpVq0aDRs2LPAmPHXzWYUKFUhISMDX15eDBw9y4cIFvvnmG6ysrEhNTSUpKYly5cqRkpKClZVVgZ5fSUlJmJqaEh0dneV5a2trLl26hKmpKe7u7ixevJiBAweyb98+2rRpg4mJSa6P/9q1a1hZWWl+X2lpaRgaGjJq1Ch8fX357bffqFevHgYGBjx+/Jjbt2/TvHnznO9AKSH279+v/PHHH0pSUpIyf/58Zfbs2a/c9t69e4qvr6+iKIqiUqkKJb6MjAzlxx9/VNatW/fKbfITyx9//KF0795dCQ0NzfF7Fi9erNSuXVs5fPiwkp6eriQnJys7d+5UHjx4kGW7kydPKnXq1FHi4+PzFJv6uKKiopQtW7Yoc+fOVZYtW6bs379fuXbtmvL06dM8lftvCQkJSt26dZVWrVopffr0USZNmqSsWbNGOXbsmHL//v2Xfr4ZGRk5KjsmJkY5ffq0smXLFmXOnDlKo0aNFBcXF8XFxUVp3bq18sUXXyh79+7N8hllZmbm+5iOHz+uuLq6KjVr1lR69+6t/PDDD8r06dMVFxcXxcfHJ9/l51Z8fLzSs2dPpUaNGoqLi4vy448/KklJSYqiKMpvv/2mtGjRQjlz5oyiKIryyy+/FOj5lZmZqcycOVNp0KCBcurUKSU1NVWJiopSNmzYoNSsWVOJiorSbLt9+3alZcuWmlhzKzQ0VOnatavy3XffaZ5TnzubN29W3NzclEOHDmkeN2rUKFfll5gadXJyMosXL+a7775DR0cHZ2dnPDw8aNy48Qvtj1FRUVSrVg0o+C5Dyv/XHh8+fMjly5fZtm0bycnJNGzYkHLlylGmTBnN0jy5jUV9OXrw4EEOHjxIcHAwAwcOpFmzZnh6elK3bl1sbW1f+f6ePXty8OBBTp06haenJ8bGxnTt2jXLnfn4+Hh8fX2pUKFCnpuJ1J/B/Pnz2bVrFwYGBqSnp6Ovr0/58uVxdXWlVq1aVKhQgfr16+e4Xe/fSpUqxZYtWzh37hwnT57U9DIxMzOjYsWKODs7U61aNapWrUrlypUpW7Zsjm/kWlhY0LhxYxo3bsyiRYuws7OjTZs2ODg4kJiYyIULFxg7dizGxsaYmZkxZ84cmjZtmqfjeN6jR4/o1asXgwYNwtbWFgsLC01Pg2nTpmFsbKyVZqKcUBQFMzMztm7dyqlTp8jMzKRVq1bExMTQqVMnYmNj6devH40aNQKgd+/eHDp0iBMnTtCqVSutn1+6urr06NGDo0ePMmzYMBo2bEhcXBy3bt1i0KBBWFlZkZGRQWpqquaKNi+1aUBzY3Lx4sXo6OgwevRoTbxdunRh9erVrF27lubNm3P27Fnq16+fq/JLVBv1lStXuH79OlOnTsXBwYGIiAgyMjKoWrUqzZo1o23btujq6jJ+/HjmzJlDgwYNCiUuRVHo27cvjx8/xsDAgEePHlGqVClcXV2pV68etWvXpkKFCjg7O+fpzn3Lli2xs7Ojbdu2REdHExAQwO3bt1GpVLi5uVGjRg1GjBjx0qStKAoRERGaJhd1T5jIyEh8fHz466+/SExMZNiwYflqKkpISKBx48aMHz+eDz/8kMTERE6fPs2xY8c4c+YMT548ITExke3bt2uahvJLURTOnz+Pn58f/v7+3L17l7S0NKytrbG1taVVq1Y5btdV/1F88OABPXv2ZPr06XTu3BmA1NRUHj16xO7du1mxYgWNGzfm22+/xd7eXivH8TLR0dFMnjyZy5cvs3LlSmrUqFFg+4J/biampKRounzGxcVhYWFBSkoK+/btw8bGhvbt2wP/fF6KohAXF0eZMmU0Xdi0dX6pY0pISGDr1q2cO3eO1NRU+vTpQ5s2bXj69CmbN29mz549pKSkMGTIEPr06ZOvz2Hv3r1EREQwYMAADAwMNJWQP//8kylTpjBs2DC2bt3K+PHj6datW84LzlM9/w324MEDZe3atcqNGzcUf39/Zd26dcoXX3yhtGvXTnF1dVXc3NwUT0/PHF/y5of60tfX11epXbu2cujQISUzM1N5+PChsnnzZmX48OGaS+hGjRopqampud7HrVu3lAYNGighISGKoihKcnKyEhERoVy6dEnZtGmTMn78eKVp06bKo0ePNO8JCwtT5s+frwQGBr5QnkqlUjIzM5Xz588rbdu2VQYOHKicOnVKSUtLy3Vs6enpmuYGX19fpVOnTkpERMRLtw0LC1P+/PPPXO/jZftUFEW5cePGC6/FxcUpBw8eVGbOnKl4eXkpP//8c47LVX+Xu3btUlq3bq08fvz4pduNHDlSmT9/fh4if7mIiAjl9u3bSnBwsPLo0SMlOTlZ81pYWJjStm1bJSgoSGv7e5179+4pX375pdKoUSOlXr16SocOHRR/f3/l3r17mm2eb166c+eOcvfu3SznntqlS5eU9u3bKwMHDlROnjyZp/Pr3/v7t+DgYGXw4MHK+PHjldOnT+fp9/Uyz38HmZmZmnNj2LBhiqurq+Li4pLrZpwSUaM+efIkurq6NGvWjAkTJlC+fHnGjBkDPPvLnpCQQHR0NGFhYSQmJlK5cmWcnZ3z1IMhN9Tlb926lf379/PTTz9l6QOrFhwczNWrV+nZs6emlpBT0dHRzJ8/nw4dOrxwCaxSqUhOTiYhISFLP9JDhw4xcuRIjIyMMDY2pl69enTo0IHGjRtTrly5LGUkJia+NOacmDp1KqmpqbRv355y5cqxePFiOnfuzLvvvqupXalUqizND9r4TtLS0vDw8MDY2BgPDw+8vLxo27YtFStWfGE7Q0PDXJUdEBDA6NGjGTRoEMOGDcsSb3p6uuaYf/rpp3wdAzzrZjhnzhz8/f0xNTWlcuXK1KtXjzp16lClShUqV678wnerberji46OZvjw4YSHhzNy5Ejg2WCidevWsX79egC+++47TE1NCQsLY+3atWzatInExETKly/PwIEDGTBgwAv92PPyHQCaprOXDTL69/mTnp6u9T7mCQkJLzTVxMbGMmXKFBISElizZk2uyisRbdTBwcHs2LEDJycnjh07RseOHbl27RoVK1akVKlSlClThjJlylClShVNIizoJP28ypUrk5SUxNGjRzWXy89zc3PT9BDIaZJWX1ouX76cPXv2cPfuXSwtLXF2dsbY2FhTVqlSpV5ItPXr12f16tWEhoZy9+5dtmzZoulvWr58eRo2bEi7du1o2rRpvrovmpiYcP78efbt24e+vj7Jyck8fPgQIyMj6tati7W19QttxNr4TtLT05k9ezZ37tzh/PnzLF68mNmzZ2NtbU3Lli1p06YNTZo00Qy+yY0GDRrQvn17/vjjD1JSUujQoQPW1tZkZGSwf/9+zpw5w4gRI/J9DAC//vorkZGRzJ49m1KlSnHgwAEOHDjAH3/8gYWFBeXKleOTTz6hS5cuWtnfy6j/kO7bt4+YmBiWLl2Ki4sLFy5coFSpUjg5OeHp6cmUKVMYNGgQderU4ddff+Xs2bMMGTKEevXq8ddffzFv3jx0dXX58MMPNecuQExMDECu/9jMmDEDAE9PT6pVq4atra3mXo+a+jduYGCQ6wrQv6nLunjxIrt37yYiIgJra2ucnZ1xdXWlSpUqWFlZMXv2bMLCwnJdfomoUd+9e5f169cTEBDA1atXMTc3x97eHmdnZ6pXr665iZSUlMSXX37Jzz//nKduZnmRkJCgaQs3MTGhZ8+eNGzYEEdHR83NxPwkpx9++IFLly4RFBSErq4uNWvWpGnTpjRq1IiqVatibm6Ovv6r/14vWrSIAwcOUKNGjSw3xi5evIixsTHm5ub8+OOPNGnSJNexZWRkkJiYyKNHjwgMDCQoKAg/Pz/u37+Pubk57u7uNGvWjAYNGlCpUiUsLCzy/Dm8TFpaGjExMZruUgcOHODo0aMA1KtXT1MTzI76RxoTE0N4eDi2trYsWrSIPXv2kJiYiI2NDfr6+oSFhfHJJ58wdOjQPN+0el6XLl344IMP6NWrV5ZzJDQ0FF9fX7Zu3crAgQNz1xaaS+oEN3HiRJ4+fcrcuXMxMzNjypQpPHz4kNWrV2tq2S1atGD06NE0atSIb775RtMFLzo6mjlz5rBjxw62bt2qaU9PTU1lxIgRdOnSJdft07///jvff/898GzEaPXq1WnatCmNGzemWrVqWFlZ5WvE78s+A3X/6MjISOzs7EhJSSEtLY1SpUpRvnx5nJ2dcXFx4Z133sn1VUKJSNRq+/fv53//+x8ff/wx/v7+nDlzhvDwcIyMjLC3tycpKYnQ0FAuXbpUaDGpB58EBASwc+dOzp07R3p6OuXKlaNWrVp4eHhQo0YNWrRokeMy1YkjNDSUgIAA6tSpQ3x8PJcvX8bPz49Lly4RFRWFtbU1NWrUYPHixVku/Yrixpi6p0J8fDy3bt0iICCA06dPc/XqVZ4+fUr16tXZuXNnvvaRnbS0NL755hv09PQYMWJEjmtx6tGfixYtws/Pj2XLllG6dGkeP35MYGAgt2/fJiUlhTZt2lC7dm2txbt+/Xru37/PpEmTtFZmXm3YsIHly5ezZs0aKlWqhJeXF4MGDeKjjz4iNjaW/v37M3jwYOrUqcPHH3/Mr7/+Sp06dTTvj4+Pp2vXrlStWpWVK1cCz/7gtG/fnq1bt1KrVq1cxzRy5Ehu3rzJZ599xtGjR7l8+TKPHz8usErA3r17+fbbb1mxYgXu7u48ffqUS5cu4e/vz5UrV7h//z6A5uo0N0pE04e6DerBgwdYWlpibm7OqFGjMDc3Jzw8nDNnznDs2DEAxo0bB/zz4yso6vK/+eYbbG1tGTlyJO+99x6AZq6IU6dOcfDgQZo3b06LFi1y3Byjvhxdt24d9+/fp127dlSpUgV3d3f69OlDTEwMd+7cwc/Pj4iIiBfa59T7uHjxIqamplm6EhkZGVGlShU+//xzbty4gZOTU56T9PPHk5ycTFhYGGXKlKF+/frUr1+foUOHEhERwaVLl7IMjMiP1NRU7ty5Q7Vq1V6oURkaGtKxY0cWL16cqzLV5YSGhuLm5qZpDrK3t8fe3l7T00GbEhISSEhIYN26dejo6NCqVStNl8KCntND7fnvr0WLFqxYsYIpU6bQq1cvIiIiNAOodu3aRWRkJK1bt0alUmFnZ8eePXs0iVqlUlG6dGm++OILJkyYwIkTJ2jZsiVBQUGYmJjkOkmr4+rduzeTJ0+mcuXK/PTTT0RERHD//n0uXLjA6dOnWbFiBT/++GO+KgEREREYGRlRpkwZHjx4QKNGjTRde8uUKUOrVq1o1aoV8GzkZWhoaJ72UyIStfrEjY6O5urVq3z00Uc4OjpSpUoVateuTfPmzenYsWOWy5GCTNLPl3/mzBkGDx6c5aRXJyp4lsDUM5D9+8baq6jb2tLS0rCystJcZiuKgqGhIXZ2dtjZ2dG4cWMyMjJe+f5y5cqRlpbG9u3bX3pjzNTUlHv37uX5M1CXtW7dOjZu3EhSUhIVKlTAyckJNzc3XF1dcXJy0kqiU1+enjhxgq+++oratWtTtWpV3N3dNc06AE+ePOHGjRu5ahPV0dFBURSqV6/Oli1bOHToEA0aNMh3s9XrzJ07l4MHD6Kjo8OqVavYvXs3Tk5O1KhRAzc3NxwcHAp83prnj61ixYp88803TJ8+nYkTJwLPvteffvqJq1evMmzYMM2N6Pbt27Nq1SosLCwYNGgQ5ubmAHh5eeHq6sqSJUto0aIFx44de2E4fm7iql+/PiYmJpw+fZo6depga2uLra0t9evXZ+DAgURHRxMcHExSUlKeP4NBgwZRvXp1zY12Hx8fLl++rOkr/rwKFSpQoUKFPO3nrW/6eP6u9IIFCzh16hQdOnQgPT2d6Ohobty4wb179zQ9Pdzc3HB3d6d69eqa4aAFFVNSUhJLly4lLCyM6dOna35U6enpKIqCnp5entvR0tLSGDduHFeuXGHGjBkvHa6akxr6119/zcGDB+nVq9cLN8bWrFnDiBEj6N27d67jUyfOa9euMXjwYDw8PHBzc9N8HykpKZiZmeHg4ICDgwMTJkzI093/f/P392fTpk1EREQQHh5OZmYmZcqU0QxrvnHjBs2aNeOHH37IVblXrlzRfA5mZma0atUKLy8vqlatip2dHWZmZlqJX61mzZqMHj2aDz/8kIcPH3Ls2DGOHz9OUFAQmZmZZGZmsmbNmnzNMvg6s2bNws3NjebNm2eZWCojI4MjR45w/Phxrly5gru7O23btsXT0zPL1dOSJUtQFEXTu0h9Lu7YsYOJEycydepUNm/eTM+ePfnggw/yHGdcXBypqan5nvzqZRITE1m4cCGXL1/m6tWrms/dzc2Nvn374uHhgZ2dHaVLl873d//WJ2p1E8PixYs5fPgw06dP17QTpqWlcfPmTX799Vd8fX1xdXXlyZMnKIpC+fLlC2y2MfVJuXv3bk1TS48ePejUqRPNmjXTSne04OBgzQ2dp0+fUqVKFZo3b07jxo2pV6/eK/8IFdaNMXU7+C+//MLRo0f57bffNO2EsbGxmrY9f39/DA0N+f3333O9j9dJS0sjODiYixcvcuXKFR48eICiKDRo0IC+fftSqVKlHJel/szCw8MJDQ3l9OnTHDhwgBs3bmBkZESNGjXw8PCgXbt2WhlEFRISwsSJE/nuu+9eOvjn3LlzHDp0iM8//1wrNy3/LTExkZ49exIWFkZqaipVqlShWbNmtGzZkkaNGmXZ5/M9OOCfP9AqlYqrV6++0KyRlJTEuHHjOHLkCIqicPz48deOnn2Z5ytnkZGRuLi45O+AcyAqKopLly4REBDAsWPHCAkJwdjYGBcXFxo0aEDt2rVxdnamSpUqeSr/rU/U6hNj+PDhmJubaybZeb4N+sqVK8yaNYuPP/4YCwsLjh49qplQpSBdu3aNEydOcOvWLc6ePcvjx48pVaoUtWvXpk2bNjRu3Jjq1avnqeyMjAyCg4MJDw/n2rVrXLlyhdDQUOLi4jRdEvv06UOvXr1eeF9h3hhbtmwZt2/fZsaMGRgaGr70D1NsbKzWenzExsaSlJRE+fLlszwfFxdHcnJynvscq1Qqzpw5w759+7CwsMDd3R0HBwfCwsI0I+yGDx+ulXPq1q1bzJ07l1q1amn6LBe26Oho7t27x/Xr1wkICODSpUs8ePAAAwMDTU27devWuLu7Z/k+1efXwoULOXv2LHPnzn3hHkdoaCiffPIJcXFx+Pn55Tq2f5/D8+fPf6H/vza97JxV/8E+ceIEly5dIjw8nJ49e2p6ouTWW5+o1RYvXqyZ71n9V1z9hUZFRdGzZ0++++67QpsXQS0jIwMdHR1iY2MJDg7G39+f8+fPc/v2baKjo/nll19o165dvvahXgQhNDSUCxcuEBQUxNmzZxkwYMALzRbqk27ChAmULl2aqVOnFmh/8r1797Jw4ULGjh1Ly5YtMTU11fr+1LW64OBgli9fjo+PDyYmJpq5OZo3b66Z6/hlAxWyk5aWxtKlS/n111+pUqUK+vr6PHjwAJVKhZeXF+PGjcPGxobMzEyt1HCHDx+uqXF27tyZ5s2baxYlULf3FiQ/Pz+cnJyy/FGLjIwkJCREU6sMCgoiOjoaXV1d3n//faZOnQq8eH5NmzYtS9nqilVaWhr37t3T3JjLjez2URDS0tLYsmULLi4u1K1b94Umy0uXLlGqVCmcnZ3zVH6JSdQPHz7k/fffx9zcnA8//JB27dphYWFBSEgIq1ev5uDBg+zfv5/SpUsXeI8PtbS0NMLCwvD396dcuXLUr18fY2Njzdp7165dw9vbW7O6SW5ERkayfPlyQkJCAHB0dMTT05MWLVqgp6dHeHg45ubmL00ciqKwcuVKtmzZwvjx4wvsxtjly5c1cyuUKlWKDh060LRpU80ABW2166oT9Weffca1a9fo1asXgYGBmtpaSkoKzs7OmJmZ0bNnzxy3uavL/fvvv5k5cyYff/wxPXr0QEdHh4SEBA4dOsTy5ctp1KgRc+bM0Vq/XT8/Py5cuIC/vz83b95EpVJhbW1NlSpVcHFxoWLFinh7e2sGNmlbmzZtmDZtGl5eXmzYsAFra2vc3NwoV64cBgYGZGRk8PjxY27dusXx48dxc3OjT58+mt/Vv8+vhg0bYm5urtXzq7D2oaOjQ1hYGF9//TUXLlxgwoQJ9OzZk6NHj7J27VoqVarEkCFD8nwTUa1EJGr1B3rt2jUWLlyIn58faWlpmsEeRkZGDB8+nJ49exb4iER1jSE8PJxff/2VrVu3YmpqSmpqKiqVipYtW/LZZ5/l6SaQOnFcuHCBH374gZCQEM3ggaioKGJjY/Hy8mLKlCmvTYCFcWPsZe26Pj4+3Lx5s0DadQE8PDyYM2cOHTp0YMeOHezcuZPBgwfj6+vLmjVrcHZ2Ztq0aZoJ3rOj/rzVq3fMmjXrheS4evVqfvvtN3755Zcs/Ya1JTo6mjNnzuDn58eVK1d49OgRJiYmmoE72qZSqTh8+DANGjTAyMiIZs2aYWpqip2dneZmvKurK1WrVtW0Lf/7N1UY51dh7OP5+1/79+9n2LBhdOrUiYMHDzJ27FjKly+vuVm9cePGfHWbLBHd89QniaurKwsWLODmzZtcunSJhIQEzTSQ6kvfwpjWFGDmzJlcu3aNadOmUbVqVRISEggODmbbtm1MnTqV+fPn5/kyacWKFRgbG7Ny5UpN96aQkBD279/PwoULMTY2ZvLkya+Mz93dnWPHjmW5Mfb3339rNYHq6OigUqkICQlh3759WFpaMmrUqCztuqtXr8bU1DRf+1En04sXL2JhYUHNmjU1xxkeHo6npyctW7bk6tWrdO/ePcdJGv7pP62rq4uhoaHmKiwjIwM9PT10dHTw9vZmw4YN3L17V2uJ+vLly4SHh2t6FbzzzjuaUX537tzhzp07WtnPy+jq6mZpijtw4ADHjx/n1KlTXL58mWPHjmFiYqKZ7dHd3T3LfZDCOL8K6xxWd2M9evQorVu3plOnTjx69IhFixZRp04dZs2aRWhoKFOnTuX48eO0bds2z/sqEYn6ecbGxri7u+epf6Y26OnpkZ6eztGjR5kzZw7e3t6a11q1aoW3tzf9+vVjz549jB49Otdlw7PVRiZNmkTNmjU1NXgnJyc+++wzTQ3s8ePHLx2o8u8EamFhweeff671BPqydt01a9Zkadf9+uuvX7kqdU6pPxN1zeb8+fM4ODhw48YNTVt0WloaNWrUwMfHh549e+Z6Hy1atODrr7/WJPrnm80iIyMJCwvT2vm2aNEitmzZQmxsLGlpadja2tKkSRPat29Py5YtqVKlClWqVCmwK8Nr165hbGxM5cqV+eGHH3B3d+e9997TDNYKCgrC19eXc+fOsXv3biIjI+nVq5fmPCyM86uwzmH1nEAmJiaaz3r16tVcv36dDRs24ODggKmpKenp6flu9ipxibooqX88wcHBlC1bVnMnOi0tDX19ffT09HB2dqZv374cP36cESNG5LitXF1zjI6Oxtramjt37mSZZCYjIwNdXV3at2+vmZz/ZV6WQNeuXau1BKqO89ChQ2zZsoWJEye+tF133rx5zJkzJ1+XpwEBAdSsWRMTExPNnN6bNm2iS5cuJCQkYGRkREZGBpmZmdy5cydXXfKe16xZM5ydnRk6dCjdunWjQ4cOVK5cmbNnz7JmzRpq1KiRr4V/1R4+fMjKlSt59913adGiBdHR0Vy5coVLly6xZ88eFEXBysqKHTt2FNgYgG3btuHv70/jxo3ZuHEjZmZmPHnyhNKlS2NkZETNmjWpWbMmQ4YM0czl8ryCPr8Kax9qOjo6dOjQge+++47AwEBOnTpFr169qFu3LgCnTp3SzLWeL7maFFVoRWhoqPLOO++8dF7ijIwM5ZdfflHeffddRVFyt1yTeu7dmTNnKnXr1lXOnDnzwry3ixYtUlq0aPHS/SqKouzdu1dp0aKF8r///U+JiYlRYmNjlQcPHihr1qxRmjdvrowdOzZfc3Wr3ztmzBhlzJgxWebuVVu1apXSvHlz5cKFC3neT0hIiNK9e/csyy1dvXpVWbx4sZKenq6cOnVKadSokTJ//nzliy++UOrVq6f4+/vnej/qz/zp06fKnDlzlLZt22qWoapVq5YydOjQl87rnRdbtmxRunTpoiQmJmqeS0hIUO7evaucPHlSWbFihTJx4kSt7OtVLl++rEyYMEFp1aqV4urqqtSvX18ZNGiQsnDhQuXo0aPKrVu3lJiYGOXGjRvKxx9/rPn8C+P8Kqxz+N/S09OVFStWKB988IFmib8bN24oo0aNUtq0aaOV70QSdSE5e/asolKpND/sb7/9VnFxcVG++uor5fTp05p1Abdt26Z4e3srixYtUhTln4nuX+fTTz/VrEOXkZGhhIaGKn379lU8PT2Vr776StmwYYOyefNmZdy4cUqrVq2UX3755YUyCiuBqn3xxRfKpEmTNMf3/CICDx8+VLy9vZVt27blufy1a9cqdevWVZ4+faocOHBAGTVqVJbX4+PjlSlTpih16tRRmjRpomzYsCHP+1LLyMhQwsPDFX9/f+X48eOKv79/nteRfJkDBw4oH3/8sfLw4cOXvq5SqbIk8YK0adMmxdPTU1mxYoUyZMgQzQIXnp6eytChQ5WBAwdmWRewMM6vwj6HX2fDhg1Kp06dlJ9//lmJjo7Od3nS9FEIrly5wuDBgzl06BCWlpbcuXOHqVOnYmpqyr59+zh16pRmPuawsDB69OihuWOdXdtWZGQkJ0+eZMKECcCzNrIePXrw5Zdfsm7dOvbu3ctff/2FiYkJpqamr1zSqLBvjBV0u66joyOmpqb897//5fHjx5peP1WqVMHIyAgzMzNmzJjBd999R0xMzAvrZuaFnp6eZj6JgnDt2jWuX7/Oli1b6Nev3wuDc3R0dPLUlTO3FEWhR48eeHp6YmdnxyeffEJqaipBQUGcOnWKkydPkpGRwZdffglkHZ1YkOdXYZ/DiqLw8OFDTpw4QVJSEpUqVaJmzZqUL1+efv360a9fv3yV/zxJ1IUgMDBQMznS2bNnWbt2LUuWLGHYsGE0btyYgIAAoqKiMDMzo3r16rz77ruaky67G0IPHz7EwMCA3377jUqVKvHrr78yaNAgPDw8NF38bt26RVhYGLVq1cp2hF9h3Rgr6HbdRo0aMWjQIA4ePMi9e/cwNTVl6tSpVK1alerVq1O1alWqVq1K+fLltZKkC1pYWBj79+9HT0+PJUuWcPjwYZydnTU9GFxcXAplsAv8c06amJgQHBxMmTJlKFu2LPXq1aNevXp8/vnnwD9T1z5f2SiM86ug96H+w3P+/Hm++uorbt26Rbly5TA0NMTExAQHBwfq1Kmjaa/PywIU/1Yi+lEXNT8/PyZMmEBKSgpGRkaUK1eOn3766YXFCdT9MnOz2oSiKPzyyy/s3r2bmJgY0tPTadSoEfXq1aN+/fovHSX1OuHh4QwfPpzbt2+/NIEaGxuzYcOGXB3/y2LW0dEhLi6O5cuXs2/fPh4/fkxmZiYGBgY0b96czz//XNOVLj+io6Np1qwZw4cP5+7du1y9epWYmBjNZO7qASL9+vUrsAEi+aX+vBISEggJCeHy5cucP3+eO3fuEBcXh6GhIWZmZjRr1kzTp7sg44iOjubXX39ly5YtmJqaUq1aNWrWrImLiwtVqlTB3t4eGxubl1YyCuP8Kuh9qH+nn3/+OZGRkYwbNw4TExMuXbrE1atXuXv3LjExMURFRdG5c2etjIyURF1I1IMSli5diqGhIWlpaVSoUIFGjRrh5eVF48aN81wjiouLIzw8nD59+lC9enUMDAwIDw8nNTWVMmXKaKZhrFu3LtWqVXtl163CTKBqmZmZREVFcf/+fZKTkzExMcHV1TXf03Mq/78Sdnp6OkFBQVm6YV29ehVfX1/OnDlDcHAwpqam+Pj45PdQCtTLvjP1tL0XL17k5MmTtGzZUmvLfL2MOkEtWbKENWvW0L17d+zt7TWz9qWkpGBjY0PFihXx8vJi4MCBLz2Ggjy/Cnofz6/h2Lt3b3r16kXfvn2zbKOelfP06dM0aNAgV4t+vIok6kKgPnnu3LnDkCFDGDduHElJSZw/f54LFy5w9+5ddHR0cHFxoWHDhnzxxRd56pY2evRohg8fTqlSpbh9+zbBwcHcvHmTO3fu8PTpU548ecLWrVtzNH9CQSXQoqAoChcuXEBfXx8nJ6csx5CSkkJoaGie5pQoTPv27WPZsmUYGxtTq1YtGjdujLu7e5Z26tTU1BfWBdQm9ZXee++9R8uWLRk9enSWK78LFy5w4sQJdu/eTdu2bZk4ceILs+epFcb5pe19XL9+nT/++IMmTZpQvnx5duzYgYGBAVOmTNFazK8iiboQJSYmcufOHc2kUAkJCcTGxhIWFkZgYCCnT58mIiKCv/76K1flvurHAM/mtn706BFXrlwhJCSkwGcELG4CAwOZMWMGkZGRREdHk5yczOrVqzEwMKBy5coF1t9Ym86ePcunn35KlSpVqFatGhcvXiQ0NJRSpUrh5uZG48aNadiwYf776ubQjBkzsLOzY8iQIcDLz7+iWCS6oPn7+zN69GhiYmKws7NDX1+fR48eMX78eJo2bUr58uUL7D6BJOpCdvDgQcqUKUOtWrUwMTFBpVKRkZGBoaEhsbGxpKamYmdnl6tlt3R1dQkJCeHXX38lLi6OiRMn4uTkxN27d4mPj8fV1VWrk9YXd+rP7vbt24wcORIrKysGDhxIamoqkyZNYvPmzaxcuRJ9fX3mzJmTr9WnC8OMGTO4desWs2bNwt7enoSEBB48eMC5c+fw8/Pj5MmTODk55foPfG6oz7PQ0FD++OMPjhw5wsKFC6lWrZrmZp2iKJqZGov7Z5of6h4uBw4cYPPmzSQmJuLg4IC7uzu1a9fGxcWFcuXKUaFCBe397vLdwU/k2Hfffae4urpq+g+fPXtWmTBhgjJixAjl1KlT+Sr7gw8+ULy9vZXVq1criqIo69atU5o2baq4uLgoffv2Ve7cuaOFI3gzqPvTLliwQOnRo4cSGhqqKMqzPuqtWrVS4uPjld9//12pXbu2cvLkyaIMNUfWrl2rTJs27aWvZWZmKk+ePHll32ptW7VqleLi4qLpMz1lyhRl7969yv3795XU1NRCiaG4iY2NVQ4dOqSMGDFCcXV1VerUqaM0b95cuXTpktb2IYm6gKlHFp4/f15p2LChsm7dOkVRng3qaN68udKsWTOlc+fOSv369ZXg4OBcla0eIHLv3j2lTp06yqVLlxSVSqVcv35dcXV1VYYPH64cP35cad68ubJixQrtHlgxpv5cRo0apUyYMEFJSUlRFEVRhg4dqowZM0ZRFEWJiYlR+vTpoyxdurTI4sypBw8eKJ06dVLWr1+vPH78uEgTYkJCgnLr1i1l//79yldffaV07txZqVmzplK7dm2lX79+ytdff63cv3+/yOIraiqVSnn8+LGyfv16zSA2bZB+1AVM+f+WpcOHD+Pm5kb//v2Jj49n4cKFqFQqfv/9dypWrMigQYM4cuTIS5dWel3ZOjo6BAQEYGtri5OTEzExMfzyyy/Y29szdepU7O3t6dy5MwcOHOCTTz4pqMMsNpRnlQ8URaFu3bosWbKEGzdu4O7uzvnz5zUDg9LS0nj48GGel0YqLMHBwSxcuFCzCs7evXtp2LAhtWrVwtHREWtra0qXLq21ua6zU6pUKU0fdG9vb1JTU7l79y4XL17k7Nmz/PXXX5rZ8pS3qH06p3R0dChXrhzvv/++VsuVRF3A1D+gxMREFEUhNjaW/fv34+Pjw8iRI6latSqpqamYmJgQFRUFvP7m4PPU7YDly5dHT08PX19frl+/zrFjxxg5ciT29vakpqaSnJystaWsijP156ZODl27dmXDhg1Mnz6dzp07k5CQgJeXF0+fPmXlypXo6ekV+oo+ubVs2TJu3rzJlClTMDAw4ODBg6xdu5aEhATKly9P5cqV6devX5ZZGLVNnXATExO5dOkSQUFB6OvrU61aNc0NThcXF/r27avpXQEFP2VwSSKJupC89957jB49mmnTpnHy5Elq1aqlmVIzODiYkJAQPvroIyD3J3jdunVxcnLS9OgYNGiQpm/nX3/9xfHjx/niiy+0eDTF05IlS3j48CFNmjShevXquLm5aWbiW7NmDfCs76uRkRGJiYmMGDGiQBZ/1abbt28zbNgwevXqhY6ODv369UNRFK5cucLJkyf5888/iYyMLNAYVCoVenp6bNq0iWXLlpGYmIiBgQFly5bFzs6OqlWram6O165dm4oVKxZoPCWR9PooJGlpaWzcuJEdO3bg5OTExIkTMTMzY+nSpezcuZMKFSqwevXqfF3CXrp0ieTkZOrUqYOBgQFeXl6Eh4fzwQcfMHr06EKZB6IojRo1imvXrqFSqTA3N8fW1pa6detiaWlJXFwcKpVKM2ChdevWeV44uLCkpaWxYMECDAwMisUf2pYtW9KqVSu++uorli9fzt9//02ZMmUICgpCpVJhYmLC5MmT6dGjR65G14rsSY26kBgaGjJ48GAGDx6cZa6A7du306pVK4YMGYKenl6e2vXi4+NJSkrKsip4eno6EyZMwMzMjKZNm5aI7nk///wzd+/e5fz58xw5coQjR45w9OhRnJycKFu2LBYWFtSpU4fmzZtTtmzZog43WydOnODYsWM8evSIMmXK0KxZMypUqFBoc3pA1sFaCQkJ/Oc//8HQ0JCKFStSsWJFli5dyvXr1+nZsyc9evSgffv2AJKktUwSdSF4+vQp27ZtIzExkXr16lGrVi1Kly5NvXr1OHr0qCZx5yZJq2ssx44dY8uWLZq1BmvVqkXz5s1p0qQJnTt3LuAjK14URaFy5crAs+WRWrRowYABA7h//z737t0jICAAHx8fbG1tqVatGitXrizagLPh6OhIgwYN2L9/P3PmzKFChQp4eHgUXF/d17h58yYVKlTQ3Bx/8OABERERAFSoUIEOHTpQunTpN3Lk6ptAEnUBe/r0KZ9//jkXLlygdOnSLF68GGNjY2rWrEnz5s1p3rw5Li4uWW6C5YSuri7p6el88803mJqa0qhRI5KSkrh27RrHjx9HURQcHR2pWrUq//3vf0vMzUR9fX1mzZqFqakpM2fOzDIzXmJiIjNmzODEiRN4enoWYaQ54+zszLfffsu3337L06dPOXfuHH/99Rc//PADxsbGlCpVil9//TVPCyHnlPqcrFGjBunp6Rw4cICqVaty/fp1TVu0np4e+vr63L17F8j5zXCRc5KoC4j6ZN2/fz937txh5syZ1K5dWzNc3N/fn3Xr1vHTTz9RqVKlXE0KpK5N+/r6kpiYyJo1a6hYsSIJCQk8fPiQ27dvc+PGDa5fv05AQAClSpUqwCMtPtQj5OLj46lUqRKWlpYoikJ6ejr6+vqUKlWKnj17EhoaWiArghekMmXK4OXlhZeXl2Zh3iNHjmiuIAqavb09Xl5e7Nmzhw8++ABHR0dOnz7NkydPCAsLw8/Pr1i0o7+t5GZiAVE3Y3z99dekpaUxc+ZMzWuZmZkkJycTHR3NzZs3SUpKomvXrjmuiajL3rVrF9u3b2fWrFkvnaw+OjqaqKioYj/hkDYpisKyZctYtWoV//vf/16YJe3atWv06tWLnTt34uTkVERRvrkePnxIhQoVCA4O5tNPP0WlUhEXF0fNmjX57bffpOmjgEiNuoCoLxnr1q3Ln3/+maV/qZ6eHmZmZpiZmVGpUiVNu19OLxfVZZuamhIVFUVAQACdOnV6YTsrK6s3YlJ8bdLR0aFLly7s2rWLwYMH06VLFzp27EiVKlU4d+4cq1evxsXFRZJ0DqgrDn5+fjx8+JA6derg6OgIgJubGwsWLODw4cOULVuWNm3aSJIuQFKjLkDh4eH897//JSgoiD59+tCtWzdq1KihlbLj4uJ45513iIqKwsjIiE6dOlGnTh2qVatG5cqVS1yCVlNfbTx9+pQVK1bg4+PDo0ePyMjIwMTEhKZNmzJs2LACbdd9W6g/y+HDh3P+/HkcHR1xcHDA2dmZmjVrUrt27Syrl0iXvIIjiboAXb58maVLlxITE8O1a9coVaoUtra2uLm5aVZhyc/ggICAAM06dTdu3CAlJQULCwsqV65M1apVqVmz5ktr2iVFZmYm0dHR3L9/XzNDoYuLy1vfn1zb7t69S0BAAOfOnePatWs8ffoURVGwtLTE3d0dGxsbBg4cWCJuWBcVSdQFLDMzk0ePHnH79m0CAwO5ceMG9+/fJy4ujujoaIYPH86nn36a7/0kJSXh7++Pr68vly5dIjAwkA4dOjBv3jwtHIUQz6hUKoKCgjhx4gRbt24lNTWV6tWrs3LlSqlNFyBJ1AUoPT0dAwODLM+lpKRw7949bt68ib+/Pz169KBOnTq5vmxMTExk3759qFQqmjRp8kLNPDw8nLS0NBnOKwrM6dOnmTVrFuPGjaNly5YlchKmwiI3E7Xs+TbSTZs2sXbtWmxtbWnevDn16tXTLALq4uJCly5dNO/LSZJWlx0ZGcmXX36Jv78/BgYGxMfHU6FCBerVq0e7du1o3rw5xsbGWZZpEiI31Oeav78/ZcuWxcbGBlNT0yznaY0aNbC2tiY1NbUIIy0ZJFFrmXrQxaZNm1i+fDnNmzcnMTGRFStWAGBmZkbDhg2pUKEClSpVYvDgwTkuWz05zp49e7hx4waTJk3C2NiYNWvWYGJiwrlz59i1axdArvtmC/E89WrjgwYNwt7enlq1atGgQQNq1qxJ+fLlMTMzIzAwkPPnzzNmzJiiDvetJ4lay9Q1jj///JPevXszevRo/P390dHRoWPHjty6dYtVq1YBMHLkSCD3I7l8fHxo164d/fr1Izw8nF27dtGxY0caNGjAmDFjKF26NGPHjtX+wYkSxdLSklWrVuHv78+JEyeYN28eKpUKBwcHbGxsuH79Oi4uLpoeNNLsUXAkUWuZrq4uiYmJREdH06ZNG4yNjTE1NeXOnTu0atWKnj17cvXqVdq2bcugQYM078kJdTJPSEjA3d0deFbLDgwMZNKkSVSpUoU+ffqwa9cuafYQeaZu9khLS6Np06Y0bdqUUaNG8fTpUwICAjS9jPr06aOZIF/apwuWJOoCEBkZiaOjI+Hh4ZrH8fHx2NjYANC2bVu2bdumafbIzQmekpKCm5sb69ato02bNiQlJREfH68ZiFCjRg1WrFiRpX+rELmhPh8nTJiApaUljRo1onr16jg5OdG2bVvatm2bZfvMzEzp8VHAJFEXgMqVK+Po6MicOXNo3rw5kZGRWQagxMbGavry5qbZQ1EUjI2N6d69O19//TUXL17E3t6eMmXKcOLECRo2bMjhw4cxMDCgdOnSBXJsomSIj49HpVKxe/duNm3aRPXq1bG3t6datWrUrVsXFxcXKlSoAOR8RK3IO0nUBSAhIYHhw4ezY8cO0tPTcXd3JyEhgZ9++glDQ0O2bt3KwIEDc1Xm8+sj1q9fn59++gkzMzMqVqxIjRo1+PLLL3F0dOThw4eaJhUhcktdcbh58yZPnz7Fzc2N5s2bExcXx+PHj9m7dy+///47Tk5OODo6UqNGDWrVqoWbm5sMeClA0o9aS57vOjd//nzGjRuHubm5ph/11KlT+fPPPzE2NqZTp06MHTuWsmXL5qptLzk5mUaNGjF79uwsc02Hh4ezcuVKbt26pZnbQkbfibxQJ+q+ffvi4uLCyJEjNRN+paSkcOPGDaZPn05sbCzly5fnyZMnJCYm0qVLFyZPnlzE0b+9pEatJeqEe/jwYU6ePMmnn36KtbU1GRkZ6OvrM2PGDIYNG8bjx4+pV6+e5nIxN+3T9+/fp3r16i/MU2FnZ8fkyZPlZo7IN/V5GRkZyXvvvYetrS2ZmZkAGBsb4+HhwcCBA/Hx8WHMmDHEx8dz+PBhGjduXJRhv/UkUWuJOklaW1vj7u6OSqUC/pkjGcDBwQEHBwdyexGjTvYPHjwAni3iOnr0aGxsbDQ3cXR0dOTOu9CK5ORkatWqxfr16+nQoYOmSUN9fjk5OXHmzBmcnZ0xNDSUJF0IpOlDy7p37861a9dwc3Ojd+/e1KtXT3PDL78+/vhjfH19AahZsyZt2rShWbNmVK5cGQsLC7nzLrTm2LFjjB49GldXVwYMGICnpyelSpXi2LFjrF27lpSUFDZu3EhaWhr6+vpy7hUwSdRalJ6eztq1a/H39+fkyZNkZGRQvnx5atWqRZ06dahevToVKlSgSpUquS47NTWVBw8eEB8fT2BgIH5+fly6dIknT55gY2NDvXr1qFu3Lv379y8RC9mKgqOed8bPz48lS5Zw6dIl0tPTMTY2Rk9PDw8PD0aOHEndunVl2a1CIok6n1JTUzVrxl28eJFy5cpRrlw5AM1iqsePH+fevXsoikLTpk01IxOzEx4eTunSpTE1NcXf359Lly7x0UcfoVKpSE1N5enTp9y7d49z587h5+fH48ePOXLkSEEerihhwsLCuH79Oo8ePUJRFMqUKUObNm3kZnUhk0SdT+vWrSMtLY2OHTsyfPhwOnbsyKeffvpCW3FiYiJ+fn6kpaXRqVMnTbvz6/z888+sWbMGNzc37t69i4uLy0tXzk5PTycsLAxAZssTBU7uhRQ+uZmYDyqVivT0dJYsWcKPP/6oqXHY2dnh7u6OnZ0dRkZGGBgYaP7bvHlzgGyTNMCHH36IoihcvXqVJ0+eEBMTQ5MmTXB3d6dVq1a0atUKR0dHDAwMWL16Ne+8844kaqFV6nqcOjFLki4aUqPWgqioKDZs2MAvv/yCq6srd+7cITMzk6pVq9K4cWMaN27Mo0ePmDNnDmfOnNGsnZhTly9f5ssvv6Rbt26Eh4cTFBRESEgIiYmJ2NraUrZsWS5fvsyBAwckUYtce9m86aJ4kUSdT+oahp+fH8HBwXTt2pW4uDgCAwM5c+YM58+f5+7du+jr6+Pl5cXPP/+c60UCkpKSePToEc7OzppmjgcPHhASEkJgYCBRUVE0aNBAKyvFiJLlzp07bN68maZNm1KpUiWsrKwwNTXN0RWfKDySqPNJfde7X79+9OrVi+7du2tO8oyMDOLi4oiMjCQlJYXy5ctjY2OTp0VAfX19sbKyomrVqllqPxkZGaSkpMgK0CJP9uzZw3//+1/09fU1EzDVq1eP6tWr4+DggIWFBcbGxtLcUcQkUWtBUlIS3bt3Z+TIkbz77rtaL3/OnDmsXLmSnj178s0333D16lW2bdtGSkoKAwYMoFatWlrfpyg5EhMTuX37Nn5+fvz0008oioK+vj7ly5enXr16NGzYkGrVqmFjY4ONjY3UtouAJOp8UNeM79+/z+zZs1GpVHz55ZdUqFDhhb6lue1vqi7b39+fkSNH8tlnn/HBBx8QFhZGv379SExMxNzcHJVKxdq1a6lUqZK2D0+UML/++itHjhzB09MTFxcXgoODOXToEDdu3KBChQoYGhryww8/aOZCF4VH/jTmg/pycNOmTRw+fBiA69ev07JlSzw8PHB2dsbR0RFLS8tcDwpQ//308fHB3d2dDz/8kISEBBYsWEB6ejrr16/H2tqajz76iKNHj+ZqSS8h1NQVgqtXr7JixQpWrlxJvXr1AGjfvj2jRo1i+/btTJo0iSZNmmimNhWFSxJ1PqgT9fjx4+nQoYNm4MnRo0fx8fHBwsICZ2dn7OzsGDRoEJUrV85x2erEHh8fj56eHqmpqfz9998cOHCAzz//nOrVq5OamoqZmZlmgQIh8iowMBArKyvNTHnp6ekoioKhoSHt2rWjR48eNGnSJMu86qLwyAB9LfHw8OCjjz5i+fLlHDhwgHnz5tGmTRsiIyPZvHlznofZdu/enRs3bvDNN98wa9YsXFxc6NWrFwA3b97k/v37tGjRQpuHIkoQ9U1tDw8PUlJSOHjwIAAGBgaaqQh0dXWJjY3lxIkTAJrZ9EThkRq1Fty5c4e//vqLJ0+eYGJiQrNmzWjXrp1mcEtkZKRmGa7c8vDw4N1332Xv3r20aNGCyZMnY2hoyIoVK9i6dSuVKlWiadOm2jwcUQI5OzvToUMH5s6dy6VLl2jZsiWVKlWiUqVKrFq1iosXLzJ79uyiDrPEkpuJeaRu29u5cycLFy5ET0+PcuXKcfbsWYYNG0atWrW4d+8eAwcOxMjISCv7TE1NxcjIiFOnTjFmzBjatm3LkCFDqFq1qlbKFyVbRkYGv/32G9u2bSMuLg4zMzMeP36Mrq4u06ZN47333pMJmIqIJOp8at26NV5eXgwePJjKlSvj6enJsGHDsLe3Z/jw4Xz33Xf07NkzT2UnJCTw999/o1KpqF27Ns7Ozlm6RqWlpclMeUJrkpOT0dPTQ09Pj4CAAIKDg3FwcMDNzU1uIhYxafrIA/VoxMDAQOLj4xkwYACVK1cmLCyM8PBw6tatS7Vq1WjRogUHDx6ka9euOU6o6rKjo6OZOHEifn5+GBgYkJycTNmyZWnQoAEtWrSgcePGMlxcaEViYiLLly/n/PnzREREkJ6eztKlS3n//fcxMDBAV1c3T4O0hPZIos4DdW+P2NhYLC0tiYyMpGrVqpw6dQp7e3scHBzQ09OjUaNG7N69G0NDwxxPZqNSqdDT0+Pvv//m2rVrTJ8+nTp16vDgwQMuXryIv78/s2bNIjExkVq1arF169aCPlzxFktMTGTcuHFcuHCBNm3aUK9ePZYtW8bjx4/ZtGkTVlZWDBs2TJo8ipgk6nyoU6cOJiYmzJ8/n6VLl7J3717q1auHmZkZsbGxnDp1Cjc3N+DZnfKcjOhSJ/Pz58/Trl07+vTpA0D16tVp2bIl8fHxREZGEhgYKHffRZ6pB2AdPnyYK1euMH/+fJo1a8aFCxdYu3Yt1apV48qVKyxZskQzLkAUHbmWyQczMzO+/PJLwsPDGTRoEKdOncLa2pr9+/czZswYoqKi6N27N0COLxvV2zVt2pTHjx+Tnp6uec3AwAArKytcXFzo2bOnppueEHl19uxZ6tSpQ506dYBnA6ycnZ0pX748AwcOpEaNGhw/fhwg12t9Cu2RRJ1L6kVr79y5Q0BAAE2bNmXRokW4urpSrlw51q5dy+zZs0lKSmLatGmaUV45SdTqsh89esTOnTs5c+YMq1ev5tGjRy/dXtoMRV6pmzLKly/P9evXefz4MfBsrcRmzZoBzyoGaWlpmml51eenKHzS9JFL6qaJAwcOMH/+fIYMGcKnn37KvHnzAAgNDSUqKorq1avnerkideJ99OgRenp6VKxYkZ9++ok//viDSpUq4eHhQZMmTahduzbm5ubaPTBRInXr1o3Vq1ezfPly/vOf/3D37l3NxGKHDh3i0aNHtG7dGpCKQVGS7nl5FB0dzbZt29iyZQs6Ojp89NFHdOnSRZOcczsJk7+/P25ubprpSlNSUnj06BHXrl3jypUr3Lhxg4cPH5KamkpCQgJjxoxhwIABBXJsomRQ9+TYs2cPP/74I0+ePAGgQ4cOmJmZ4ePjQ4cOHfjmm2+KOFIhiTqfQkNDWb16NcePH8fd3Z1+/frRqFGjXJURHh6Op6cn+/btw9HRkfXr1+Pu7k6VKlUoXbo08GzOj5CQEK5du8bp06f54IMPNO2KQuTXgwcP2LFjB4GBgURGRqKrq0vnzp0ZPHgwOjo6sgRXEZNEnQvqkzUlJYX4+HjKlCmj6R+9Z88e/vzzT8LCwujUqRPdu3fHwcEhR+Wmp6cTFBREnTp1CA4OpkePHhgbG+Pg4EDdunVp1KgRNWrUoGLFijLARWiNoijcvXuXCxcuYGtri5ubG9bW1pKUiyFJ1LmgXjl8wYIFBAQEoCgKiYmJlC1blsqVKxMZGYmPjw8Affr04dtvv83TSR8eHs6FCxc4duwYAQEBhIaGYmJigpubGzVr1qRDhw40aNCgIA5RvOXU5+PTp09ZtWoVq1atwsTEhISEBDIyMqhRowZDhgyhffv2skBAMSLfRC6oT9wHDx5w6dIlKlSoQJs2bTAyMuLRo0fY2NgwbNgw7t69q7lzntP+08+zs7OjY8eOdOzYEYC7d+9y6tQp/Pz8+P333yldurQkapEn6vNx48aNbNu2jU8++YQWLVqQlpbGvXv32L17Nz/++CNGRkZ4eXkVdbji/0mNOg/Cw8P5+++/2bRpEyqVitGjR+Pl5YWRkREZGRn5WtE5OjqaY8eOcerUKWxtbalZsyYtW7bU9PJISUlBUZRcr2QuBPxzA7FXr140atSI8ePHa674MjMzefr0KWPHjiU9PZ0VK1ZQqlSpIo5YgCTqfElISNCs7mJvb0+nTp3yVAtR/3iCg4OZNWsW58+fx9XVlcTERB48eIC+vj6DBg3i008/lUVsRb4pisL06dMxMjJi6tSpL7zu5+fHhAkTWLZsGTVq1CiCCMW/SdNHDqnb9sLCwnj69ClWVlbY2NjQo0cPypQpw7Fjx/jpp5/4888/GTt2LM7OzjkuOzMzE11dXZYtW0ZaWhq//fYbbm5upKWlERYWxvbt29m4cSN2dnbSJU/kmbpCcPfuXTIyMjhw4AANGzbE09MTY2NjzXZJSUnEx8drps+Vm4tFTxJ1DqlP1AEDBmBmZkZ0dDSJiYnY29tTsWJFHj58yM2bN7lx4wbdunXD2dk5RzOOPT9V6Z07d+jVqxdNmjTRvG5jY4O7uzuxsbHs2LGD9u3ba5ZLEiI31Oeir68v27ZtA2DSpEm88847tGzZEgsLCy5cuMCZM2fo0aOHZh51SdJFTxJ1LiQnJ9OjRw9MTEywtLTEyMiI6OhoUlJS6N69O9bW1oSFheHp6QlkP5Lr+vXr/PHHHzRp0oTy5ctTo0YNrl69+tJt+/Tpw7Bhw0hLS9P6cYmSZcCAAXTv3p2bN29y/PhxTpw4we7duzXnloODAz169ODatWtYWlpibW0tPUCKmLRR50FaWhoqlSrL5WJe+Pv7M3r0aGJiYrCzs8PIyIh79+7xxRdf8M4772BjY6PZx8qVK1m7di3Hjh3TxiGIEu7fI2djY2O5cOECFy9e5PDhw9y+fRtTU1MsLCxYsmQJ1apVK8JohSTqXIiOjmbZsmWcPHmS+/fvY2NjQ7NmzejTpw8eHh6aSWtyOydCamoqQUFBHDhwgM2bN5OYmIirqysNGjTA3Nycq1evkpKSQteuXfO8Wowo2dTtzOnp6Vy4cIHdu3dz+fJlypcvT8OGDenSpYtmXU9FUXj48CEBAQEcPnyY2bNn53reGqFdkqhzKC0tjTFjxhAQEEDbtm1xcnLi0aNHnDp1iujoaKZOnUr37t21sq+nT5/i7+/Ptm3bOHz4MIqiULp0abZu3Yqjo6NW9iFKFnUNet26dSxduhRDQ0M8PDyIiYkhKCiI1NRURowYwX/+8x9p5iiGJFFnQ31D8ODBg0ybNo158+bRrFkzMjMzNYMEFi5cyNmzZ9m+fbvWl8dSFIXIyEgOHDhA165dZdY8kS9NmzalR48efPbZZxgZGZGWlsbDhw/ZsmUL27Zt48cff6Rt27ZFHab4F5m3MBvqv2P+/v7UqVOH+vXrA8/m8zUxMcHV1ZWvvvoKOzs7zQTr2qSjo4OtrS0DBgyQJC3y5fHjxxgaGtKmTRtKly6NoaEhZmZmuLi4MGXKFGrXrs2BAwfkhnUxJIk6G+obLtbW1ty/f5+wsDAATY0awNTUFGNjYxITEzWvCVFcqCsburq61K5dGz8/vxe20dHRoVWrVpw9e1Ym/iqGJFHn0DvvvMOjR49YvXo1MTEx6OnpaU7oU6dOcf/+fc38HjLBuihO1De5FyxYgI+PD0uWLGHZsmXcu3eP+Ph4AG7fvs3p06dp3LgxgNSqixlpo84B9R3zP/74g59//hlFUahZsyaVK1cmLS2N/fv307p1a80qL0IUR3/99RcnTpzA39+fJ0+eaPruA1y+fJm6devy4YcfUrdu3SKOVPybJOpcunLlCjt37uTGjRuEhYWhr6+Pt7c3Q4cOxdjYWIbbijfC7du32b9/P8ePHyc4OJjU1FTKly9PrVq1qF27NpUrV6ZVq1b5mmBMaI8k6hy6cuUKV69exd7ennLlymFhYYG5uXmWQS+SpEVxFhYWRnR0NM7Ozi+0Q1+8eJG///4bX19fbt68iaWl5UvbskXRkET9CuqkGxcXx/Lly1m3bh2GhoYkJSWRmZmJm5sbgwYNomPHjvkeoShEQVGfxzt37mT9+vVERERgampK9erVqV27No0bN8bV1TXLe5KTk7l16xbu7u5FFLX4N0nUr6BezWXVqlWsXbuWHj160LZtW/T09Lhz545mfblJkybRpUuXog5XiFdKTU2lQ4cO2NnZ0bhxYw4cOEBiYiI6OjokJibi6OhIQkICixcvztWsj6LwyBCkV1D33Dhy5Aht27bl888/1zRrVKtWjaZNmzJ58mRWrlxJs2bNsLKyKspwhXiBerDWsWPHSE1NZd68eTg4OJCcnEx0dDTt2rVjxYoVBAcH06VLF5ycnABpwiuOpB/ZK6gTddWqVYmLi8ty4urp6WFhYcFnn31GTEwMd+/eBf7prypEcaA+H8+ePUvDhg2xt7cnPT2dJ0+eYGtryzvvvMO0adOoWLEi3bt315zzkqSLH0nUL6HudxoaGkpaWhonT57kr7/+IiYmJksyfvLkCTExMXK5KIol9WAtCwsLHj16xL179zAwMODKlSua2nO5cuWwtLQkPDwc+OfcF8WLNH28hLpm8fDhQw4fPkxMTAxffvklnTt3pmnTppiZmRESEsKpU6fo1auXZmi31EREcdS1a1c2btzInj17+Pzzz0lLSyM1NRWA+Ph4bt26RfXq1QE5h4srSdSv0aRJE/z8/EhLS+Pq1avs2LGD77//nuTkZADs7e3p0KEDZ8+exdramooVK8rwW1HsODg48O233xIVFQVAhw4d+PXXX8nIyODQoUNYWFhQs2ZNQBJ1cSW9PvIgLi6OK1eusGnTJg4cOICRkRFmZmb8+uuveHh4FHV4QmSRnp5OdHQ0lpaWGBoacvfuXebPn4+/vz8ODg6MHj2aFi1a5GjpOFE0JFHnk6IohIeHc+TIETp37iwz3IlixdfXl9mzZ6Ojo8Py5cuxs7MjMTGR48ePU6NGDWxtbTExMSnqMEU25M9nPuno6FCuXDnef/99SdKiWFDXve7cucNXX31F+fLl+fTTT7GzswOeDR9ftmwZZ86ckST9hpBELcRbRt1zY9++fZibmzNz5kw6d+5MRkYGiqJQuXJlPDw8mDdvHqGhoUUcrcgJSdRCvGWe77VUvnx5zMzMANDX10dHRwdzc3PGjh1LxYoVOXLkCCBjAIo7SdRCvGXUPTcaNGjAiRMnOHHihOY1dUJOT08nKioqy4K2oviSm4lCvKUSEhL49NNPuXv3Lv3798fb2xsrKysePHjAH3/8wfnz59m5c6emxi2KL0nUQryF1PN1hIWFsWzZMg4cOMCTJ08wMTHBwMAAS0tLRo8eTadOnWRujzeAJGohSoDQ0FCuX79OTEwMKpWKpk2bUqlSpaIOS+SQJGohhCjm5GaiEEIUc5KohRCimJNELYQQxZwkaiGEKOYkUQshRDEniVoIIYo5SdRCCFHM/R8Cxpm7EbbkfgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW8AAAGKCAYAAADDtcAlAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABZt0lEQVR4nO3dd1wT9/8H8FeQIUsQFBBQRJAhAgIq4kJx0FJnxaJ11lE3FVsLFlcdDK1bsa6Kq1as1FVrERRrxQUOFFQUZDgYyt6EfH5/+CU/IyBHTUii7+fjweNBcpfL6y7JO5987nN3PMYYAyGEELmiIO0AhBBCGo+KNyGEyCEq3oQQIoeoeBNCiByi4k0IIXKIijchhMghuSjepaWl2LhxI9zd3WFnZwc3NzcEBQWhsLCQ8zJKSkpw9OhRCaZsmJubGw4ePNjox4WHh8PS0rLePz6fL4G075aUlARLS0s8ffoUwH9ft6awZcsWke1lZWUFJycnzJo1C3fv3n2vZR88eBDOzs5wcHDAgwcPxJRYvrx69QqrVq2Cm5sb7Ozs4O7ujm3btqGiokLa0RplwoQJCA4OlnYMzhSlHaAhxcXFGDt2LNTU1ODv7w9TU1OkpqYiODgYsbGxOHjwIJo3b97gcvbu3Yvz589j9OjRTZC6br///jtUVVX/02O1tbVx+vTpOqcpKkr/ZXyfdWsKVlZW2L17NwCAMYaioiJs2LAB06ZNQ2RkJDQ1NRu9TIFAgODgYEyfPh2jRo2Cvr6+uGPLvGfPnuHLL7+EhYUFgoKC0KZNGyQmJiIgIAB3797F9u3bwePxpB2Tky1btsjEZ4krmU/6008/QSAQYN++fcIi3bZtW5ibm2PQoEE4duwYxo0b1+ByZOFYJB0dnfd6fOvWrcWURPzed90krVmzZiLbT09PD0uXLkWfPn1w7do1DBw4sNHLLC8vR2VlJbp37w4jIyNxxpUby5cvh6mpKXbs2AEFhdc/5Nu2bQsDAwN88cUX+Oeff+Dq6irllNxoa2tLO0KjyHS3SWVlJU6dOoXx48fXal23adMG+/fvh4eHB4DXXSvLly9H7969YWNjA1dXV4SEhAB43e2wdetWJCQkiPzU37NnD/r37w8HBweMHTsWt2/fFi6fMYZNmzahZ8+ecHJyQkBAACZMmIDw8HDh9P3798Pd3R22trYYPnw4Ll68KHz8hAkTsHz5cnz66adwcXFBcnKySNdCdXU1tm3bhn79+sHBwQETJkzAo0eP3mt7WVpaIjw8HJ9//jns7e0xevRo3Lp1Szj92bNnmD17NhwdHdGzZ0+sWrUKVVVVAICioiKsXLkSffr0gb29PaZOnYqUlBThY3NzczF37lw4ODhg8ODBuHHjhshzv7lufn5+WL58ORYtWgQHBwe4ubkJXwsu2/bRo0eYMGECHBwc0KNHD/j7+6O0tPS9tk1dalpZSkpKAICcnBx88803cHBwQO/eveHv74+ioiIAwNOnT2FpaYmQkBA4Oztj+vTpcHBwAABMmjQJEyZMAACkpqZi1qxZ6NatG5ydnbF48WIUFxcDAK5duwZnZ2cEBwfDyckJS5cuFb5eoaGhcHFxgZOTE3766Sc8fvwYXl5esLe3x5gxY5CRkSHMffLkSQwdOhSdO3eGo6MjZs6ciZycHJHnOH78ONzc3ODk5ISZM2fi5cuXwsdfvXpVuOyBAwciLCxMOO3JkyeYOnUq7O3t0b9/f6xZswaVlZV1br+srCxcunQJU6ZMERbuGvb29ti/fz+cnJwAvP4sb968GW5ubrC1tcXYsWNx584d4fwTJkzA9u3bMXPmTNjZ2WHw4MG4du0aDh8+jD59+qBbt25YtWqVcH4/Pz8sXboU3377Lezt7TFo0CCRX6Z8Ph8bNmyAm5sbbGxshO/36upq4eO/++47jB49Gt27d0dMTIxIt0lWVhZmzpwJJycndO3aFd7e3nj16pVw+f/++y9Gjx6NLl26oH///ti9e7ewgVjzmu7atQu9e/eGs7MzvvvuO/G/h5kMe/z4MbOwsGB3795tcN4lS5aw4cOHszt37rD09HS2a9cu4WPLyspYUFAQGzZsGMvOzmZ8Pp8dPnyY9e3bl124cIE9efKEbd++ndnZ2bH09HTGGGM7duxgzs7OLCoqij18+JBNmzaNWVpasmPHjjHGGAsJCWFdu3Zlp0+fZikpKWzz5s3M2tqa3b9/nzHG2Pjx45mNjQ37559/2J07dxhjjPXv358dOHCAMcbYpk2bmLOzM/v777/ZkydP2MKFC1n//v0Zn8+vtW7Hjh1j3bt3b3AbWFhYsD59+rDo6Gh2//59NnbsWDZkyBDGGGMVFRVs8ODBbMqUKSwxMZHFxsay/v37s/Xr1zPGGJs8eTL77LPP2PXr19mDBw/YrFmzWL9+/Vhpaalwfby8vFhiYiK7fPky69evH7OwsGAZGRm11s3X15fZ2NiwDRs2sOTkZLZt2zaR17GhbTt06FC2ZMkSlp6ezm7dusX69+/PNmzY0OD612fz5s1s5MiRIve9fPmSLViwgPXo0YMVFhYyxhjz8vJi8+bNYw8fPmTx8fFs/PjxbOrUqYwxxjIyMpiFhQUbPXo0S0lJYUlJSSw9PZ1ZWFiwv//+m+Xl5bG8vDzm4uIiXMa1a9fYJ598wubNm8cYY+zq1avMwsKCzZw5k6WlpbEnT56wY8eOMRsbGzZv3jyWnJzMfv31V2ZhYcEGDhzILly4wBISEpi7uztbuHAhY4yxuLg4ZmNjw/744w/29OlTFhMTw1xdXdmKFSuEz2Ftbc28vLzY3bt32ZUrV1iPHj2E0x8/fsxsbGxYcHAwS0lJYadOnWI2Njbs33//ZeXl5ax///5s2bJlLDk5mV2/fp0NGTKELVmypM7tGh0dzSwsLFhubm6Dr4G/vz/r27cvi46OZo8fP2ZLlixhDg4OLCsrizH2+v1lZ2fHwsLCWGpqKps6dSrr2rUrmzp1KktKSmLHjh1jlpaWLCYmhjH2/++xpUuXssePH7O9e/cyKysrdvXqVcYYYz///DNzdXVl165dYxkZGeyPP/5g1tbW7OzZs8LHW1hYsGPHjrHExERWWlrKxo8fz4KCghhjjM2cOZPNmjWLpaSksPv377PPP/+cfffdd4wxxq5fv86sra3Ztm3bWEpKCjtx4gRzcHBgBw8eZIwx4Ws6Y8YMlpSUxCIiIpidnR3bs2dPg9upMWS6eMfFxTELCwuWmpra4Lx//PEHu3fvnsh9Xbp0YX/88QdjrPYHuF+/fuzEiRMi83/11VfCF693795s3759wml5eXnM3t6eHTt2jAkEAubs7Mx2794t8vipU6eyBQsWMMZevxmnTJkiMr2mwAkEAtajRw8WGhoqnFZUVMQCAwPZq1evaq3bsWPHmIWFBevSpUutvzc/WBYWFmzHjh3C25GRkczCwoJVVFSwCxcuMBsbG5Hl//PPP+zQoUPs4cOHzMLCgsXHxwunlZSUsO7du7MjR44Iv0STkpKE00+fPv3O4v3JJ5+IrEP37t3Zb7/91uC2ZYwxR0dHtmHDBuEX2YMHD1hycnKt7cLV5s2bmZWVlXCb2draMgsLC/bpp58KP+xXrlxhXbp0YRUVFcLHZWZmMgsLC/bw4UNh8T59+rRwenFxMbOwsBAu48CBA8zZ2ZmVlZUJ57l9+zazsLBgKSkpwuJ969Yt4fSa1/bly5fC++zt7YVfqjX5a967CQkJLDw8XGT9VqxYwSZOnMgYY3U+R0BAAPPy8mKMMRYUFMRGjBgh8viDBw+yf//9l/3+++9s8ODBTCAQCKfFxcUxKysrVlRUVGu7njx5kllYWLCqqqq6NrtQQUEBs7a2Zn/99Zfwvurqaubh4SFcz/Hjx7Pp06cLp//555+1Pvv9+/dn+/fvZ4y9fo8NHjyYVVdXC6fPmjWLffPNN4yx1+/9mkJfY8iQIWzr1q3Cx7u7u4tMf7N4Dx06lPn6+grfD6mpqSwhIYExxti8efPY119/LfLYHTt2sN69ezPG/v81zc7OFk6fM2eOsDaIi0z3ebds2RIAUFBQ0OC8w4YNw4ULF3DixAmkpqbi/v37KC0thUAgqDVvSUkJnj9/jiVLlmDZsmXC+ysrK6GsrIzc3FxkZ2fD1tZWOE1bWxvt27cH8Hrvel5eHrp06SKyXCcnJ5w9e1Z4u127dnVmzcvLQ25ursjyNTQ04OfnV+/6aWlp1TlaRkNDQ+R2TcY3p/H5fDx+/BhGRkYifdN9+vQBAJw5cwZKSkro3LmzcJqamho6deqER48eQVNTE8rKyujYsaNwup2dXb1ZAcDExETktrq6Ovh8foPbFgC+++47rFixAocPH0bv3r3x6aef1tsnXdN1AQCGhob4888/65zP3NwcW7duBQAoKCigRYsW0NLSEk5//PgxysrK4OzsXOuxT548gY2NDYDX/bn1efToEaytrUW6+GxtbaGkpITk5GThTtG33xcaGhrQ1dUV3lZRURF5HhUVFWHXRadOndC8eXNs3boVKSkpSE5OxqNHj4TdEzXefh/UdI8lJyeLvM4AhPuMgoODkZGRAUdHR+E0xhgEAgFSU1NrPa7m81lYWPjOfR5PnjxBdXW1yGuloKAABwcHka7CN7dLzc7vN7eDsrKySBeOg4ODSHeNnZ0dTp06BQAYMGAArl69ijVr1iA1NRUPHz7Es2fPMHjw4Dqf723ffPMNfHx8EBERARcXFwwaNAhDhgwB8Pp1HjZsmMj8Tk5OWLdunXAEnLq6usg+Fg0NDbF3m8h08TYxMYG2tjbu3r1bZ7EIDAxE69atMW3aNPzwww+IiYnBiBEjMGLECCxfvhzDhw+vc7k1BT0oKAidOnUSmda8eXNhH2hdhb9mnrrUvNEbmq9m+Y3ZC8/j8WoVxHct++1cdd1fQ0VFpc772etfZiK3azK/a3nA6w/au3LUt20BYOzYsejfvz/OnTuHS5cuYf78+RgxYoRIn2eN48ePC/9/10gBJSWld24/Pp8PQ0ND7N27t9Y0XV1d5OfnA6j/NW1o2pvr+/b2riv3233INWJiYvD111/js88+Q7du3TB58mScPHkSDx8+FJnv7den5nVUUlKq933H5/PRpUsXBAYG1ppW10iazp07o1mzZrh7926dOyW/++479O7dG1ZWVnU+39ufl7reU/VtB+D1Tug3CQQC4fxbtmzB/v37MWrUKAwePBjfffcdFixYIDL/u16vAQMGIDo6GlFRUbh06RKWL1+OkydP4pdffqnzcTXbt2Z9Gvp8iINM77BUUFDA8OHDcfDgwVpjRp8+fYojR45AWVkZxcXFOHHiBIKDg7FgwQJ4eHhASUkJRUVFwo365htWU1MTrVu3RlZWFkxMTIR/Bw8exKVLl6CpqQkDAwMkJCQIH1NUVIS0tDQAr79F9fT0RHZwAsCtW7fQoUOHBtdLU1MTurq6SExMFN5XXl6Onj17iuzEEaf27dvj+fPnwiIEvC58np6eMDMzQ1VVFe7duyecVlZWhgcPHsDU1BSWlpaorKzE/fv3hdPf3DaN0dC2LS4uxooVK8Dj8TBhwgTs3LkTS5YsEbao3vbm6/c+Iz7MzMyQnZ0NdXV14fKUlJQQFBSE3Nxczst48OABysvLhffdu3cPVVVVnN4XXPz222/w8PBAcHAwxo4dCzs7O6SlpXEeTdW+fftar93ixYsRFBQEMzMzpKWlwcDAQLgNCgoKsG7dOmHL/U3a2tro378/fvnll1pfxnfu3MGpU6egqakp3JZv7jxnjOHOnTvvtV3e/PwAQHx8vPCL4tChQ/D19YWfnx9GjBgBY2NjPH/+nNN2YowhODgY2dnZGD16NDZv3oytW7fi8uXLePXqFTp06FDnZ19XV1fk15ykyXTxBoDZs2dDIBBg4sSJ+Pfff5GRkYHIyEhMnToVlpaW8PLygoqKClRVVXHu3DlkZGQgLi4O8+bNA2NM+DNLTU0NL1++REZGBvh8PqZNm4aQkBCcOXMGGRkZCAkJwaFDh2BqagoAmDx5MrZv344LFy7g8ePHWLRoEUpLS4VfAl9//TV+/vln/Pnnn0hNTUVISAj+/fdf4aiDhkyePBkhISGIjo5Gamoqli9fDk1NTVhbW9f7mJycnDr/6hsN8KbevXvDxMQEfn5+SEpKQmxsLLZs2QJXV1e0b98egwcPxg8//IDY2FgkJSXB19cXzZo1w2effYYOHTrA1dUV/v7+iI+PR2xsLNauXctpPetb9/q2rYaGBq5fv46VK1fi8ePHePz4MSIjI0W6WSShV69e6NixI3x8fHDv3j08ePAACxcuREZGBucvhaFDh0JFRQXff/+9cBv7+/ujZ8+eMDc3F0tObW1txMfHIyEhAU+ePMGGDRvwzz//cHoPAMCXX36JpKQkbNy4EWlpaTh9+jROnDgBV1dXDBs2DAoKCvD19UVSUhJu3bolfG3qGwfv6+uLR48eYebMmYiNjUV6ejqOHz+OOXPmYNCgQXBzc4OqqirGjx+PwMBAXLx4EcnJyVi5ciUyMjLwxRdf/OdtkZiYiA0bNuDJkyfYu3cvLl26JPz8aWtr4+LFi0hLS0NCQgK8vb1RUFDAaTvxeDwkJydjxYoVSExMRFpaGv78808YGRmhZcuWmDZtGi5duoSQkBCkpqbizJkz2LlzJyZMmNCkY9plutsEeP0i/PrrrwgJCcHSpUvx8uVL6OnpYfDgwZg1a5bwJ+i6desQHByM33//HXp6ehg+fDhatGghbGW4u7vj6NGj8PDwwKFDhzBx4kSUl5dj7dq1ePnyJdq3b4/NmzcL+w4nTZqEnJwc+Pn5gc/nw8vLC0ZGRsKfQ+PHj0dpaSnWrl2LV69ewcLCAj///DO6du3Kab2mTp2KkpISLF68GCUlJXB0dMSOHTvq7G4AgPz8fPTu3bvOafv376+zr/ZNzZo1Q0hICFauXInRo0dDU1MTI0aMwKxZswAAAQEBCAwMxKxZs8Dn89GtWzccPHhQOPZ1/fr1WL58OSZNmoQWLVrg66+/xooVKzit69sa2rZbtmzBqlWrMGbMGFRXV6NXr151dpmIk4KCArZv347Vq1dj4sSJUFBQgLOzM9auXVvr53l9VFVVsXv3bgQEBMDT0xNqampwd3fHwoULxZbT29sbP/zwA8aPHw8VFRU4ODjA19cXW7du5XREo5GREX7++Wf89NNP2L17N4yMjLBq1Sq4uLgAAH755RcEBgZi9OjRaN68Ofr3749FixbVu7x27drhyJEj2LZtGxYsWID8/HwYGhpiwoQJmDx5srCYLViwADweD4sWLUJJSQlsbW2xf/9+kb75xurduzfS0tIwfPhwtGvXDlu3bhV2rwYFBeHHH3/E0KFDoaOjg4EDB8LT05PzL8bVq1dj5cqV+Oqrr1BeXg4HBwfs3LkTCgoKsLa2xpYtW7Bp0yaEhITAwMAAs2fPxuTJk//zuvwXPMb199ZH5uLFi+jUqZNwpwOfz0ePHj2wfft2dOvWTcrp5BttW/K+/Pz8UFpais2bN0s7itTIfMtbWn7//XcUFRVh0aJFUFFRwb59+9CiRQvY29tLO5rco21LyPuT+T5vaVmyZAk0NTUxfvx4jBw5Eunp6dizZ0+93RqEO9q2hLw/6jYhhBA5RC1vQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5BANFXyHqKgoREREcJo3Ly8PwP+frOddBg8ejAEDBrxXNkLIx41a3mKSl5cnLOCEECJpNFRQTHx9fQFAri5gSgiRX9TyJoQQOUTFmxBC5NBH2W2yY8cOkYvrikPN8sR13uaaZc2YMUNsyyOEfDg+ytEmKSkpuJvwAM2aNzwyhCsB//WPmMTkLLEsr7qcdn4SQur3URZvAGjWvCU0OwySdox6FaWck3YEQogMoz5vQgiRQ1S8CSFEDn2U3SZ5eXmoLs+T6a6J6vI85OXR+a0JIXWjljchhMihj7J4czn/SGMJ+GUQ8MvEukxJ5CSEfBg+ym4TcY7FrvH/47z1xbREfYnkJIS8v9zcXAQFBcHPzw86OjpSyfBRHqQjCXRuE0I+Hlu3bsVff/0FDw8PzJkzRyoZPspuE0II+a9yc3MRGRkJxhjOnTuH3NxcqeSg4k0IIY3w66+/QiAQAAAEAgEOHz4slRxUvAkhpBGio6PB5/MBAHw+HxcuXJBKjo9yhyVXjbmSTs0Oy5q+73ehK+kQIr/69euHiIgI8Pl8KCoqon///lLJQS1vMWnZsiUN7SPkI/Dll19CQeF16VRQUMDYsWOlkoNGmxC5QtcVJbLgoxxtcurUKXh4eGDw4ME4dOhQrekJCQkYNWoUhg0bhhkzZqCwsBAAkJ2dja+//hojRozAmDFj8PTp06aOTuQMXVeUSMqXX34JGxsbqbW6gSZueWdlZWHs2LEIDw+HsrIyxowZg/Xr18Pc3Fw4z5dffokZM2bA1dUVQUFBUFFRgY+PDyZPngx3d3eMHTsWhw8fxrVr17Bx48amik7kEI29Jx+yJt1hGRMTgx49ekBbWxsA4O7ujrNnz2Lu3LnCeQQCAUpKSgAAZWVl0NLSQm5uLh48eIC9e/cCAEaNGgUXF5emjE4IkWNcr54liV9rXPeHNfbKWU1avLOzs9G6dWvhbT09PcTHx4vM4+fnhylTpiAgIACqqqoICwtDeno6DA0NERQUhNjYWLRu3RpLlizh/LwJCQkoLy8X23oQ+VBUVAQAiIuLk3ISIm2XL1/Gy5cvpfLcJSUlnLp5X7x4ga5du4rc5+TkVO/8TVq8BQIBeDye8DZjTOR2eXk5/P39ERoaCjs7O+zduxe+vr6YMWMGEhMTMW/ePCxatAhHjx6Fn58fDhw4wOl5bWxsxL4uRLwkcV3RnJwcAEBYWJjYlknXFZVPbdu2RVlZwyeOq6qqEo7hFhdFRUUoKSk1OF/btm3fWaxrLfd9QjWWgYEBYmNjhbdzcnKgp6cnvJ2UlAQVFRXY2dkBALy8vLBp0yYsXrwY6urqwvGUQ4YMwapVq5oyOpGwlJQU3HuQAEVtFbEtU6Dw+kP4IPOxWJbHz68Qy3JI01u9erW0I4hdkxbvnj17YsuWLcjNzYWqqioiIiKwcuVK4XQTExNkZmYiJSUFHTp0QFRUFGxtbdGuXTsYGBjg4sWLcHV1xYULF6g1/QFS1FZBy37G0o5Rr7xoGuFEZEeTFm99fX34+Phg4sSJqKqqgqenJ+zs7DB9+nR4e3vD1tYWgYGBmD9/Phhj0NXVRUBAAABgy5YtWLZsGdauXQsNDQ0EBQU1ZXRCCJEpdJAOkQm+vr54kPlY5lveVgbmNPSQyAQ6twmRCXl5eeDnV8h01wQ/vwJ5KnTQD5ENdG4TQgiRQ9TyJjKhZcuWyKp4JfPdJnTyMSIrqOVNCCFyiIo3IYTIISrehBAih6h4E0KIHKLiTQghcoiKNyGEyCEaKkiIlHC9pBtdzo3UhVrehMg4upwbqQu1vAmRkgEDBnBqJdPl3EhdqOVNCCFyiIo3IYTIISrehBAihzj1eR8/frzeaTweD+rq6mjXrh0sLCzElYuIGY1sIOTDwql4+/v7QyAQAHh90eAaNRcPrrmQcLdu3bB9+3aoq6tLICppCo0p3oQQ6eFUvHfs2IH58+djzpw5+OSTT6Crq4u8vDxERkZiw4YN+OGHH6Cnp4dly5Zhw4YNWLx4saRzk/+RxFXXuYqIiODUmqcrrhMifpyKd3BwMGbPno2vvvpKeJ++vj7GjRuH6upq7N27F6dOncK8efOwfv16Kt5NKCUlBY8S78FAQ0ksy1MVVAMAitIfimV5mcVVYlmOPBH3F2rNsmqGDIoDfaHKP07FOz09HR07dqxzmqmpKdLS0gAAxsbGKCgoEF860qC8vDyI8yKkGsrNxLg0gAEf3QEmKSkpeHjvHlo1E89hFEr/67J8df+BWJb3spovluUQ6eL07rKwsMDhw4fRq1cvKCiIDlA5cuQIzMzMAABPnjyBvr6++FMSImdaNVPE59o60o5Rp/D8XGlHIGLAqXh/++23+Prrr/Hpp5+iX79+0NHRQW5uLqKjo/HixQv8/PPPiI+PR3BwMCZOnCjpzOQNLVu2hGJRNqY6tJJ2lDrtufUSmhx3for7AsSC8tctTIXm4mkB8/MrAAOxLIqQ98bpXd2jRw8cPXoUO3fuxF9//YW8vDzo6emhW7duCAkJgZmZGa5cuYKpU6dSPxr5Tzp06CD2Zdb0FXcwENOyDSSTk5D/gnOTxNLSEuvWrat3uouLC1xcXMQSinx8JPGlT+cEIR8yzsW7sLAQ165dQ2lpqchY7xojRowQZy5CCCHvwKl4nz9/HgsWLEB5eXmd03k8HhVvKcosrsKeWy/FsqziytdDBcU16iSzuAqaYlkSIeRNnIr3unXr0LlzZyxZsgQGBga1RpwQ6RF3H2zO//qJ27QTz3I1Qf3EhEgC53HeixcvhqWlpaTzkEYSd18x9ROTxuJ63hyAzp0jTpya0GZmZnj27JmksxBCPnB0VSDx4dTy9vX1hb+/PzQ1NWFvb4/mzZvXmkdbW1vc2YgYcW0dNeZQbGoZEYD7FYEA+mUnTpyKt4+PD0pKSjB//vx657l//764MhEporMJEiIfOBXv77//Xnj6VyKfGtM6IoTIPk7F+/PPP5d0DkIIIY1Qb/FetWoVpkyZAkNDQ6xatarBBdFpYAkhpOnUW7zPnz8PT09PGBoa4vz58+9cCI/Ho+JNCCFN6J3Fu67/CSGESB8dKkkIIXKI0w7L7OxsBAUF4eLFiygrK6vzxFQ0VJAQQpoOp+L9448/4tq1axg9ejQMDAxo2CAhHwFJXNyarscpPpyK9+XLl7F8+XI6cyAhH5GUlBQkJj6Euqr4LudWzX9dctKe5IhleSVlH+8l3TgVbw0NDejoyOb1+AiRNXl5eXjJ58vstSJf8vlQ4Hh+EXVVHdh19JBwov8u/tEZaUeQGk47LEeNGoXQ0FBUVVVJOg8hhBAOOLW8KyoqcPfuXfTp0wdWVla1TkzF4/Gwfft2iQQkRN60bNkSgswsmb56PJ3DRv5xKt4JCQmwsrICAFRXV6OkpESioQghhLwbp+J94MABSecghBDSCJyK9/Pnzxucx9DQ8L3DEEII4YZT8XZzc2twbDcdpEMIIU2HU/HeunVrrftKS0sRGxuLqKgouioGIYQ0MU7Fe+DAgXXeP2zYMLRq1QqHDh1C7969xRqMkLo05mK3dEk3Iim5ubkICgqCn5+f1I6Bee8TU/Xo0QNXr14VRxZCxKply5Y0JI5IxK+//oqEhAQcPnxYahk4tbzf5cyZM9DU1OQ8/6lTp7B9+3bw+XxMmjQJ48aNE5mekJCApUuXoqqqCm3atMHatWvRokUL/PHHH1i3bh10dXUBAP369YOPj8/7xidyhi7nRqQtNzcXkZGRYIzh3LlzGDt2rFRa35yK99ChQ2vdxxjDy5cvUVBQwLmIZmVlYcOGDQgPD4eysjLGjBkDZ2dnmJubC+dZvXo1vL294erqiqCgIOzZswc+Pj64d+8e/Pz8MGTIEI6rRgh5H3l5eSgpfSXTh6CXlL5CXt57t0Eb5ddff4VAIAAACAQCHD58GHPmzGnSDADH4m1jY1PnaBMNDQ307dsXffr04fRkMTEx6NGjB7S1tQEA7u7uOHv2LObOnSucRyAQCA8CKisrg5aWFgDg7t27SE1NxY4dO2BpaYklS5YIpxFCSFOJjo4Gn88HAPD5fFy4cEF2i3dQUNA7p2dlZUFfX7/B5WRnZ6N169bC23p6eoiPjxeZx8/PD1OmTEFAQABUVVURFhYGAGjdujWmTJkCR0dHrF+/HitWrMC6deu4xEdCQgLKy8s5zUvI+yoqKpJ2hAYVFRUhLi7unfMoKipCXU1X5k9Mpaio2OC6iJONjQ1u3ryJ6upqNGvWDJ07d5bY8zs5OdU7jVPxtra2xpEjR2BnZ1drWmxsLKZPn45bt241uByBQCDSgmeMidwuLy+Hv78/QkNDYWdnh71798LX1xc7d+7Etm3bhPNNmzYNgwYN4hIdwOuNTUhTCQsLwytph2iApqbmOwsD8Ho9cl/KfqOHy7qIk6mpKaZMmSIs3t7e3rLV571x40YUFxcDeF1kf/nlF7Rq1arWfPfu3YOqqiqnJzMwMEBsbKzwdk5ODvT09IS3k5KSoKKiIvyS8PLywqZNm1BUVIRjx45h8uTJwjzNmjXj9JyEECJOOjo6GDhwIP766y8MGjRIakMF6y3eRkZGwjMF8ng8xMbGQllZWWSeZs2aQVNTE8uXL+f0ZD179sSWLVuQm5sLVVVVREREYOXKlcLpJiYmyMzMREpKCjp06ICoqCjY2tpCTU0Nu3fvhoODA+zt7XHw4MFGtbwJIUScvvzyS6Snp2Ps2LFSy1Bv8R49ejRGjx4N4PXh8SEhIcIzC/5X+vr68PHxwcSJE1FVVQVPT0/Y2dlh+vTp8Pb2hq2tLQIDAzF//nwwxqCrq4uAgAA0a9YMGzduxPLly1FeXo727dtjzZo175WFEEL+Kx0dHanXIE593ufPnxfbEw4dOrTW0MNdu3YJ/3d1dYWrq2utx3Xt2hV//PGH2HIQQog8e+8jLAkhhDQ9Kt6EECKHqHgTQogcouJNCCFyiPNJAQQCAR4/fozCwkIwxmpN79atm1iDEUIIqR+n4n3r1i3MmzcPr169qrNw83g8upIOIYQ0IU7Fe9WqVWjRogWWLVsGIyMjKChQbwshhEgTp+L96NEjbN68Gf369ZNwHEIIIVxwakIbGhqirKxM0lkIIYRwxKl4e3t7Y+PGjbVO30oIIUQ66u02cXBwEDlda1lZGby8vNCsWbNaJ6gCgJs3b0omISGEkFrqLd5Tpkyp8+o5hBBCpK/e4j1v3jzh/8+fP0erVq3qbHFXVFTQMEFCCGlinPq8BwwYgAcPHtQ57c6dO5g0aZJYQxFCCHm3elveS5cuRXZ2NoDXV64JDg6GpqZmrflSUlLQsmVLySUkhBBSS70tb1dXV5SUlIhcyb3mds1feXk5rKyssH79+iYLTAgh5B0t7wEDBmDAgAEAgAkTJmD58uUwMzNrsmCEEELqx+kIywMHDkg6ByGEkEaot3g7Ojpi//796Ny5c60x32/j8XiIi4uTSEBCCCG1vXOcd+vWrYX/05hvQgiRHfUW77lz5wr/t7e3R48ePeoc500IIaTpcerznjFjBlRUVNC9e3fh1d2NjY0lnY0QQkg9OBXvy5cv4/Lly4iJicGOHTuwcuVKtG/fXljIu3XrBiUlJUlnJYQQ8j+cireOjg6GDh2KoUOHAnh9fu/Lly/jr7/+wv79+6GqqkonpiKEkCbE+RqWAJCdnY24uDjExcXhxo0bSEpKgrKyMjp37iypfIQQQurAqXgvWrQIsbGxePr0KdTV1WFvbw8PDw8sXboUdnZ21GVCCCFNjFPx/uOPPwAAnTp1wtixY9G9e3eYmJhINBghhJD6cSre169fF/4dOnQIy5Ytg66uLrp27YquXbuiW7dusLCwkHRWQggh/8OpeLdo0QIDBw7EwIEDAQCFhYWIjY3F77//jpUrV4LH49E5vQkhpAk1aodlRkYGrl69imvXruHatWvIycmBubk5+vTpI6l8hBBC6sB5h+W1a9fw4sULqKurw8XFBfPmzUPfvn1hYGAg6YyEEELewql4379/H5999hn69u0LBwcHKCo2qsFOCCFEzDhV4ePHj0s4BiGEkMbgdA1LQgghsoWKNyGEyCEq3oQQIoeoeBNCiBziPGykqKgIBw4cwJUrV/Dy5Uts3rwZFy5cgJWVFfr27SvJjIQQQt7CqeX99OlTDB06FKGhodDQ0EBqaioqKyvx8OFDzJo1CxcvXpR0TkIIIW/g1PJevXo1WrdujdDQUKioqAhPAbtu3Trw+XyEhITA1dVVokEJIYT8P04t76tXr2LGjBlQV1evdSHiMWPGICkpSSLhCCGE1I1T8VZWVkZFRUWd0/Lz8+nCxIQQ0sQ4FW9XV1ds3LgRqampwvt4PB7y8/Oxc+dO9O7dW1L5CCGE1IFT8fbz84OysjKGDBmCYcOGAQD8/f0xaNAgFBUV4fvvv5doSEIIIaI4X4A4PDwcf/zxB65fvw59fX1oaGhgxIgRGDVqFDQ0NCSdkxAiBSVluYh/dEZsy6usKgMAKCupimV5JWW5AFqLZVnyhlPxXrNmDTw8PDBmzBiMGTNG0pkIITKgQ4cOYl9mSkoKAMDEVFwFt7VEcsoDTsX7yJEj1K9NyEdmxowZYl+mr68vACA4OFjsy/7YcOrz7tKlC86dO4fq6mpJ5yGEEMIBp5a3kZERjh49ijNnzsDExAQ6Ojoi03k8HrZv3y6RgIQQQmrj1PJ+8uQJHBwcYGFhARUVFZSUlIj8FRcXc37CU6dOwcPDA4MHD8ahQ4dqTU9ISMCoUaMwbNgwzJgxA4WFhSLTExMThUd4EkLIx4pTy/vAgQNiebKsrCxs2LAB4eHhUFZWxpgxY+Ds7Axzc3PhPKtXr4a3tzdcXV0RFBSEPXv2wMfHBwBQVlaGlStXoqqqSix5CCFEXjXqYpTR0dG4fv06iouL0bJlSzg6OqJv3761DpmvT0xMDHr06AFtbW0AgLu7O86ePYu5c+cK5xEIBCgpKQHwulhraWkJpwUFBWHSpEm4efNmY2ITQsgHh1PxLi0txYwZM3Djxg1oaWlBR0cHL1++xI4dO+Do6Ijdu3dDTU2tweVkZ2ejdev/HyKkp6eH+Ph4kXn8/PwwZcoUBAQEQFVVFWFhYQCAqKgolJeX45NPPmnM+gF43RVTXl7e6McR8l8UFRVJO0KDioqKEBcXJ5XnBSCV55ZHTk5O9U7jVLzXrVuHpKQk7N69W2TI4KVLl7Bw4UJs2LAB/v7+DS5HIBCItNIZYyK3y8vL4e/vj9DQUNjZ2WHv3r3w9fXF6tWrsX37doSGhnKJW4uNjc1/ehwh/0VYWBheSTtEAzQ1Nd9ZGCSlpjEmjef+0HDaYXn27FksWLCg1ljvPn36wMfHB2fPnuX0ZAYGBsjJyRHezsnJgZ6envB2UlISVFRUYGdnBwDw8vLC9evXER0djfz8fIwbNw7Dhw8HAAwfPrxRO0oJIeRDwql4l5eXw9DQsM5phoaGKCgo4PRkPXv2xJUrV5Cbm4uysjJERESIXIXHxMQEmZmZwqOwoqKiYGtri9GjRyMyMhInTpzAiRMnAAAnTpygw/IJIR8tTt0m1tbWOH78OPr06VNrWnh4ODp27MjpyfT19eHj44OJEyeiqqoKnp6esLOzw/Tp0+Ht7Q1bW1sEBgZi/vz5YIxBV1cXAQEBjVsjQgj5CPAYY6yhmW7cuIFJkybB3t4e7u7uaNWqFV6+fImzZ88iPj4e27ZtQ//+/ZsiLyEyz9fXF6/uP8Dn2joNzywF4fm50LW2Etsh6lFRUYiIiOA0b82vai7nIxk8eDAGDBjwXtk+ZJxa3t26dcP27duxadMmBAcHC3c0WltbU+EmhHDWsmVLaUf4YHAe5+3q6oq+ffuirKwMRUVFUFdXh4KCAqchgoSQD9eAAQOohSwFnHZYVlZWYvny5fjiiy+gpqYGfX19xMfHo0ePHlizZg2dsIoQQpoYp+K9YcMGnD59GiNGjBDeZ2NjAz8/Pxw7dgw///yzpPIRQgipA6fifebMGSxatAjjxo0T3qelpYUvv/wS3377LY4dOyaxgIQQQmrjVLwLCwvRqlWrOqe1adMGr17J+vFkhBDyYeFUvG1sbHDkyBHUNaowLCwM1tbWYg9GCCGkfpxGm8ybNw9Tp07Fp59+CldXV+jq6iI3Nxf//PMP0tPT8csvv0g6JyGEkDdwKt7Ozs749ddfsWPHDpw+fRoFBQXQ0NCAg4MDAgMDYW9vL+mchBBC3sB5nLednR22bdsmySyEEEI44ly8U1JSUF1djY4dO6KkpAQ//fQTXrx4gcGDB+Pzzz+XZEZCCCFv4bTD8ty5cxg6dCjCw8MBAIsWLcKxY8dQWlqKpUuX4uDBgxINSQghRBSn4r19+3Z4eHjg22+/RXZ2NiIjIzFnzhzs378f3t7eVLwJIaSJcSreycnJ8PT0hKKiIqKjo8EYg7u7OwCgS5cueP78uURDEkIIEcWpeGtqagovuHDhwgUYGxujffv2AF73hevq6kosICGEkNo47bB0dXXF2rVrcfnyZURHR2POnDkAgH379iEkJATDhg2TaEhCCCGiOLW8Fy9ejJ49eyIuLg6enp74+uuvAQC///47Bg4ciG+//VaiIQkhhIji1PJWVVXFjz/+WOv+EydOQEGBU/0nhBAiRo2uvAKBAAMGDMCjR4+ocBNCiJQ0uvoyxvDs2TNUVlZKIg8hhBAOqOlMCCFyiIo3IYTIoUYXbwUFBcydOxd6enqSyEMIIYQDziemqsHj8TB37lxJZCGEEMIRdZsQQogcqrflnZ+f36gFaWtrv2cUQgghXNVbvHv16gWBQMB5Qffv3xdLIEIIIQ2rt3iHhYVh5syZqKysxHfffQdFxUZ3jxNCCJGQeiuyjY0N9u3bBy8vL2RmZmLevHlNmYsQQsg7vHOHZYcOHfD9999jz549yMnJaapMhBBCGtBgX4inpydsbW2hoqLSFHkIIYRwUG/Le8+ePcjKygKPx4OVlRVatGjRlLkIIYS8Q73Fe8uWLXj69CkAwNraGvHx8U0WihBCyLvV222ipaWFrVu3ok+fPmCM4dSpU4iLi6tzXh6Ph8mTJ0sqIyGEkLfUW7wXLFiAgIAAXLlyBTweDwcOHKh3IVS8CSGkadVbvIcPH47hw4cDAKysrBAWFgY7O7smC0YIIaR+nM5tsn//fpiZmUk6CyGEEI44HTbZvXt3SecghBDSCHRWQUIIkUNUvAkhRA5R8SaEEDnUqFMFPn/+HNeuXUNOTg5GjhyJFy9ewNLSkg6dJ4SQJsapeAsEAqxevRq//fYbqqurwePx0KtXL2zcuBHPnj3D/v37oa+vL+mshBBC/odTt8nWrVsRHh6OwMBAxMTEgDEGAPj+++9RXV2NdevWSTQkIYQQUZyK97Fjx7BgwQIMGzYMWlpawvutrKzwzTff4PLlyxILSAghpDZOxTs/Px+mpqZ1TtPR0UFxcbFYQxFCCHk3TsXb0tISf/zxR53Tzp07BwsLC7GGIoQQ8m6cdlh+8803+Prrr5GVlQVXV1fweDxERUVh7969OHPmDEJCQiSdkxBCyBs4tbx79eqF3bt3o6qqChs2bABjDCEhIXj8+DG2bt2Kfv36STgmIYSQN3Ee5+3i4gIXFxeUl5ejoKAAGhoaUFdXl2Q2Qggh9eBUvJ8/f17rvoKCAhQUFEBBQQFqamqcL5N26tQpbN++HXw+H5MmTcK4ceNEpickJGDp0qWoqqpCmzZtsHbtWrRo0QKxsbEICAhAVVUVjIyMEBwcLDLyhRBCPiacirebmxt4PN4759HS0sL48eMxd+7ceufJysrChg0bEB4eDmVlZYwZMwbOzs4wNzcXzrN69Wp4e3vD1dUVQUFB2LNnD3x8fLBo0SJs374d5ubm+Omnn7Bnzx4sWLCA42oSQsiHhVPxDgoKwtKlS9GzZ0988sknaNWqFXJzcxEZGYmoqCjMmjULlZWV2L17NzQ0NOq9qk5MTAx69OgBbW1tAIC7uzvOnj0rUvAFAgFKSkoAAGVlZcLW9ZkzZ6CkpISqqipkZWXB0tLyPVabEELkG6fiffLkSYwcORI//vijyP3Dhg1DQEAAbt26hT179kBLSwthYWH1Fu/s7Gy0bt1aeFtPT6/WhY39/PwwZcoUBAQEQFVVFWFhYQAAJSUlPHz4EF999RUUFRUb1epOSEhAeXk55/kJeR9FRUXSjtCgoqKieq9JS2SHk5NTvdM4Fe+4uDhMnTq1zmn9+vXDb7/9BgCws7PD5s2b612OQCAQ6X5hjIncLi8vh7+/P0JDQ2FnZ4e9e/fC19cXO3fuBPB6vHlMTAx+++03+Pj4CJ+3ITY2NpzmI0QcwsLC8EraIRqgqan5zsJAZB+noYL6+vq4cuVKndOuXLmCVq1aAQDy8vKgqalZ73IMDAyQk5MjvJ2TkwM9PT3h7aSkJKioqAivlenl5YXr16+joqICkZGRwvmGDRuGhw8fcolOCCEfJE4t70mTJmHVqlXIzc3FgAEDoKOjg9zcXJw/fx7Hjx/H999/j6dPn2LLli3o3bt3vcvp2bMntmzZgtzcXKiqqiIiIgIrV64UTjcxMUFmZiZSUlLQoUMHREVFwdbWFoqKivjxxx9hYGCAzp0746+//oKjo+P7rz0hhMgpTsV73LhxUFRUREhICMLDw8Hj8cAYg5GREVasWIFRo0bh9OnTaNWqFRYuXFjvcvT19eHj44OJEyeiqqoKnp6esLOzw/Tp0+Ht7Q1bW1sEBgZi/vz5YIxBV1cXAQEBaNasGTZs2IClS5eiuroa+vr6WL16tdg2AiGEyBseqzm/K0dpaWnIy8uDnp4e2rRp0+AQQkI+Nr6+vnh1/wE+19aRdpQ6hefnQtfaCsHBwdKOQt5Doy6DVlZWBm1tbbRv3x5qamrIz8/HixcvcObMGUnlI4QQUgdO3SZJSUlYtGgREhMT653Hw8NDbKEIIYS8G+eDdHJycuDr64sLFy5ASUkJbm5u+Oeff3Dx4kWEhoZKOCYhhJA3ceo2uX37NhYsWIDJkydjyJAhKCkpwZdffomff/4ZHh4eOHDggKRzEkIIeQOn4s3n82FsbAwAMDU1xYMHD4TTRowYgTt37kgmHSGEkDpxKt4mJibCgt2hQweUlZUhOTkZwOujJukyaIQQ0rQ49Xl7enpizZo1KC0txddffw1HR0f4+/vjiy++wL59+2BlZSXpnIQQQt7A+QhLPp+PzMxMAMDKlSsxa9Ys/PDDDzA0NERgYKBEQxJCCBHFqXjfvn0bEydOhJKSEgDAzMwMf//9N3Jzc6GrqyvRgIQQQmrj1Oc9d+7cWgfi8Hg8KtyEECIlnIq3srIylJWVJZ2FEEIIR5y6TSZPnowlS5YgLi4OZmZmdba4Bw8eLPZwhBBC6sapeAcEBAAADh48WOd0Ho+H+/fviy8VIYSQd+JUvKOioiSdgxBCSCNwKt5GRkbC/589e4acnBxYWFiAMQZ1dXWJhSOEEFI3TsUbAP7++2+sW7cO6enpUFBQwNGjR7F161aoq6sjMDBQOIyQEEKI5HEabXLmzBnMnz8f3bp1w8aNGyEQCAAAgwYNQmRkJLZt2ybRkIQQQkRxanmHhIRg4sSJWLRoEaqrq4X3f/755ygsLMSBAwcwf/58SWUkhBDyFk4t77S0NLi6utY5zdraWuSK8IQQQiSPU/E2NDREXFxcndPi4+PRpk0bsYYihBDybpyvHr9mzRowxuDq6goej4esrCwkJibi559/xuzZsyWdkxC58rKaj/D8XLEsq/R/+5jUFBp1ydl6vazmg05sIf84Fe+JEyeisLAQu3btwvbt28EYw+zZs6GoqIgJEyZg6tSpks5JiNzo0KGDWJdXkJICANAV03J1If6MpOnxGGOM68xFRUW4desWCgoKoKmpCTs7O+jo6EgyHyEfPV9fXwBAcHCwlJMQWcKp5e3n54chQ4agZ8+e6Nu3r6QzEUIIaQCn4p2UlIRp06ZBR0cHn376KT777DM4OjpKOhshhJB6cCre4eHhePr0Kc6cOYOzZ8/i0KFDMDQ0hIeHB4YMGUKXQSOEkCbWqD7vGunp6Th79iwiIiKQmJgIU1NT/Pnnn5LIR8hHj/q8SV3+09ijiooKVFZWAgAYY1BU5HyKFEIIIWLAueomJSXh7NmzOHv2LJ48eQJjY2N4eHggODgYZmZmksxICCHkLZyK9yeffIK0tDTo6urik08+QWBgIOzt7SWdjRBCSD04FW8HBwcsWbIELi4uUBDTUV6EEEL+O07FOzAw8J3Tc3Jy0Lp1a7EEIoQQ0jBOxbu4uBjbtm3DjRs3UFlZiTcHqJSVleHFixdISEiQWEhCCCGiOPWBrFq1CgcOHICenh4qKiqgoKAAMzMz5Ofn4/nz51i6dKmkcxJCCHkDp+J98eJFzJ8/HyEhIRg7diz09fWxceNG/P3337CxscHDhw8lnZMQQsgbOBXvoqIi4eiSjh074t69ewAANTU1fPXVV7h48aLkEhJCCKmFU/HW09MTXi2nffv2yMvLQ3Z2NgBAR0cHL1++lFxCQgghtXAq3m5ubli3bh0uX74MIyMjGBsbY9u2bXj69CkOHz4MQ0NDSeckhBDyBk7Fe/78+TA3N8cvv/wC4PUpYsPDw4VXj587d65EQxJCCBHFaaighoYGduzYITyfyYABA3D69GkkJCSgU6dOaN++vSQzEkIIeUujziilrKws/N/ExAQmJiZiD0QIIaRhdKw7IYTIISrehBAih6h4E0KIHKLiTQghcoiKNyGEyCEq3oQQIoeoeBNCiByi4k0IIXKoyYv3qVOn4OHhgcGDB+PQoUO1pickJGDUqFEYNmwYZsyYgcLCQgBAXFwcPD09MXz4cEyaNAnPnj1r6uiEECIzmrR4Z2VlYcOGDfj1119x/PhxHDlyBI8fPxaZZ/Xq1fD29sbJkydhamqKPXv2AAAWLlyIVatW4cSJExg6dChWrVrVlNEJIUSmNGnxjomJQY8ePaCtrQ01NTW4u7vj7NmzIvMIBAKUlJQAeH2JtebNm6OyshLffPMNrKysAACWlpZ48eJFU0YnhBCZ0qTFOzs7W+RCxXp6esjKyhKZx8/PD4sXL0bv3r0RExODMWPGQFlZGcOHDwfwurhv3boVAwcObMrohBAiUxp1Yqr3JRAIwOPxhLcZYyK3y8vL4e/vj9DQUNjZ2WHv3r3w9fXFzp07AQCVlZXw8/MDn8/HjBkzOD9vQkICysvLxbcihDShoqIiAK/3+5CPi5OTU73TmrR4GxgYIDY2Vng7JycHenp6wttJSUlQUVGBnZ0dAMDLywubNm0CAJSUlGDWrFnQ1tbG9u3boaSkxPl5bWxsxLQGhDS9sLAwAO/+IJOPT5N2m/Ts2RNXrlxBbm4uysrKEBERgb59+wqnm5iYIDMzEykpKQCAqKgo2NraAni9w9LExAQbN24UOTUtIYR8jJq05a2vrw8fHx9MnDgRVVVV8PT0hJ2dHaZPnw5vb2/Y2toiMDAQ8+fPB2MMurq6CAgIQGJiIqKiomBubo6RI0cCeN1fvmvXrqaMTwghMoPHGGPSDkEIqZ+vry8AIDg4WMpJiCyhIywJIUQOUfEmhBA5RMWbEELkEBVvQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5BAVb0IIkUNUvAkhRA5R8SaEEDlExZsQQuQQFW9CCJFDVLwJIUQOUfEmhBA5RMWbEELkEBVvQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5BAVb0IIkUNUvAkhRA5R8SaEEDnEY4wxaYcg5GMUFRWFiIiIBudLSUkBAHTo0KHBeQcPHowBAwa8dzYi+xSlHYAQ8m4tW7aUdgQig6jlTQghcoj6vAkhRA5R8SaEEDlExZsQQuQQFW9CCJFDVLwJIUQOUfEmhBA5RMWbEELkEBVvQgiRQ1S8CSFEDlHxJoQQOUTFmxBC5NAHf2IqxhgqKyulHYMQQv4TZWVl8Hi8Wvd/8MW7srIS9+7dk3YMQgj5Tzp37gwVFZVa93/wZxWkljchRJ7V1/L+4Is3IYR8iGiHJSGEyCEq3oQQIoeoeBNCiByi4k0IIXKIijchhMghKt6EECKHqHgTQogcouJNCCFyiIq3GLx5nJNAIJBikvcjz9nf9qEce/ahrMeHhDEmE58VKt5i8OahqwoK8rdJy8rKALzOfv78+Q/idAJ1HU4sD6qqqpCcnCx8Dd5cD8YYFXMZwOPxZOJz/sGfmErS4uLioK6uDisrK/j7+6NLly4YPXq0cHrNh63mQ8gYk6nC8vz5c5w+fRqOjo4oLCzEkiVLEBYWBiMjI2lHa7TKykqkpKTg7t27MDY2Rvfu3dGsWbNa88naa/Cmf/75B4GBgejRowfMzc1hYWEBU1NTGBgY1Mosy+vxpsrKSjx58gSJiYkwMzND586doaCgIDf5a1RVVeH+/fs4ffo0VFRUYG1tDRMTE5iYmEBDQ6PJ81Dxfk8XLlzAxYsX4eDggJMnT6JVq1bIzMyEjo5OnSeUkbU3a2lpKc6fP4/169dDS0sLAHD27Fl06dIFbdq0gba2NtTU1AAAT548QVFREezs7KQZuU7Z2dnYvXs39u/fj5YtW0JbWxsLFy5Ev3798NtvvyE3NxcWFhYYPHiwzL0Gb2revDnatm2LuLg4REZGQl1dHcbGxujYsSMsLCzQsWNHmJiYQEdHR6bXo0ZGRgY2bdqEiIgIYeaRI0fC29tbLvLXyMnJwS+//IIDBw6gc+fOyMzMxK5du4Svz6BBgzB69Gjo6+s3WSY6MdV7io+Px759+xATE4PCwkIoKyvD0tISXbp0gY2NDUxNTWFoaIjs7GwsWbIEO3bsgI6OjrRjiygpKcHLly8xdOhQqKqqory8HHw+H+3atYODgwNcXFzQqlUrbNu2DXp6eli/fr20I9cSHByMmJgYTJkyBZaWlli/fj2Sk5Ph4OCAc+fOQVtbG9nZ2bCyssJPP/0EMzMzaUdu0K1bt3D58mXExsbiyZMnqKyshLa2NkxMTGBlZQVjY2O4urqidevW0o5ar1mzZiEnJwfjx4+HtrY2/vrrL5w4cQIzZsyAj4+PyLwPHjyAvr4+WrZsKaW09QsODsbt27cxffp0ODg44NWrV9i+fTvu3r0LJycnnD9/HgDg7e2NcePGNU0oRsQiLCyM9e7dm+3du5dNmTKFdenShVlaWrJevXqxyZMnM09PT+bk5CTtmLUIBALh/1u3bmWJiYksNzeXRUVFsWXLljF3d3dmY2PDLC0tmYuLC/vnn3+kmLZ+AwcOZL/88ovw9tOnT1nXrl3Z+PHj2ZkzZ1h+fj67cuUK69evH/vxxx8ZY6LrLgsyMzPZmjVrWHx8fK1pRUVF7MKFC2z16tXM09OT9enTh1lZWbHExEQpJOWmoqKCOTo6svPnz4vcv3LlStalSxd29epV4X0lJSVsyJAh7PDhw00dk5MBAwawXbt2idz38uVLNnnyZHb58mUWHx/PZs+ezWxsbNiff/7ZJJmoeL+Hw4cPsz///JPdv3+fMcYYn88XmZ6QkMA2bdrEPv/8czZx4kR27tw5acRslLoK2vPnz1lUVBS7cuVKrXWUBWVlZczLy4tt2bJF5H4nJycWHh4uct+WLVvYyJEjWUZGRlNG5CQyMpJZWVkxe3t75uzszGbMmMGOHTvGnj59WmveFy9esBMnTkghJXd37txhAwcOZHfu3GGMvS7mjDFWUFDAPv30UzZt2jRWWVnJGGPs8ePHzNramqWnp0stb31KSkrY0KFDWXBwcK1pDg4O7NatW8Lb48aNY/PmzWOlpaUSz0V93v9RSUkJ1qxZA01NTRgYGKBDhw6wtrZG+/btYWpqCmNjY3Tq1AmdOnWCt7c3AKC6ulrKqWtj/9tplJubi/PnzyMtLQ2amppo3749TExM0KZNG+GfrGrevDn69u2LnTt3wsbGBn369AGfz8eyZcvg6OgoMq+DgwP27NkDbW1t6YR9BycnJ4SGhiIjIwOpqak4evQooqOjAQBt2rSBo6MjBg4ciD59+sDAwADDhg2DQCCQiZEPddHR0YGqqipOnjwJOzs7KCsro7q6Gi1atMBXX32FZcuW4dKlS3Bzc8PNmzehqamJtm3bSjt2Lc2bN4eLiwuOHj2K3r17o2vXriguLkZERAQqKyvRrl074byjR4/GunXrmiQXFe//SF1dHUePHkVcXBz+/fdfxMbG4vz589DQ0EDbtm1hbm6Ojh07wszMDO3bt0erVq3qHPkgbTXFe/369Th16hSUlJRQVVUFRUVFGBoawsrKCp07d4aRkRGcnJxksj8SAEaNGoXIyEhcvnwZrq6uaN68OYYOHSryhVlUVISYmBgYGRlJZXRAQ7S1teHs7AxnZ2ds2bIF+vr66N+/P4yNjVFSUoJbt27Bx8cHzZs3h4aGBtauXQsXFxdpx65XzY68bdu2gcfj4ZtvvhFu9yFDhiA0NBT79+9Hr169cP36dTg5OUk5cd0UFBQwcuRIREdHY+bMmejWrRsKCwvx+PFjTJgwATo6OuDz+aioqEB6ejrU1dWhqqoq8Vy0w1JMGGO4efMmrly5ghs3biA1NRWVlZXQ1dWFnp4e+vbti8mTJ0s7Zp2Ki4vh7OyMhQsXYvLkySgpKcHVq1dx8eJFXLt2DS9fvkRJSQmOHz8OKysracetF2MM2dnZwh14PB4PPB4POTk5iIiIQHh4OEpKSjBz5kyMGDFCumHrUF1djWbNmuHp06cYNWoUli5dis8++wwAUFFRIRzWuWvXLjg7O2PFihUy/YuoxpkzZ5CdnY1x48ZBSUlJ2GA4duwY/P39MXPmTPz+++9YuHAhhg8fLu24tdT8uikuLsbvv/+OuLg4VFRU4IsvvkD//v1RUFCAsLAw/PnnnygvL8f06dPxxRdfSD6YxDtmPmBVVVWMMcaSkpJqTSssLGSRkZEsICCAubm5sc2bNzd1vHeqqqoS9m/HxMQwDw8Plp2dXee8mZmZ7NixY00Zj7PMzEy2fv16du/evVrTBAIBq66uZjdv3mQDBgxg48ePZ5cvXxb2s8qa6upqxhhjp06dYv369WMvXryoc765c+ey9evXN2W091ZWVib8v7q6WriuM2fOZFZWVszS0pIVFRVJK16D3rVz+/79+2zixIls4cKF7OrVq8K+fUmjlvd7qqyshJ2dHZo3bw47Ozu4ublhwIABtfruKisroaysLKWUtS1evBgVFRUYNGgQDAwMsG3bNnz22WcYNmyY8MAigUAg0tXDZPCgiqioKMydOxcqKipo3rw5HB0d4e7uDmdnZxgYGIjMW1JSAnV1dSkl5S42NhbffPMNJkyYgJkzZ4ps96qqKuFrt3HjRukGbaTi4uJa3VX5+fnw9/dHcXEx9u3bJ6Vk9avpQnz7SFeg9jEbVVVVUFJSarJsVLzfU0lJCc6dO4cnT57g5s2bePDgAYqKiqCrq4s+ffqgf//+6NGjh/AAGFmxevVqXL58GRkZGVBUVERZWRnMzc0xb948ODg4QFdXVyb76N+Wn5+Phw8fiuzkKygoAAAYGhqiW7duGDhwIFxcXGSyn7s+y5cvR2RkJDw9PeHu7g5dXV3w+Xz8/fff2LdvH+bMmSNyJK8sqvnSuX37Nk6fPo3s7Gzo6urC3NwcVlZWMDU1hY6ODoqKipCZmYmOHTtKO3Ity5YtAwC4urqiY8eO0NPTg4qKisg8b365NuUOZCreYlJZWYm8vDy8ePECycnJOHfunHCkgKOjI3799VfpBnwLn89HSUkJnj9/jnv37iEhIQFXrlxBeno6WrRoAVtbW/Ts2RNdu3ZFu3btZHJ0xtu2bNmCc+fOoVOnTiI7+W7fvo3mzZujRYsWWLNmDXr06CHtqLXUFIC8vDxkZWVBT08PW7ZswZ9//omSkhK0bt0aioqKyMzMxLRp0zBjxowm2Sn2X9UUsdLSUnh5eSEnJwf6+vooLy9HZWUl1NXVYWhoCHNzc1haWuLTTz+VqV+mNQ4cOIDVq1cDeD3qxMLCAi4uLnB2dkbHjh2ho6MjtUYOFW8JqaysxI8//ohmzZphzpw5TXrYbGPVnCGtqKgIjx8/RmxsLK5evYrExEQUFBTAwsICJ0+elHLKun0oO/n4fD4UFRWxZcsWXLlyBTt27ICmpiZevHiBe/fuITk5GeXl5ejfvz/s7e2lHZezM2fOYMWKFdi1axdsbW1RUFCAO3fu4MaNG7h79y7S09MBQHiEoiyaO3cuHj16hFmzZiE6Ohrx8fF48eKF1Bs5NFTwPVRUVODJkyfo2LFjrW9fZWVlfPLJJ9i2bZuU0r3bmz/1ysrKkJmZCS0tLTg5OcHJyQkzZsxAdnY27ty5g5KSEimnrV/NOty+fRtqamoiw81UVFRgamqKefPmISkpCR06dJDJwg1A+P7JyMiAtbW1sIunZoz9oEGDpBmvUbKzs6GiogItLS08ffoU3bt3F3aJaGlpoW/fvujbty8A4NmzZ8jIyJBm3HrVfEZGjx6NRYsWoX379ti4cSOys7ORnp6OW7du4erVq9i1axfWrFnT5I0cKt7/Qc1PwkuXLmHZsmWwt7eHmZkZbG1thT/ZAeDly5dISkqSyVZ3TdE7dOgQfvvtN5SWlsLIyEh4sJGVlRU6dOgg80Wjpn/RwMAAlZWVOH78eJ07+dTU1JCWlibNqO/E4/HAGIOFhQWOHj2KqKgodO3aFVpaWjK3k7ghEyZMgIWFhXCncUREBOLj49G9e/da8xoZGcnsGSxrtruTkxNUVVVx9epVdOnSBXp6etDT04OTkxPGjx+P3Nxc3L9/H6WlpU2bj7pN/rsbN27gyJEjyM7ORlZWFqqrq6GlpQUDAwOUl5cjKSkJPXv2RHBwsLSjiqj58nnw4AEmTpwIOzs7WFtbIykpCWlpaSgvL4eGhgaMjY1hbGyM77//Xib7I98m7zv57t69K8ynoaGBvn37ws3NDWZmZtDX14eGhobMvw4lJSXYtGkT4uPjkZiYiOrqalRXV8Pa2hpeXl6ws7ODvr4+NDU1ZX5d3lRYWIiKigqZOgkYFW8xqKysxP3793H79m3cvXsXT58+BWMMXbt2hZeXl8jhs7Kgpp9469atiI6Oxu7du4V9dfn5+cI+yRs3bkBZWRkHDhyQbuB6fEg7+WrWJSsrCxkZGbh69SrOnTuHpKQkqKiooFOnTrCzs8PAgQPRtWtXacfl5NWrV7hz5w5iY2Nx8eJFpKSkoHnz5rC0tETXrl1hb28Pc3NzmJqaSjtqndgbp47IycmBpaWltCOJoOL9HvLz81FaWgpDQ0OR+wsLC1FWViaT3SVv2rFjB5KTk7Fq1SooKyvXOY47Pz9fZkeafGg7+QQCAa5du4azZ89CW1sbtra2MDY2RmZmpvAI0dmzZwvPlSPL6nov1XwpXbp0CXfu3EFWVhZGjRolHM0ha95+f61fv77WsQPSRH3ejVTTar1//z527tyJiIgIqKqqCs9J0atXL5iZmaFFixZ1HpQgS9q2bYvw8HCcP38effr0EV504U2yWriBD2snX2VlJX7++WeEhITA1NQUioqK2L9/PwQCAdzc3PDdd99h+fLlMnlys7rweDxUVlbi6NGjsLS0hIODA9q2bYu2bdsKu4bu3Lkj0wdNvf3+kqXCDVDLu9FqivesWbPw4MEDeHp64t69e7hy5QoAoLy8HObm5tDQ0MCoUaNkto81Pj5eeP4FdXV1uLu7w8XFRXgggjz0rwKvW3h79uzB0aNHsXDhQrnbyVfzfvrrr78QEBCAKVOmYOTIkeDxeCguLkZUVBR27tyJ7t27Y+3atTJ/4FRNizszMxPLly/HrVu38P3332PUqFGIjo7G/v370a5dO0yfPl1md1S+6e33V7du3dCiRQuZeH9R8f6P7OzssHbtWri7u+PEiRM4efIkJk6ciJiYGOzbtw/m5uZYsmQJnJ2dpR21lrr6VyMiIvDo0SO561+V9518NcW75qoygYGBaN68ucg8oaGh2L17N7Zu3YouXbpIISV3NV0N27Ztw99//42ZM2fCw8MDkZGR8PHxgaGhoXDH/m+//dakh5P/F7L8/qJuk0ao+aDdvn0b2trasLGxAfC6GGZlZcHV1RV9+vRBYmIiRowYIZOFG3j9k1YgECAlJQVnz55Fy5Yt4e3tLdK/GhoaCjU1NZku3owx2Nra4uLFiyI7+f766y+5+RKqaUkrKChAWVkZioqvP5J8Ph/NmjUDj8fD4MGDcfjwYaSmpsp88a4ZuhkdHY1+/frBw8MDz58/x5YtW9ClSxcEBgYiIyMDixcvxj///IMBAwZIOXH9ZP39RcW7EWo+aDUth5s3b8LY2BhJSUnC/tbKykp06tQJERERGDVqlDTj1quu/tV9+/bJXf/q219C2tramDdvntx9CQFA7969sXz5cuGXfk0RB15f/DYzMxO2trZSTMhNzVXhVVVVhV0LoaGhePjwIQ4fPgxjY2OoqamhqqpK5ruAZP39RcWbo9jYWNjY2EBVVRX29vYwMjLCkSNHMGTIEBQXF0NFRQV8Ph/V1dV48uSJzA0PBP7/l0NUVBSOHj0KX1/fOvtX161bh7Vr18p0dwPwYe3k69mzJ8zNzTFjxgwMHz4c7u7uaN++Pa5fv459+/ahU6dOcnHRZOB10XN3d8fKlStx7949XL58GZ6ennBwcAAAXL58WXgOeVkm8+8vCZ1q9oOSkpLCRowYwV69eiW8LzExkW3bto1VVVWxy5cvs+7du7P169ezBQsWMEdHR3bjxg0pJq5bzfUn58+fz+bPny9yjuUae/fuZb169RK5Lp+sqVmPM2fOsN69e7NffvmF5eXlsfz8fPb06VO2b98+1qtXL+bj4yOT19x8W825ogsKCtjatWvZgAEDWKdOnZilpSXr3LkzmzFjRp3nK5dlVVVVbNeuXWzSpEksKCiIMfb6vPfe3t6sf//+zNfXV8oJ6ycv7y9qeXPw77//Ii0tDYqKioiMjMSpU6ewadMmWFtbA3i983LQoEHYv38/mjdvLhz1IGs+tP7ViIgIdO3aFWPHjhXu5NPS0sLEiRMhEAiwe/du3L17V+bXo6Z7oUWLFvDx8cHEiRORnp6OsrIyqKqqwsrKSqaHnNZFUVER06ZNw7Rp04T3xcXF4fHjxxg5ciTGjx8vxXTcyPr7i4o3ByYmJlBTU8O3336LFy9egMfj4cGDBzA1NYWKigo0NDSwatUqrFy5Enl5edDR0ZF25HeS9/7VD+1L6E3NmjUTnjtDHjHG8OzZM1y6dAmlpaVo164dbGxsYGhoiDFjxmDMmDHSjtggeXl/UfHmoHv37pgwYQIiIyORlpYGNTU1LF68GGZmZrCwsICZmRnMzMxgaGgo84Ub+HD6V+X9S+hDUrM/5ebNm1i2bBkeP34MAwMDKCsrQ1VVFcbGxujSpQtsbGxgY2MjcxcnqYusv79onHcj5ObmomfPnpg9ezZSU1ORmJiIvLw84YnlLS0t0bZtW4wZM6bWWF1Zwf43xruwsBA7d+7E2bNn8eLFC1RXV0NJSQm9evXCvHnzhMMgZVlWVhZmz56N5OTkOr+EmjdvjsOHD0s75kehZnz3vHnzkJOTg++++w6qqqq4c+cOEhMTkZqairy8PLx69QqfffYZlixZIu3IDZL19xcVbw4YY6iurkZVVRUSEhJE+rMTExMRExODa9eu4f79+1BTU0NERIQU03JXXV2NV69eyWX/6of0JSTv3rw+6+jRo+Hp6QkvLy+ReXJzc5GUlISrV6+ia9eu6N27tzSiciYP7y8q3o3EGMOtW7egqKiIDh06iBS68vJyZGRkyOS1+D5k8vwlJO8ePnyIgwcPokePHjA0NMSJEyegpKQEf39/aUcTG1l9f1HxboR79+5h1apVyMnJQW5uLsrKyhAaGgolJSW0b98eurq60o5ISJO6ceMGvvnmG+Tl5UFfXx+Kiop4/vw5Fi5cCBcXFxgaGqJFixbSjvlBouLdgJqfT8nJyZg7dy50dHQwfvx4VFRUwM/PD2FhYdizZw8UFRWxdu3aJrtyNCGypKKiAgkJCTh37hzCwsJQUlICY2Nj2Nrawt7eHpaWljAwMICRkZHMH/wlL6jSNKDm4rynTp2CqqoqgoOD8emnnwIA9PX10aFDB3Tr1g1RUVHCMwsS8rFRUVGBo6MjfH19ERcXh2vXruGHH35AVVUVgoODMXv2bEyYMAEPHjyQdtQPBg0VbEBNS7rmQsM1l0E6e/YsHB0doaGhgSFDhuDUqVO4d+8eevXqJc24hMgELS0tuLm5wc3NTXjitgsXLqB9+/bSjvbBoJb3OzDGwBiDQCCAg4MDoqOjkZSUBAC4efOmsFBXVlbi2bNnMns5J0KkicfjwcDAAGPHjqX+bzGi4l2P6upq8Hg8KCgoQEFBAUOHDoW2tjaWLl2K3bt3o7i4GG5ubigoKMCePXvQrFkz9OnTR9qxCSEfCdphWY+tW7fi2bNn6NGjBywsLGBtbY20tDSsW7cOt27dwqtXr9CmTRuoqKigpKQEc+bMEV6ZhhBCJI2Kdz28vb3x4MEDCAQCtGjRAnp6enBwcEDLli1RWFgIgUAgPDihX79+sLCwkHZkQshHhIr3O6SmpuLmzZu4cOECLly4AD6fjw4dOqBVq1bQ1tZGly5d0KtXL7Ru3VouzmlCCPlwUPGuR8347tTUVKxfvx6VlZUYN24c0tPTkZaWhtjYWCQmJkJPTw8dO3bEnj17pB2ZEPIRoaGC9aiuroaioiICAwOhpqaGgIAAkdZ1SUkJVq1ahUuXLsHV1VWKSQkhHyMabVKPmtM/FhUVoVWrVmjZsiUYY6isrIRAIIC6ujpGjRqF9u3by9X5ogkhHwYq3u/AGEPfvn1x8uRJJCYmgsfjQVlZWXjgjoaGBm7fvi31E9QQQj4+1OfdgKdPn2LGjBnIzMzEkCFD8Mknn8DU1BRxcXEIDQ2FQCDAsWPHpB2TEPKRoeL9DjU7LQsKCrBr1y5ERETg+fPn4PP5UFVVhYuLC2bOnAk7OztpRyWEfGSoeHNUXV2N3NxcpKeng8/nQ1lZGZaWllBTU5N2NELIR4iKNyGEyCHaYUkIIXKIijchhMghKt6EECKHqHgTQogcouJNCCFyiIo3IYTIof8D6mgLNo3P6WoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> submittals/supplemental_1025/Figures_3_4_derivations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "02d2f247",
   "metadata": {},
   "outputs": [],
   "source": [
    "from Automunge import *\n",
    "am = AutoMunge()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c2cf345f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "462dc56d",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_train = pd.DataFrame({'feature' : ['twenty one', 'twenty two', 'twenty one', 'twenty two', 'three']})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "3b4977f8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "_______________\n",
      "Begin Automunge\n",
      "\n",
      "______\n",
      "\n",
      "versioning serial stamp:\n",
      "_8.30_999915197215\n",
      "\n",
      "Automunge returned train column set: \n",
      "['feature_1010_0', 'feature_1010_1']\n",
      "\n",
      "Automunge returned ID column set: \n",
      "['Automunge_index']\n",
      "\n",
      "_______________\n",
      "Automunge Complete\n",
      "\n"
     ]
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'1010':'feature'},\n",
    "            )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "88594e32",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_1010_0</th>\n",
       "      <th>feature_1010_1</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_1010_0  feature_1010_1\n",
       "0               1               0\n",
       "1               1               1\n",
       "2               1               0\n",
       "3               1               1\n",
       "4               0               1"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "e02b3b0f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_onht_0</th>\n",
       "      <th>feature_onht_1</th>\n",
       "      <th>feature_onht_2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_onht_0  feature_onht_1  feature_onht_2\n",
       "0               1               0               0\n",
       "1               0               1               0\n",
       "2               1               0               0\n",
       "3               0               1               0\n",
       "4               0               0               1"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'onht':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "8b77517a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_ord3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_ord3\n",
       "0             1\n",
       "1             2\n",
       "2             1\n",
       "3             2\n",
       "4             3"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'ord3':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "adfb388b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_ordl</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_ordl\n",
       "0             2\n",
       "1             3\n",
       "2             2\n",
       "3             3\n",
       "4             1"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'ordl':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "2e07ec54",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_hsh2\n",
       "0             5\n",
       "1             5\n",
       "2             5\n",
       "3             5\n",
       "4             4"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'hsh2':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "d54ab394",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_or19_sp13_ord3</th>\n",
       "      <th>feature_or19_sp13_sp10_ord3</th>\n",
       "      <th>feature_or19_nmc8_nmbr</th>\n",
       "      <th>feature_or19_1010_0</th>\n",
       "      <th>feature_or19_1010_1</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_or19_sp13_ord3  feature_or19_sp13_sp10_ord3  \\\n",
       "0                       1                            1   \n",
       "1                       1                            1   \n",
       "2                       1                            1   \n",
       "3                       1                            1   \n",
       "4                       2                            1   \n",
       "\n",
       "   feature_or19_nmc8_nmbr  feature_or19_1010_0  feature_or19_1010_1  \n",
       "0                     0.0                    1                    0  \n",
       "1                     0.0                    1                    1  \n",
       "2                     0.0                    1                    0  \n",
       "3                     0.0                    1                    1  \n",
       "4                     0.0                    0                    1  "
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'or19':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "c3b85f2a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>twenty one</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>twenty two</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>twenty one</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>twenty two</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>three</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      feature\n",
       "0  twenty one\n",
       "1  twenty two\n",
       "2  twenty one\n",
       "3  twenty two\n",
       "4       three"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "ce50fed2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>13</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>7</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature\n",
       "0        1\n",
       "1       13\n",
       "2        5\n",
       "3        0\n",
       "4        7"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_train = pd.DataFrame({'feature' : [1, 13, 5, 0, 7]})\n",
    "df_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "1c8fe1b4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_nmbr</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.805313</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.495582</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-0.038348</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.997054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.345134</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_nmbr\n",
       "0     -0.805313\n",
       "1      1.495582\n",
       "2     -0.038348\n",
       "3     -0.997054\n",
       "4      0.345134"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "#              assigncat={'nmbr':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "472ec6d2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/nicholasteague/opt/anaconda3/lib/python3.9/site-packages/sklearn/preprocessing/_data.py:2590: UserWarning: n_quantiles (1000) is greater than the total number of samples (5). n_quantiles is set to n_samples.\n",
      "  warnings.warn(\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_qttf</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.674490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>5.199337</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-5.199337</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.674490</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_qttf\n",
       "0     -0.674490\n",
       "1      5.199337\n",
       "2      0.000000\n",
       "3     -5.199337\n",
       "4      0.674490"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'qttf':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "a950de2b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_nmbr</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.805313</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.495582</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-0.038348</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.997054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.345134</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_nmbr\n",
       "0     -0.805313\n",
       "1      1.495582\n",
       "2     -0.038348\n",
       "3     -0.997054\n",
       "4      0.345134"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "#              assigncat={'qttf':'feature'},\n",
    "             powertransform=True,\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "a42b74d5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_mnmx</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.076923</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.384615</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.538462</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_mnmx\n",
       "0      0.076923\n",
       "1      1.000000\n",
       "2      0.384615\n",
       "3      0.000000\n",
       "4      0.538462"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'mnmx':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "f6934a37",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_mnm4</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.075472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.389937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.547170</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_mnm4\n",
       "0      0.075472\n",
       "1      1.000000\n",
       "2      0.389937\n",
       "3      0.000000\n",
       "4      0.547170"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "             assigncat={'mnm4':'feature'},\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "b2d04de6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>feature_nmbr</th>\n",
       "      <th>feature_nmbr_bint_0</th>\n",
       "      <th>feature_nmbr_bint_1</th>\n",
       "      <th>feature_nmbr_bint_2</th>\n",
       "      <th>feature_nmbr_bint_3</th>\n",
       "      <th>feature_nmbr_bint_4</th>\n",
       "      <th>feature_nmbr_bint_5</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.805313</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.495582</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-0.038348</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.997054</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.345134</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   feature_nmbr  feature_nmbr_bint_0  feature_nmbr_bint_1  \\\n",
       "0     -0.805313                    0                    0   \n",
       "1      1.495582                    0                    0   \n",
       "2     -0.038348                    0                    0   \n",
       "3     -0.997054                    0                    0   \n",
       "4      0.345134                    0                    0   \n",
       "\n",
       "   feature_nmbr_bint_2  feature_nmbr_bint_3  feature_nmbr_bint_4  \\\n",
       "0                    1                    0                    0   \n",
       "1                    0                    0                    1   \n",
       "2                    1                    0                    0   \n",
       "3                    1                    0                    0   \n",
       "4                    0                    1                    0   \n",
       "\n",
       "   feature_nmbr_bint_5  \n",
       "0                    0  \n",
       "1                    0  \n",
       "2                    0  \n",
       "3                    0  \n",
       "4                    0  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train, train_ID, labels, \\\n",
    "val, val_ID, val_labels, \\\n",
    "test, test_ID, test_labels, \\\n",
    "postprocess_dict = \\\n",
    "am.automunge(df_train,\n",
    "            MLinfill=False,\n",
    "             shuffletrain=False,\n",
    "             NArw_marker = False,\n",
    "#              assigncat={'mnm4':'feature'},\n",
    "             binstransform=True,\n",
    "             printstatus=False,\n",
    "            )\n",
    "\n",
    "train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ae5278ba",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> submittals/supplemental_1025/figures_drafting_combinedsets_031422_0905submittal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "pd.set_option('display.max_columns', 500)\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from Automunge import *\n",
    "am = AutoMunge()\n",
    "\n",
    "import pickle\n",
    "from copy import deepcopy\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#load and consolidate experiments\n",
    "\n",
    "exp_dict_list = []\n",
    "\n",
    "#__________________\n",
    "#first set\n",
    "\n",
    "# (0,31)  \n",
    "with open('notebook_a_qttf_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  first_dict = pickle.load(handle)\n",
    "  #first dict serves as seed for meta_dict\n",
    "  meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_powertransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_binstransform_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_ord3_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_onht_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_default_030122_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "\n",
    "\n",
    "\n",
    "#__________________\n",
    "#second set\n",
    "\n",
    "# # (0,31)  \n",
    "# with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "#   first_dict = pickle.load(handle)\n",
    "#   #first dict serves as seed for meta_dict\n",
    "#   meta_dict = deepcopy(first_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_a_ordl_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_b_mnmx_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_c_power_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_d_qttf_with_bins_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_e_or19_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)\n",
    "  \n",
    "# (124,155)\n",
    "#other uploads follow similar template\n",
    "with open('notebook_f_hsh2_031422_38_kr-vs-kp.pickle', 'rb') as handle:\n",
    "  second_dict = pickle.load(handle)\n",
    "  #after that dicts are appended to exp_dict_list\n",
    "  exp_dict_list.append(second_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "      0.7950694853161997,\n",
       "      0.7968711377187375,\n",
       "      0.7945027061386518,\n",
       "      0.7945218547977992],\n",
       "     'time_log': [3995.4185874,\n",
       "      3232.7866217000005,\n",
       "      724.6709535,\n",
       "      769.1837614999995,\n",
       "      2228.0724014999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "      0.9994760390808582,\n",
       "      0.9991849496813352,\n",
       "      0.9993798540865279,\n",
       "      0.9994443077155228],\n",
       "     'time_log': [379.9456674000012,\n",
       "      1604.6678971000001,\n",
       "      1535.2032126000013,\n",
       "      1221.3630729999986,\n",
       "      510.2025146999986]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "      0.945317803292764,\n",
       "      0.9445343291029962,\n",
       "      0.9445295256554485,\n",
       "      0.9359326171009988],\n",
       "     'time_log': [464.9579131999999,\n",
       "      455.43599710000126,\n",
       "      555.219542400002,\n",
       "      2122.735764000001,\n",
       "      366.55403619999925]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "      0.8056263302892305,\n",
       "      0.8094733917336151,\n",
       "      0.825085159615435,\n",
       "      0.8125428373001377],\n",
       "     'time_log': [618.0042592000027,\n",
       "      796.0712625999986,\n",
       "      444.0487385000015,\n",
       "      411.2319862000004,\n",
       "      1804.216354100001]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "      0.6951045506965983,\n",
       "      0.7086824792633502,\n",
       "      0.6992765006396413,\n",
       "      0.6997813718554953],\n",
       "     'time_log': [7393.931541000002,\n",
       "      7403.039083400003,\n",
       "      2598.918222499997,\n",
       "      7212.266758500002,\n",
       "      4918.170236900005]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "      0.9904823154300556,\n",
       "      0.9891574650194738,\n",
       "      0.9889296300712941,\n",
       "      0.9895700884077739],\n",
       "     'time_log': [621.5109205,\n",
       "      2977.6632177,\n",
       "      1218.5872878,\n",
       "      1653.7821815999996,\n",
       "      453.75604399999975]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "      0.9445109570368947,\n",
       "      0.9449773482058579,\n",
       "      0.944813683250003,\n",
       "      0.9447937836622765],\n",
       "     'time_log': [1234.3949288999993,\n",
       "      4075.7723007999994,\n",
       "      3738.6827474,\n",
       "      2820.1502282,\n",
       "      641.8414507000016]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "      0.6805957894883607,\n",
       "      0.6912589876309861,\n",
       "      0.6931261900516943,\n",
       "      0.6910224063815499],\n",
       "     'time_log': [7373.567973699999,\n",
       "      7693.5709785,\n",
       "      7278.462435300004,\n",
       "      7564.758447400003,\n",
       "      7329.430114900002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "      0.7115681725974407,\n",
       "      0.715565893273026,\n",
       "      0.7072066636597081,\n",
       "      0.7059141489202182],\n",
       "     'time_log': [7268.842334100002,\n",
       "      7256.7819064,\n",
       "      7303.542432699993,\n",
       "      2361.0012675000035,\n",
       "      1601.7986520999984]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "      0.5171240875447536,\n",
       "      0.5162760351131063,\n",
       "      0.5212459436222064,\n",
       "      0.5147634219900095],\n",
       "     'time_log': [1652.152608199991,\n",
       "      1959.8909846000024,\n",
       "      460.29529289998754,\n",
       "      1697.0593953999924,\n",
       "      398.4164529000118]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "      0.9983927647172012,\n",
       "      0.9984830934669828,\n",
       "      0.998661057548415,\n",
       "      0.9986612813311191],\n",
       "     'time_log': [4230.899638400006,\n",
       "      3981.3604645000014,\n",
       "      1242.7202699999907,\n",
       "      7254.444380800007,\n",
       "      4167.117944400001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "      0.9810357700242681,\n",
       "      0.9775506031531436,\n",
       "      0.975806283840471,\n",
       "      0.9827247694635236],\n",
       "     'time_log': [7282.6427660000045,\n",
       "      3129.501702499998,\n",
       "      4391.495927399999,\n",
       "      1968.695360800004,\n",
       "      7242.844844699997]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "      0.9696411056586647,\n",
       "      0.9551916941594184,\n",
       "      0.974324637319111,\n",
       "      0.9673130854240796],\n",
       "     'time_log': [1785.8614070000185,\n",
       "      7293.634462999995,\n",
       "      2903.5514385999995,\n",
       "      4815.638495399995,\n",
       "      2101.1024621999823]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "      0.8894337903358664,\n",
       "      0.8894337903358664,\n",
       "      0.901139365593049,\n",
       "      0.8713952219642472],\n",
       "     'time_log': [750.8590696000028,\n",
       "      340.9720869999728,\n",
       "      1126.6284789999772,\n",
       "      338.19717369999853,\n",
       "      1614.752978000004]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "      0.7239653119912579,\n",
       "      0.724272527673577,\n",
       "      0.723025963620081,\n",
       "      0.7264556025724946],\n",
       "     'time_log': [1446.1226211999892,\n",
       "      1193.1194929000048,\n",
       "      2326.0808835999924,\n",
       "      1503.102601999999,\n",
       "      594.5726201000216]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "      0.9996919022830343,\n",
       "      0.9997189596692009,\n",
       "      0.9997592129577701,\n",
       "      0.9996919022830343],\n",
       "     'time_log': [7266.748957999982,\n",
       "      7357.626043600001,\n",
       "      6138.638934300019,\n",
       "      3903.0463406000054,\n",
       "      6410.397826100001]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "      0.8507985849367045,\n",
       "      0.8473289128938711,\n",
       "      0.8510074660444588,\n",
       "      0.8492928512794884],\n",
       "     'time_log': [5587.094913500012,\n",
       "      5343.553363100014,\n",
       "      3622.099119199993,\n",
       "      7240.498771899991,\n",
       "      2070.1183138000197]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "      0.8939742093749912,\n",
       "      0.8970170439108414,\n",
       "      0.8943583859641338,\n",
       "      0.8938559985159206],\n",
       "     'time_log': [757.7617390000087,\n",
       "      374.36166609998327,\n",
       "      1813.4081070999964,\n",
       "      857.1364889999968,\n",
       "      679.4193326999957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "      0.694409816132111,\n",
       "      0.694409816132111,\n",
       "      0.6826374090305979,\n",
       "      0.6959276308705943],\n",
       "     'time_log': [4375.053821400012,\n",
       "      189.53733610000927,\n",
       "      262.4954815999954,\n",
       "      318.34102940000594,\n",
       "      352.65475340001285]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "      0.9684881172175093,\n",
       "      0.971150230862118,\n",
       "      0.9701160373612541,\n",
       "      0.9717439575049988],\n",
       "     'time_log': [1928.8574461999815,\n",
       "      1128.161879899999,\n",
       "      1841.6546623000177,\n",
       "      445.561100299994,\n",
       "      2534.0263085000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "      0.9925215052081198,\n",
       "      0.9864113097585977,\n",
       "      0.9915706196117537,\n",
       "      0.9698091212662434],\n",
       "     'time_log': [7459.204666999984,\n",
       "      6899.198678000015,\n",
       "      7327.0990141000075,\n",
       "      7659.441024500033,\n",
       "      7504.67540030001]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "      0.9994941159167193,\n",
       "      0.9995103579468508,\n",
       "      0.9994777002355956,\n",
       "      0.9994124295362211],\n",
       "     'time_log': [889.7573308999999,\n",
       "      1212.8806462000357,\n",
       "      487.7407083999715,\n",
       "      1027.6180247999728,\n",
       "      829.0114779000287]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.896032730258501,\n",
       "      0.9020551304059186,\n",
       "      0.8899995599740447,\n",
       "      0.8912353884854103,\n",
       "      0.8807809380871834],\n",
       "     'time_log': [1761.9883368000155,\n",
       "      781.9347686999827,\n",
       "      1462.7953400000115,\n",
       "      2142.7073686000076,\n",
       "      389.48081200005254]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "      0.6474557901215168,\n",
       "      0.6563082860596151,\n",
       "      0.154396223875396,\n",
       "      0.6340629549728598],\n",
       "     'time_log': [7993.370531800028,\n",
       "      7339.176464899967,\n",
       "      7618.258028400014,\n",
       "      7243.780798799999,\n",
       "      7260.211478099984]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "      0.864003730784143,\n",
       "      0.8633307423036427,\n",
       "      0.8670580747822834,\n",
       "      0.8602383389485748],\n",
       "     'time_log': [1257.770580399956,\n",
       "      2120.646022700006,\n",
       "      2569.772225599969,\n",
       "      890.953793600027,\n",
       "      761.9736765000271]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "      0.8535601193067021,\n",
       "      0.8400192463510233,\n",
       "      0.845309985183136,\n",
       "      0.82052235468049],\n",
       "     'time_log': [196.03496989997802,\n",
       "      1421.530640700017,\n",
       "      3174.0278698000475,\n",
       "      484.19092879997334,\n",
       "      684.3905337999458]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9715085377875514,\n",
       "      0.929012023358494,\n",
       "      0.976337341119498],\n",
       "     'time_log': [943.7480681000161,\n",
       "      2507.5491965999827,\n",
       "      633.403952899971,\n",
       "      479.13609560002806,\n",
       "      1114.1438073000172]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "      0.6845054704159109,\n",
       "      0.6970666666666667,\n",
       "      0.7371126591400432,\n",
       "      0.7380208333333333],\n",
       "     'time_log': [921.97587080003,\n",
       "      525.1697693000315,\n",
       "      567.2230044999742,\n",
       "      360.3602713999571,\n",
       "      993.3363846000284]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "      0.9699860208319854,\n",
       "      0.9699842725945503,\n",
       "      0.9657981634072058,\n",
       "      0.9720164410561353],\n",
       "     'time_log': [5101.824031900032,\n",
       "      4799.113207200018,\n",
       "      1121.16499879997,\n",
       "      1753.1946424999624,\n",
       "      2890.0701255000313]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "      0.5352447464667386,\n",
       "      0.5800320687194299,\n",
       "      0.6140919045873015,\n",
       "      0.6401110510018794],\n",
       "     'time_log': [7295.7215472,\n",
       "      7212.8743512,\n",
       "      7381.0678178,\n",
       "      4511.3716943,\n",
       "      7499.854673500002]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "      0.9924896245079062,\n",
       "      0.992490166027075,\n",
       "      0.9899868880360999,\n",
       "      0.9912382248984003],\n",
       "     'time_log': [512.7316713,\n",
       "      270.06861030000005,\n",
       "      915.1865638,\n",
       "      156.98729760000015,\n",
       "      232.38595069999974]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "      0.7951444609712243,\n",
       "      0.7938916240334476,\n",
       "      0.7942028174165757,\n",
       "      0.7951480438599772],\n",
       "     'time_log': [3130.6597977,\n",
       "      1076.2140832999999,\n",
       "      1203.0672561000001,\n",
       "      1920.2127615,\n",
       "      4711.732397900001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "      0.9995427779113238,\n",
       "      0.9994997801112389,\n",
       "      0.9995156936990445,\n",
       "      0.9995920739078249],\n",
       "     'time_log': [812.0368694999997,\n",
       "      3702.632356600001,\n",
       "      3492.1826452000023,\n",
       "      1323.9125785000033,\n",
       "      877.7346787999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "      0.9390539406529148,\n",
       "      0.9422005182125731,\n",
       "      0.9374847441238424,\n",
       "      0.9359285017120386],\n",
       "     'time_log': [1684.9104778,\n",
       "      472.27749550000226,\n",
       "      2893.8929188,\n",
       "      1032.644971400001,\n",
       "      443.31882849999965]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "      0.8155310411904999,\n",
       "      0.8163718443928543,\n",
       "      0.8309291113904907,\n",
       "      0.8200481148234929],\n",
       "     'time_log': [2473.631307200001,\n",
       "      350.2395694000006,\n",
       "      425.30890799999906,\n",
       "      1004.2155767999975,\n",
       "      1160.6155456999986]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "      0.6821650263315313,\n",
       "      0.6907807491523597,\n",
       "      0.6837044876289556,\n",
       "      0.6884370839713074],\n",
       "     'time_log': [2947.4707970000018,\n",
       "      3640.1892204000033,\n",
       "      3955.332386899994,\n",
       "      3866.384628400003,\n",
       "      2750.1100981000054]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "      0.9901622289409152,\n",
       "      0.989318497800995,\n",
       "      0.9901163347840143,\n",
       "      0.9902261590042101],\n",
       "     'time_log': [4165.444003799999,\n",
       "      789.9127466,\n",
       "      689.3854501999995,\n",
       "      1992.589129699999,\n",
       "      1505.6268942000006]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "      0.9409527589499868,\n",
       "      0.94498359545805,\n",
       "      0.943436298638152,\n",
       "      0.9447252146185348],\n",
       "     'time_log': [4432.836714500001,\n",
       "      1684.6929149999996,\n",
       "      853.092318500001,\n",
       "      1425.034461299998,\n",
       "      1264.0332259999996]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "      0.6760764912941671,\n",
       "      0.6871929907064162,\n",
       "      0.6844616152086918,\n",
       "      0.6815622021092331],\n",
       "     'time_log': [7309.5187829999995,\n",
       "      7987.261437100002,\n",
       "      7296.710361999998,\n",
       "      7283.1085246,\n",
       "      7259.233981600002]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "      0.7143777745273706,\n",
       "      0.7158188869790264,\n",
       "      0.7176166775709365,\n",
       "      0.7071083055133814],\n",
       "     'time_log': [7322.964355299999,\n",
       "      4903.565479200006,\n",
       "      6693.264393300007,\n",
       "      2968.6375717000046,\n",
       "      4940.609686900003]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.515605702475023,\n",
       "      0.5148117450155648,\n",
       "      0.5127523771304265,\n",
       "      0.515135598386471,\n",
       "      0.49856883717681166],\n",
       "     'time_log': [320.4129300999921,\n",
       "      450.38012909999816,\n",
       "      787.5659214999905,\n",
       "      556.2776220000087,\n",
       "      381.508585100004]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "      0.9977678143622897,\n",
       "      0.9979453623593567,\n",
       "      0.9979451415787285,\n",
       "      0.9975884695537204],\n",
       "     'time_log': [3162.5291878999997,\n",
       "      1220.1891068999976,\n",
       "      4516.192710100004,\n",
       "      3803.7306511999923,\n",
       "      5589.1658264]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "      0.9794310407523971,\n",
       "      0.9760052284593732,\n",
       "      0.9673708974593384,\n",
       "      0.9760052284593732],\n",
       "     'time_log': [7216.379702599996,\n",
       "      1867.0467728000076,\n",
       "      5132.224302999995,\n",
       "      7252.7534031000105,\n",
       "      2235.5302841000084]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "      0.9737805616073589,\n",
       "      0.9835021692925991,\n",
       "      0.9811324494969575,\n",
       "      0.9831839114246522],\n",
       "     'time_log': [7235.353441400002,\n",
       "      1456.6391186999972,\n",
       "      844.0879982000042,\n",
       "      2037.883129599999,\n",
       "      1851.2193797000218]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "      0.9070019128158663,\n",
       "      0.8893286731722643,\n",
       "      0.8836579063465052,\n",
       "      0.901192867954943],\n",
       "     'time_log': [372.3122288000013,\n",
       "      999.7172363999998,\n",
       "      455.98371229998884,\n",
       "      1253.6866467999935,\n",
       "      576.2709506000101]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "      0.7246807179074432,\n",
       "      0.7195145716901368,\n",
       "      0.7241702917988408,\n",
       "      0.7204491059710664],\n",
       "     'time_log': [778.1271948000067,\n",
       "      3079.4723367000115,\n",
       "      827.7426386000006,\n",
       "      1476.2148725000152,\n",
       "      1966.1353530000197]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "      0.9996885727635559,\n",
       "      0.9998558308354117,\n",
       "      0.9997816107095971,\n",
       "      0.9999295430997712],\n",
       "     'time_log': [7301.991377900005,\n",
       "      4448.108512199979,\n",
       "      7305.326611700002,\n",
       "      1865.3393543999991,\n",
       "      4923.4452840999875]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "      0.8536685453411802,\n",
       "      0.8552912844043132,\n",
       "      0.8568474952412292,\n",
       "      0.8590902439398788],\n",
       "     'time_log': [4483.0919464000035,\n",
       "      6030.956477200001,\n",
       "      2154.007680299983,\n",
       "      1772.7102480999893,\n",
       "      6410.298061900015]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "      0.8986580041883495,\n",
       "      0.8958577360451626,\n",
       "      0.8993000760486514,\n",
       "      0.902050786986009],\n",
       "     'time_log': [832.1437979000038,\n",
       "      3061.1675124999892,\n",
       "      2656.417208799976,\n",
       "      707.5686684999964,\n",
       "      2744.6404466000095]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "      0.7640363550112128,\n",
       "      0.7597736358444527,\n",
       "      0.6818761278786775,\n",
       "      0.7433155080213903],\n",
       "     'time_log': [686.2469759999949,\n",
       "      1641.8923326999939,\n",
       "      1466.0026777000166,\n",
       "      626.9284033000004,\n",
       "      1784.6986455000006]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "      0.9726704812699777,\n",
       "      0.9717191894704929,\n",
       "      0.9712678635649081,\n",
       "      0.9691853891166996],\n",
       "     'time_log': [6114.709720499988,\n",
       "      757.9369209000142,\n",
       "      757.4765765000193,\n",
       "      2778.8525268000085,\n",
       "      3625.480517899996]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "      0.9847963620385599,\n",
       "      0.9905035399529777,\n",
       "      0.9899397292401199,\n",
       "      0.9902944705874968],\n",
       "     'time_log': [7688.953784299985,\n",
       "      7579.775532999978,\n",
       "      7279.158132400014,\n",
       "      7370.902176600008,\n",
       "      7662.397393299994]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "      0.9995757549556339,\n",
       "      0.9994126178259608,\n",
       "      0.9994451375796477,\n",
       "      0.9995757426587634],\n",
       "     'time_log': [2326.788594999991,\n",
       "      2630.537878000003,\n",
       "      780.3241955999983,\n",
       "      442.2326243999996,\n",
       "      2272.3276299000136]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "      0.9116941568009806,\n",
       "      0.9084888481682636,\n",
       "      0.8967559927736799,\n",
       "      0.9056733817059881],\n",
       "     'time_log': [2045.0355127999792,\n",
       "      1477.3830050999532,\n",
       "      1401.979017799953,\n",
       "      332.0435271000024,\n",
       "      2556.8032262999914]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "      0.6531467943375975,\n",
       "      0.6549395689644137,\n",
       "      0.648219736647274,\n",
       "      0.6485174971646732],\n",
       "     'time_log': [7601.366622000001,\n",
       "      7390.0386543999775,\n",
       "      7613.697890799958,\n",
       "      7834.549160399998,\n",
       "      7374.036699899996]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.868291484367245,\n",
       "      0.8699465890390455,\n",
       "      0.8692010776821046,\n",
       "      0.8713520774246403,\n",
       "      0.8697874494035698],\n",
       "     'time_log': [1568.2014536999632,\n",
       "      468.53155539999716,\n",
       "      1307.8542544000084,\n",
       "      1345.61727659998,\n",
       "      339.21292310004355]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "      0.8178296486379787,\n",
       "      0.7438330170777988,\n",
       "      0.8275712094403318,\n",
       "      0.8004144962520646],\n",
       "     'time_log': [1183.425317700021,\n",
       "      1784.5683890000219,\n",
       "      618.46959350002,\n",
       "      1272.7320300000138,\n",
       "      1077.5894706999534]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "      0.981384842698359,\n",
       "      0.9858987553327176,\n",
       "      0.9673181729061392,\n",
       "      0.9812625203820173],\n",
       "     'time_log': [223.128588499967,\n",
       "      2188.383007199969,\n",
       "      579.0213670000085,\n",
       "      737.4880065000034,\n",
       "      273.4857881999924]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "      0.6784307698803066,\n",
       "      0.6894275204564223,\n",
       "      0.6881149425287356,\n",
       "      0.6554790618797094],\n",
       "     'time_log': [182.23209409997799,\n",
       "      419.74072820000583,\n",
       "      196.95720579999033,\n",
       "      196.67210919997888,\n",
       "      849.7069310000516]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9800116639675666,\n",
       "      0.9820962371850346],\n",
       "     'time_log': [2024.6122441999614,\n",
       "      2005.1486588000553,\n",
       "      2037.4941442999989,\n",
       "      2118.807012999954,\n",
       "      2640.5775524000055]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "      0.36830528415775743,\n",
       "      0.7127695392706619,\n",
       "      0.6981031699243156,\n",
       "      0.7279892614667274],\n",
       "     'time_log': [2144.2689874000002,\n",
       "      4773.885637699999,\n",
       "      2321.9881921000006,\n",
       "      2309.5916486999995,\n",
       "      7507.7688124000015]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "      0.9824792504654428,\n",
       "      0.9862336967758302,\n",
       "      0.9849822146846652,\n",
       "      0.9799759097485875],\n",
       "     'time_log': [1737.248236800002,\n",
       "      849.3806199999999,\n",
       "      1164.1991421999992,\n",
       "      290.80840490000264,\n",
       "      637.8348661999989]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7938479494025453,\n",
       "      0.796119242669765,\n",
       "      0.7949820134737691,\n",
       "      0.7880296644074947,\n",
       "      0.7933551029193116],\n",
       "     'time_log': [835.0490292000001,\n",
       "      2285.1860994,\n",
       "      2135.1678169,\n",
       "      1058.9185036,\n",
       "      1525.3525057999996]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9994180294439032,\n",
       "      0.9995461430290827,\n",
       "      0.9994216322040446,\n",
       "      0.9995032642902826,\n",
       "      0.999458299744389],\n",
       "     'time_log': [2196.814708099999,\n",
       "      357.53706240000065,\n",
       "      841.9152018000004,\n",
       "      833.7533049000012,\n",
       "      999.0996503000006]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9396807809493102,\n",
       "      0.9349805820622434,\n",
       "      0.9364932194937656,\n",
       "      0.9318997321784241,\n",
       "      0.8997188472831869],\n",
       "     'time_log': [445.53448410000055,\n",
       "      2495.8394835,\n",
       "      1936.1700519000005,\n",
       "      224.36551020000115,\n",
       "      174.1816730999999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8041500871988405,\n",
       "      0.7973739020300561,\n",
       "      0.79855446786585,\n",
       "      0.7970468857824371,\n",
       "      0.8012767047865819],\n",
       "     'time_log': [1408.589100199999,\n",
       "      1212.244209499997,\n",
       "      727.2536934999989,\n",
       "      726.4117819999992,\n",
       "      1240.0384646999992]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6928982588689655,\n",
       "      0.6911755825669141,\n",
       "      0.6935665084591547,\n",
       "      0.6897886484950443,\n",
       "      0.6840185746393924],\n",
       "     'time_log': [1927.9005228999995,\n",
       "      2275.4290232999992,\n",
       "      1800.724620500001,\n",
       "      2238.7151452,\n",
       "      2696.6456257000027]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9896689673070895,\n",
       "      0.9890078900379589,\n",
       "      0.9893648258987625,\n",
       "      0.9892200487025274,\n",
       "      0.9893601524726825],\n",
       "     'time_log': [478.0012328,\n",
       "      661.8348558999999,\n",
       "      870.4754220999998,\n",
       "      3088.1187089,\n",
       "      1043.3731484999998]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9419261139532826,\n",
       "      0.9446441582803812,\n",
       "      0.9438867779517077,\n",
       "      0.9442292705280859,\n",
       "      0.9436818057162254],\n",
       "     'time_log': [3453.966067900001,\n",
       "      1489.8893059000002,\n",
       "      2090.2018826000003,\n",
       "      3837.0946033,\n",
       "      1187.0065538000017]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.691235794852923,\n",
       "      0.6977152758577865,\n",
       "      0.6929921317009367,\n",
       "      0.6942985514104963,\n",
       "      0.6927643886490807],\n",
       "     'time_log': [7527.909856099999,\n",
       "      7239.797392199998,\n",
       "      7515.131485099999,\n",
       "      7287.1671261999945,\n",
       "      5724.459505699997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7141176988502849,\n",
       "      0.7132539960845182,\n",
       "      0.7082762624111532,\n",
       "      0.7023734447362776,\n",
       "      0.7082538003750004],\n",
       "     'time_log': [6455.580454499999,\n",
       "      7325.501184999994,\n",
       "      7293.580441900005,\n",
       "      1987.3585428000079,\n",
       "      3447.627735300004]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.5124983966942758,\n",
       "      0.5155171402221794,\n",
       "      0.32336882841299136,\n",
       "      0.5143646687174925,\n",
       "      0.5159461045440398],\n",
       "     'time_log': [465.04972819999966,\n",
       "      1904.4333377000003,\n",
       "      183.8722839999973,\n",
       "      812.8605459999962,\n",
       "      1988.9142911999952]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9985726254397395,\n",
       "      0.9979467437892325,\n",
       "      0.9987509063750706,\n",
       "      0.9985721020011032,\n",
       "      0.9985721525174429],\n",
       "     'time_log': [7253.481653700001,\n",
       "      5533.832592899998,\n",
       "      7238.55973220001,\n",
       "      7253.623502599992,\n",
       "      7255.693068800014]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9656620620198164,\n",
       "      0.9706512173160015,\n",
       "      0.9674528702408641,\n",
       "      0.9689508296441697,\n",
       "      0.9706868078729238],\n",
       "     'time_log': [2552.319636100001,\n",
       "      7313.949298499996,\n",
       "      6929.550711700009,\n",
       "      7320.907167500001,\n",
       "      3505.6390962000005]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9795149910399703,\n",
       "      0.9727501311660943,\n",
       "      0.9750071682180655,\n",
       "      0.9841751150467983,\n",
       "      0.9866703975037309],\n",
       "     'time_log': [4460.305812499981,\n",
       "      1820.1570299000014,\n",
       "      1603.4299702999997,\n",
       "      7238.647389599995,\n",
       "      2627.268523400009]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8031301170836053,\n",
       "      0.8428989926882856,\n",
       "      0.8539711387732568,\n",
       "      0.8710228212470772,\n",
       "      0.8312618810355662],\n",
       "     'time_log': [1052.9362737000047,\n",
       "      879.3398794000095,\n",
       "      239.08489320002263,\n",
       "      1086.4316674000002,\n",
       "      2406.778810699994]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7238725204991416,\n",
       "      0.7205331196658624,\n",
       "      0.7244670994357949,\n",
       "      0.72272343295859,\n",
       "      0.7228379008933983],\n",
       "     'time_log': [3149.2121844000067,\n",
       "      966.1494127000042,\n",
       "      1364.7048333999992,\n",
       "      1275.6688380000123,\n",
       "      3806.2759192000085]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9996183535638472,\n",
       "      0.999482766150005,\n",
       "      0.9996884972333951,\n",
       "      0.9996885346136336,\n",
       "      0.9994803751074817],\n",
       "     'time_log': [7361.949072899995,\n",
       "      1569.828724299994,\n",
       "      2301.0805557999993,\n",
       "      1336.7027006999997,\n",
       "      7285.148695900018]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8297154060528901,\n",
       "      0.8466907766560962,\n",
       "      0.8460095734422509,\n",
       "      0.8434933928772581,\n",
       "      0.8403855679374681],\n",
       "     'time_log': [2168.652779099997,\n",
       "      7249.342578599986,\n",
       "      7290.8893731000135,\n",
       "      7258.011868099973,\n",
       "      3679.9662055999797]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9015867287150376,\n",
       "      0.903131171696801,\n",
       "      0.8999000559384661,\n",
       "      0.8976831805810441,\n",
       "      0.8996716360485564],\n",
       "     'time_log': [5003.738609300024,\n",
       "      921.8991298000037,\n",
       "      1445.2362744999991,\n",
       "      442.4688246999867,\n",
       "      1785.4725583000109]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8272244503862152,\n",
       "      0.783850260420744,\n",
       "      0.795170960946362,\n",
       "      0.7591474330402578,\n",
       "      0.773508030999707],\n",
       "     'time_log': [226.73916330002248,\n",
       "      170.85931890000938,\n",
       "      140.2520227000059,\n",
       "      303.85968379999395,\n",
       "      475.6880136000109]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9671649283167975,\n",
       "      0.9678904494202883,\n",
       "      0.9675193925708603,\n",
       "      0.9701776607605571,\n",
       "      0.9677682409900782],\n",
       "     'time_log': [449.2168025000137,\n",
       "      4197.553056100005,\n",
       "      1035.5663197000104,\n",
       "      4252.169049799995,\n",
       "      1797.3865282000042]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9907957754571423,\n",
       "      0.980458024641441,\n",
       "      0.9907955097089316,\n",
       "      0.9781189820089868,\n",
       "      0.9900345773052625],\n",
       "     'time_log': [4689.691961200006,\n",
       "      4786.163931599993,\n",
       "      7648.9797325999825,\n",
       "      7550.730133900011,\n",
       "      7426.932546700002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9993472931098087,\n",
       "      0.9988583158782992,\n",
       "      0.9993636924441938,\n",
       "      0.9993962547387379,\n",
       "      0.9994289059082385],\n",
       "     'time_log': [2104.669307700009,\n",
       "      762.2333450000151,\n",
       "      2001.4200979999732,\n",
       "      878.2486331000109,\n",
       "      1025.2416356999893]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8990334254068788,\n",
       "      0.8939270344361118,\n",
       "      0.8874281780594745,\n",
       "      0.8917295113683839,\n",
       "      0.8894450781446798],\n",
       "     'time_log': [2772.306829100009,\n",
       "      1981.298190100002,\n",
       "      773.3618087999639,\n",
       "      726.1682602000074,\n",
       "      1494.4577054999536]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.6260359008003916,\n",
       "      0.6479092830905709,\n",
       "      0.6354400359064382,\n",
       "      0.6373583849786618,\n",
       "      0.6434549437165623],\n",
       "     'time_log': [7938.504902000015,\n",
       "      7775.955109299975,\n",
       "      7719.620694000041,\n",
       "      7828.869765100011,\n",
       "      7460.089447800012]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8640512855884349,\n",
       "      0.866295454793919,\n",
       "      0.8655257590218437,\n",
       "      0.8636891002475747,\n",
       "      0.865176093327684],\n",
       "     'time_log': [1039.220107399975,\n",
       "      542.937260500039,\n",
       "      1878.7443069000146,\n",
       "      428.8694620000315,\n",
       "      1413.9695213999948]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.8268593965100272,\n",
       "      0.835769164421916,\n",
       "      0.8217518772456589,\n",
       "      0.8154621692948593,\n",
       "      0.832777594215274],\n",
       "     'time_log': [1403.3268259000033,\n",
       "      783.5927824000246,\n",
       "      1499.644811199978,\n",
       "      2154.7261979000177,\n",
       "      1419.2037191000418]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9857993578748295,\n",
       "      0.9763322631247159,\n",
       "      0.9857993578748295,\n",
       "      0.9622641509433962,\n",
       "      0.9808540420309864],\n",
       "     'time_log': [854.3438593000174,\n",
       "      1144.3190570999868,\n",
       "      923.4486805999768,\n",
       "      1013.8135753000388,\n",
       "      1090.8101763000013]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.73322124180736,\n",
       "      0.7458128898128898,\n",
       "      0.7429590701934189,\n",
       "      0.7301731314471859,\n",
       "      0.7353611854291007],\n",
       "     'time_log': [1232.6650921999826,\n",
       "      346.9271577000036,\n",
       "      763.7697350999806,\n",
       "      795.4336838000454,\n",
       "      2267.8278026999906]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9719495227253069,\n",
       "      0.9720655058648984,\n",
       "      0.9740559380407761,\n",
       "      0.9740559380407761,\n",
       "      0.978099035771926],\n",
       "     'time_log': [7254.9503594000125,\n",
       "      1591.000901899999,\n",
       "      1390.4437584999832,\n",
       "      2603.829417800007,\n",
       "      1519.8463186999434]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.7213247262206325,\n",
       "      0.38877370417193424,\n",
       "      0.7301446832420284,\n",
       "      0.744881299961308,\n",
       "      0.7168545723465037],\n",
       "     'time_log': [7447.5294519,\n",
       "      5659.3077304,\n",
       "      7309.134298599998,\n",
       "      7375.8580115,\n",
       "      7372.187849599999]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ord3': {'metrics_log': [0.9849807560025242,\n",
       "      0.9799743413366989,\n",
       "      0.9699598179956692,\n",
       "      0.988735708164071,\n",
       "      0.9737171464330413],\n",
       "     'time_log': [298.9531443,\n",
       "      1231.6994803,\n",
       "      761.2473720999999,\n",
       "      1334.6144939,\n",
       "      253.7119077000002]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'onht': {'metrics_log': [0.793505190378102,\n",
       "      0.7937324813598129,\n",
       "      0.7946462818103299,\n",
       "      0.7944588377610597,\n",
       "      0.7925135318319407],\n",
       "     'time_log': [2774.7620073,\n",
       "      2799.0054674000003,\n",
       "      1830.6551006999998,\n",
       "      2456.065169399999,\n",
       "      1701.0538700999987]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9995937873952422,\n",
       "      0.9995513525984985,\n",
       "      0.9995937873952422,\n",
       "      0.9995491663066627,\n",
       "      0.9995647722091878],\n",
       "     'time_log': [925.2682341,\n",
       "      531.382172399999,\n",
       "      622.1414009,\n",
       "      398.8083147000016,\n",
       "      2099.2700079999995]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9280255259187523,\n",
       "      0.9256371176745884,\n",
       "      0.9311222245162031,\n",
       "      0.9303672357713514,\n",
       "      0.9295449991954762],\n",
       "     'time_log': [2367.956682,\n",
       "      515.741710899998,\n",
       "      1170.3896681000006,\n",
       "      549.5972152000031,\n",
       "      3184.037467599999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7926555017246503,\n",
       "      0.8053512374281331,\n",
       "      0.8149504699172904,\n",
       "      0.8100201405143396,\n",
       "      0.8117607603980426],\n",
       "     'time_log': [1960.025009500001,\n",
       "      1362.8149440999987,\n",
       "      739.6333448000005,\n",
       "      1191.0821391999998,\n",
       "      5084.670541099997]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6818454724898645,\n",
       "      0.671969892827468,\n",
       "      0.7047705914438529,\n",
       "      0.6837881943216748,\n",
       "      0.6891872984079319],\n",
       "     'time_log': [2812.402817800001,\n",
       "      2641.5376579000003,\n",
       "      3739.981557699997,\n",
       "      1541.0769117999953,\n",
       "      7305.251439]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.988189445672278,\n",
       "      0.9876624612311341,\n",
       "      0.9878719422614082,\n",
       "      0.9883274561670831,\n",
       "      0.9882022052943488],\n",
       "     'time_log': [1210.3705138,\n",
       "      4427.1466795,\n",
       "      4618.271535700001,\n",
       "      2619.0971855000007,\n",
       "      1139.6034476000004]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9444780911169504,\n",
       "      0.9455461240421077,\n",
       "      0.9397063314727498,\n",
       "      0.9435131495880063,\n",
       "      0.9451813390466784],\n",
       "     'time_log': [2092.8899354000005,\n",
       "      3152.102148099999,\n",
       "      530.2078393999982,\n",
       "      860.0226287000005,\n",
       "      670.0432126000014]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6984624937507324,\n",
       "      0.6646740065368277,\n",
       "      0.6967581510221211,\n",
       "      0.6961616833442106,\n",
       "      0.689380752918302],\n",
       "     'time_log': [7249.3785704,\n",
       "      7546.492714800002,\n",
       "      7432.603989099996,\n",
       "      7445.719893200003,\n",
       "      5012.206100399999]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7104469429693363,\n",
       "      0.7130289178643555,\n",
       "      0.7134640173110192,\n",
       "      0.7091555164740331,\n",
       "      0.7079491542571846],\n",
       "     'time_log': [7295.354165600002,\n",
       "      5693.925451199997,\n",
       "      5899.408824400001,\n",
       "      7326.391942699993,\n",
       "      7274.825033000001]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5140703549183046,\n",
       "      0.5094627682873809,\n",
       "      0.5107353809510338,\n",
       "      0.5058906247916183,\n",
       "      0.5098043581027865],\n",
       "     'time_log': [1325.1778570000024,\n",
       "      1443.4137876000023,\n",
       "      1164.2560464999988,\n",
       "      1614.7005340000032,\n",
       "      661.9369043999905]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9984820806223833,\n",
       "      0.9983936217379157,\n",
       "      0.9987506206478823,\n",
       "      0.9987512350936096,\n",
       "      0.9986614773151613],\n",
       "     'time_log': [1460.2429499999998,\n",
       "      3207.9726488000015,\n",
       "      2272.234528300003,\n",
       "      7227.031543000005,\n",
       "      3846.195192600004]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9914030077497475,\n",
       "      0.9896419541066589,\n",
       "      0.9880033749242928,\n",
       "      0.9896731652964009,\n",
       "      0.9913707594921755],\n",
       "     'time_log': [7321.772718000007,\n",
       "      5779.3849225999875,\n",
       "      7350.804481400002,\n",
       "      1733.2604678000207,\n",
       "      6436.918684400007]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.984177068564284,\n",
       "      0.9774461914466795,\n",
       "      0.9820241083370296,\n",
       "      0.9774461914466795,\n",
       "      0.9840029515417112],\n",
       "     'time_log': [3261.862494400004,\n",
       "      4080.033353100007,\n",
       "      1214.1418083000171,\n",
       "      958.5409139000112,\n",
       "      7233.5380405999895]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8895311496467566,\n",
       "      0.8719371869500474,\n",
       "      0.8769712864879594,\n",
       "      0.8831521739130435,\n",
       "      0.872075726842461],\n",
       "     'time_log': [270.28730329999235,\n",
       "      586.128242900013,\n",
       "      241.63602750000427,\n",
       "      425.01810499999556,\n",
       "      900.1424636000011]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7236733062836826,\n",
       "      0.7252608735834621,\n",
       "      0.7215469934143173,\n",
       "      0.7232210577330512,\n",
       "      0.7222350208242817],\n",
       "     'time_log': [3616.6179495999822,\n",
       "      3328.28457280001,\n",
       "      3805.2415784999903,\n",
       "      3776.523011500016,\n",
       "      2370.604194399988]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9997563910044086,\n",
       "      0.9996874193297647,\n",
       "      0.9997563910044086],\n",
       "     'time_log': [7261.002306799986,\n",
       "      7075.757606500003,\n",
       "      7294.604043900006,\n",
       "      6004.258083499997,\n",
       "      5227.640388300002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8302983616153432,\n",
       "      0.8428354890462163,\n",
       "      0.8426362811641546,\n",
       "      0.8448804027748148,\n",
       "      0.8351268421206552],\n",
       "     'time_log': [2114.823544999992,\n",
       "      1145.560132500017,\n",
       "      3047.18068759999,\n",
       "      6361.460072800022,\n",
       "      5181.909883699991]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8997340593891402,\n",
       "      0.9000202459333039,\n",
       "      0.9004752847052365,\n",
       "      0.9041288418412378,\n",
       "      0.9040274351506485],\n",
       "     'time_log': [270.34874039998977,\n",
       "      1737.293594000017,\n",
       "      213.1867510000011,\n",
       "      3442.759160799993,\n",
       "      585.870682800014]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7249512265644815,\n",
       "      0.7214931706090133,\n",
       "      0.7263801214265612,\n",
       "      0.7249595604282744,\n",
       "      0.7174314213112712],\n",
       "     'time_log': [198.52888070000336,\n",
       "      149.70881640000152,\n",
       "      2248.267704099999,\n",
       "      379.15069660000154,\n",
       "      206.83716730002197]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9740847439045932,\n",
       "      0.9731877913521725,\n",
       "      0.9739860563578912,\n",
       "      0.9752710539123877,\n",
       "      0.9733087076903959],\n",
       "     'time_log': [2072.880101800023,\n",
       "      1680.0730844000063,\n",
       "      2141.7531200000085,\n",
       "      748.0795293999836,\n",
       "      2371.9257953999913]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9818346490859856,\n",
       "      0.9888104812422672,\n",
       "      0.98891700410234,\n",
       "      0.9900638541611846,\n",
       "      0.9899110344001326],\n",
       "     'time_log': [7373.706762699992,\n",
       "      7429.811440899997,\n",
       "      7454.358296499995,\n",
       "      7352.732320599956,\n",
       "      7513.33874039998]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9994451383923046,\n",
       "      0.9994124823055489,\n",
       "      0.9995267287727955,\n",
       "      0.9993472407099365,\n",
       "      0.9994777620493768],\n",
       "     'time_log': [660.1684017000371,\n",
       "      264.7056420999579,\n",
       "      524.4517126999563,\n",
       "      1854.4824326999951,\n",
       "      2143.822981000005]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8776790686163731,\n",
       "      0.8720148208294324,\n",
       "      0.8728959166689038,\n",
       "      0.8864466831561802,\n",
       "      0.8930955894197445],\n",
       "     'time_log': [2338.191176500055,\n",
       "      1103.1529540000483,\n",
       "      1392.7758276000386,\n",
       "      1029.1730048999889,\n",
       "      2496.195900699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.5742133520566973,\n",
       "      0.6390038769710482,\n",
       "      0.6570120000897262,\n",
       "      0.6566407427970999,\n",
       "      0.6590212704934195],\n",
       "     'time_log': [7739.636218800035,\n",
       "      7644.031884099997,\n",
       "      7266.051790199999,\n",
       "      7313.861328999978,\n",
       "      7369.275064699992]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8688635419466111,\n",
       "      0.8677989479812026,\n",
       "      0.868651011329979,\n",
       "      0.8665846678481095,\n",
       "      0.8695007959368672],\n",
       "     'time_log': [967.6028920999961,\n",
       "      1399.349259599985,\n",
       "      1089.1236485999543,\n",
       "      434.6220497000031,\n",
       "      1078.4079064999823]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'onht': {'metrics_log': [0.8331123514326773,\n",
       "      0.854750745384907,\n",
       "      0.8710558936218166,\n",
       "      0.8317310823445517,\n",
       "      0.8653456415993357],\n",
       "     'time_log': [979.7229277000297,\n",
       "      223.15648239996517,\n",
       "      1169.0266975999693,\n",
       "      181.09603930002777,\n",
       "      1075.553141499986]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9664255111177703,\n",
       "      0.9712964090079125,\n",
       "      0.9665968322079888,\n",
       "      0.9712964090079125,\n",
       "      0.9809592149721313],\n",
       "     'time_log': [1733.9462154000066,\n",
       "      942.1974797000294,\n",
       "      1096.7508981000283,\n",
       "      747.2290901999804,\n",
       "      1324.3295131999766]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.7136712334550674,\n",
       "      0.6594777298850575,\n",
       "      0.6408603507809105,\n",
       "      0.6344970544918996,\n",
       "      0.628051043331249],\n",
       "     'time_log': [731.3068771999679,\n",
       "      526.8091088000219,\n",
       "      862.0046962000197,\n",
       "      554.0640530000092,\n",
       "      2526.24700449995]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9741062900941129,\n",
       "      0.975962878016922,\n",
       "      0.9718355732812114,\n",
       "      0.9741062900941129,\n",
       "      0.9679767853236552],\n",
       "     'time_log': [1698.662161300017,\n",
       "      1468.2198165999725,\n",
       "      821.0997154999641,\n",
       "      1182.1719979000045,\n",
       "      1074.9882037999923]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.6273194404795889,\n",
       "      0.6576600773857411,\n",
       "      0.6011779809680612,\n",
       "      0.6668510324483776,\n",
       "      0.628242732021448],\n",
       "     'time_log': [4782.8763981,\n",
       "      5826.837263,\n",
       "      7354.038111599999,\n",
       "      7308.9334867,\n",
       "      7341.397191999997]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'onht': {'metrics_log': [0.9899897934565958,\n",
       "      0.9924906132665833,\n",
       "      0.9837277074509506,\n",
       "      0.9874843554443054,\n",
       "      0.9899874843554443],\n",
       "     'time_log': [874.8588607999991,\n",
       "      219.8319502000013,\n",
       "      1036.3355459000013,\n",
       "      263.52862439999444,\n",
       "      591.1574423999991]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'default': {'metrics_log': [0.7961341666457131,\n",
       "      0.7971334724051354,\n",
       "      0.7946306446225363,\n",
       "      0.7953403053423774,\n",
       "      0.7958632497054119],\n",
       "     'time_log': [1034.9646139,\n",
       "      1959.5968394000001,\n",
       "      1789.1333242999995,\n",
       "      1326.9028478999999,\n",
       "      1313.8488289000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996791534490891,\n",
       "      0.9996637303784831,\n",
       "      0.9996344895418293,\n",
       "      0.999682288233657,\n",
       "      0.9996791534490891],\n",
       "     'time_log': [551.2201241999992,\n",
       "      531.4836063999992,\n",
       "      1564.3775267,\n",
       "      954.8359271000008,\n",
       "      651.3533066999989]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9390704744197401,\n",
       "      0.9429581849312972,\n",
       "      0.946088962822199,\n",
       "      0.9437367636677387,\n",
       "      0.9406224811941449],\n",
       "     'time_log': [2498.403788900001,\n",
       "      441.34346989999904,\n",
       "      1796.9697395999974,\n",
       "      873.2090774999997,\n",
       "      431.5436812000007]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7792457839566768,\n",
       "      0.7887685495434975,\n",
       "      0.7896903761261443,\n",
       "      0.7858279147046024,\n",
       "      0.7921431078154079],\n",
       "     'time_log': [646.6904794000002,\n",
       "      775.2414726999996,\n",
       "      1510.0898938999999,\n",
       "      319.84741829999984,\n",
       "      435.9512371000019]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.671991011852254,\n",
       "      0.6717203280955821,\n",
       "      0.6710457881685323,\n",
       "      0.673426669372685,\n",
       "      0.6733643902795031],\n",
       "     'time_log': [2010.736469899999,\n",
       "      1661.1208995999987,\n",
       "      1459.618881399998,\n",
       "      3717.1662719000014,\n",
       "      2853.029905000003]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.990309004597054,\n",
       "      0.9903054541874304,\n",
       "      0.9908718474007221,\n",
       "      0.9907271681795454,\n",
       "      0.9912195079746523],\n",
       "     'time_log': [303.9435281,\n",
       "      2324.5315388,\n",
       "      314.91452530000015,\n",
       "      1158.3215761000001,\n",
       "      1228.2331224]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'default': {'metrics_log': [0.9455564684115499,\n",
       "      0.9431008969087892,\n",
       "      0.9441431487427753,\n",
       "      0.9453793683772319,\n",
       "      0.9459657385613497],\n",
       "     'time_log': [807.2093283000004,\n",
       "      1156.1669125000008,\n",
       "      1723.0983215000006,\n",
       "      1683.5453340999993,\n",
       "      1817.642681899999]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6921163243001254,\n",
       "      0.6898859359620388,\n",
       "      0.6862244517145166,\n",
       "      0.6696977391566182,\n",
       "      0.689890086735129],\n",
       "     'time_log': [7487.1532166,\n",
       "      4467.759118400001,\n",
       "      7241.262033200001,\n",
       "      7487.049558199997,\n",
       "      7446.364017299995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7169488738647808,\n",
       "      0.714792970273238,\n",
       "      0.7185789947805835,\n",
       "      0.7157900007484101,\n",
       "      0.7103928045280528],\n",
       "     'time_log': [7214.929177800004,\n",
       "      5708.819257900002,\n",
       "      5431.558270999994,\n",
       "      7316.303470700004,\n",
       "      7126.058945199999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'default': {'metrics_log': [0.5126697976467686,\n",
       "      0.5169303567638535,\n",
       "      0.5116011260246502,\n",
       "      0.5090529012650609,\n",
       "      0.5095787843696777],\n",
       "     'time_log': [2161.8901514000027,\n",
       "      975.0238991000078,\n",
       "      277.16586229999666,\n",
       "      884.4893346000026,\n",
       "      1072.7245054999948]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9982140680283089,\n",
       "      0.998839122164427,\n",
       "      0.9983921252341404,\n",
       "      0.9983017658253157,\n",
       "      0.9984820481334606],\n",
       "     'time_log': [1687.3992461000016,\n",
       "      1630.3082250000007,\n",
       "      2184.339144400001,\n",
       "      6677.792136100004,\n",
       "      1702.0958286999958]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9704637832075125,\n",
       "      0.9704707923033392,\n",
       "      0.9774032423961997,\n",
       "      0.9704074349825558,\n",
       "      0.9773371557915081],\n",
       "     'time_log': [1701.5229109999927,\n",
       "      5157.254974700001,\n",
       "      7298.258759499993,\n",
       "      3326.240624500002,\n",
       "      2639.240825300003]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9907407407407407,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276,\n",
       "      0.9904492050091458,\n",
       "      0.988130748217276],\n",
       "     'time_log': [7248.2058769,\n",
       "      7201.496262299988,\n",
       "      2101.6290658999933,\n",
       "      7131.560667499987,\n",
       "      7261.124085299991]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'default': {'metrics_log': [0.8434787268245633,\n",
       "      0.8318845584411975,\n",
       "      0.8434787268245633,\n",
       "      0.8377421687664142,\n",
       "      0.8319983492245555],\n",
       "     'time_log': [368.6823916999856,\n",
       "      189.07542999999714,\n",
       "      337.8123305999907,\n",
       "      761.806545600004,\n",
       "      707.8304989000026]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7246911981906353,\n",
       "      0.7216142474315487,\n",
       "      0.7215174217688188,\n",
       "      0.7237914873926237,\n",
       "      0.7210814162159709],\n",
       "     'time_log': [999.533826400002,\n",
       "      513.7962195999862,\n",
       "      2884.7875081000093,\n",
       "      1525.3938138000085,\n",
       "      1550.674331199989]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9993694072883257,\n",
       "      0.9995083472880422,\n",
       "      0.9996466082465189,\n",
       "      0.9995086529043054,\n",
       "      0.9995083472880422],\n",
       "     'time_log': [7313.41127750001,\n",
       "      7387.770411100006,\n",
       "      7361.577642299992,\n",
       "      7243.656373100006,\n",
       "      3007.680535899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.843024453470381,\n",
       "      0.8420605635080839,\n",
       "      0.8522218012812973,\n",
       "      0.8428872296199535,\n",
       "      0.8477568937031801],\n",
       "     'time_log': [7281.644242799986,\n",
       "      3705.536241499998,\n",
       "      6087.341895899997,\n",
       "      7241.347652700002,\n",
       "      7221.658107300027]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9025751916961866,\n",
       "      0.9023053406214699,\n",
       "      0.9021302916745805,\n",
       "      0.9019630477261179,\n",
       "      0.9025669906429495],\n",
       "     'time_log': [785.9336805999919,\n",
       "      1704.3922768999764,\n",
       "      496.095513200009,\n",
       "      515.3498573999968,\n",
       "      734.5463061000046]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7978922287390029,\n",
       "      0.7868958889936706,\n",
       "      0.779169452334086,\n",
       "      0.7831857961469126,\n",
       "      0.7354185120785626],\n",
       "     'time_log': [331.5085649000248,\n",
       "      1214.677853400004,\n",
       "      794.1250169000123,\n",
       "      204.75233689998277,\n",
       "      288.20965800000704]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9715044470715025,\n",
       "      0.9719901274452648,\n",
       "      0.9703558089140503,\n",
       "      0.9704916990177161,\n",
       "      0.9698834773407191],\n",
       "     'time_log': [1024.6734397999826,\n",
       "      990.2678747999889,\n",
       "      857.2549455000262,\n",
       "      739.5434255999862,\n",
       "      787.7036023999972]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9717447684734928,\n",
       "      0.9772664212364796,\n",
       "      0.9868132152486303,\n",
       "      0.983288745011385,\n",
       "      0.9909696229827],\n",
       "     'time_log': [7344.486901899974,\n",
       "      7534.369635900017,\n",
       "      7435.672627599997,\n",
       "      7365.006942200009,\n",
       "      7620.708271100011]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9996572758237975,\n",
       "      0.9996572758237975,\n",
       "      0.9997388579095372,\n",
       "      0.9996083208978385,\n",
       "      0.9996409296256138],\n",
       "     'time_log': [734.1963292,\n",
       "      1159.345530999999,\n",
       "      1478.8180821999558,\n",
       "      433.3879754000227,\n",
       "      1357.5440938000102]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8888723305036923,\n",
       "      0.8816655653409706,\n",
       "      0.9041341288838242,\n",
       "      0.8859666044762405,\n",
       "      0.897882682084474],\n",
       "     'time_log': [982.5164972000057,\n",
       "      2843.481580999971,\n",
       "      1066.4038959000027,\n",
       "      2508.001980800007,\n",
       "      4100.7496407]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'default': {'metrics_log': [0.6148438291361423,\n",
       "      0.640984714486444,\n",
       "      0.6525052493287758,\n",
       "      0.6333940929335679,\n",
       "      0.5757406893068857],\n",
       "     'time_log': [7518.394228400022,\n",
       "      7441.079375199974,\n",
       "      7558.8636195000145,\n",
       "      7681.422332899994,\n",
       "      7913.0086867999635]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.8698744327032946,\n",
       "      0.8698217597938007,\n",
       "      0.8666636734754674,\n",
       "      0.8680452140400177,\n",
       "      0.8704358166627391],\n",
       "     'time_log': [1023.6808626999846,\n",
       "      412.2567420999985,\n",
       "      1913.738449700002,\n",
       "      688.9092945000157,\n",
       "      1482.2105662999675]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'default': {'metrics_log': [0.8260405971895506,\n",
       "      0.8475080425538315,\n",
       "      0.8260405971895506,\n",
       "      0.8260405971895506,\n",
       "      0.8463020387061119],\n",
       "     'time_log': [983.1586298000184,\n",
       "      408.47730149998097,\n",
       "      1307.9396468999912,\n",
       "      411.667034800048,\n",
       "      392.1256119000027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'default': {'metrics_log': [0.9905048076923076,\n",
       "      0.9905048076923076,\n",
       "      0.9857091008075493,\n",
       "      0.9810096153846153,\n",
       "      0.9905048076923076],\n",
       "     'time_log': [566.3246520999819,\n",
       "      1363.5786801000359,\n",
       "      947.5187875999836,\n",
       "      1904.2983745000092,\n",
       "      321.57531719998224]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7648232848232849,\n",
       "      0.7293653360936793,\n",
       "      0.7514699429574375,\n",
       "      0.7617583473456642,\n",
       "      0.7334768041867403],\n",
       "     'time_log': [2911.3262754000025,\n",
       "      492.6335744999815,\n",
       "      526.3285391999525,\n",
       "      1251.0979599999846,\n",
       "      1077.1899555000127]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9800678760515629,\n",
       "      0.9820567938687339,\n",
       "      0.9780702246111325,\n",
       "      0.977946367294413,\n",
       "      0.9800111172763575],\n",
       "     'time_log': [2725.1694518000004,\n",
       "      1651.1357061999734,\n",
       "      1668.5964452000335,\n",
       "      2386.343023900001,\n",
       "      1884.990408099955]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.7995935832796163,\n",
       "      0.7791105822860117,\n",
       "      0.6876077462360648,\n",
       "      0.7749067656724448,\n",
       "      0.7903967731174],\n",
       "     'time_log': [7258.1710162,\n",
       "      7298.1355562,\n",
       "      6236.1616211,\n",
       "      7244.3169853,\n",
       "      7346.453261500003]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'default': {'metrics_log': [0.9949922962008865,\n",
       "      0.9862308251838093,\n",
       "      0.9949922962008865,\n",
       "      0.9924884443013298,\n",
       "      0.9949922962008865],\n",
       "     'time_log': [185.566285,\n",
       "      360.1454183000001,\n",
       "      154.05777410000007,\n",
       "      960.2649955,\n",
       "      2299.8440277]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7925003238561129,\n",
       "      0.7918035879811595,\n",
       "      0.7912802062174806,\n",
       "      0.7913482082864516,\n",
       "      0.7921034655764269],\n",
       "     'time_log': [2364.9104729,\n",
       "      4243.560451200001,\n",
       "      978.7662946999999,\n",
       "      2224.9409021,\n",
       "      1301.714358700001]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9993841511208744,\n",
       "      0.9993950751563531,\n",
       "      0.9993345826719885,\n",
       "      0.9993648289141708,\n",
       "      0.9993178968884466],\n",
       "     'time_log': [458.5472555999986,\n",
       "      820.8922812000001,\n",
       "      940.1745329000005,\n",
       "      403.34351310000056,\n",
       "      1433.987915900001]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9422161402916928,\n",
       "      0.9507806462480111,\n",
       "      0.9500017067390117,\n",
       "      0.950800770433208,\n",
       "      0.9476732422210654],\n",
       "     'time_log': [485.5965078999998,\n",
       "      492.89412690000063,\n",
       "      1628.410178,\n",
       "      1491.9568362999998,\n",
       "      896.4632653999979]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7889048772671379,\n",
       "      0.8038036280803362,\n",
       "      0.7999220813673106,\n",
       "      0.8042002274103349,\n",
       "      0.7979181946944706],\n",
       "     'time_log': [428.27960800000074,\n",
       "      1359.842790900002,\n",
       "      693.0905065000006,\n",
       "      1208.7708973000008,\n",
       "      588.783976499999]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6840552178756164,\n",
       "      0.6727806867656513,\n",
       "      0.6796288013244667,\n",
       "      0.6700321767118247,\n",
       "      0.6681420169613006],\n",
       "     'time_log': [2602.898566,\n",
       "      2413.4104859,\n",
       "      2533.0459431000018,\n",
       "      1793.1419286000018,\n",
       "      1813.0018130000026]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9934038206310897,\n",
       "      0.9931344699049796,\n",
       "      0.9933857037337843,\n",
       "      0.9932869290859524,\n",
       "      0.9935635701049643],\n",
       "     'time_log': [443.15514919999987,\n",
       "      1194.5943337999997,\n",
       "      585.2001044000062,\n",
       "      2176.8590398000015,\n",
       "      1161.3674845999994]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9438405610484318,\n",
       "      0.9431192776243524,\n",
       "      0.9448620169861891,\n",
       "      0.94602256427017,\n",
       "      0.9464165977193372],\n",
       "     'time_log': [2166.3239300999994,\n",
       "      2897.141270100001,\n",
       "      2535.103529799999,\n",
       "      1504.7019959000027,\n",
       "      3141.026329100001]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6900690079262033,\n",
       "      0.6854649310576146,\n",
       "      0.6893262105735759,\n",
       "      0.6948654256658557,\n",
       "      0.6976003742567132],\n",
       "     'time_log': [7251.053804900002,\n",
       "      7345.310170600002,\n",
       "      7409.1686800000025,\n",
       "      7568.610591200006,\n",
       "      7721.927389200006]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7117675006081212,\n",
       "      0.7157675464917465,\n",
       "      0.716289896865813,\n",
       "      0.7184323964579308,\n",
       "      0.7113423596422532],\n",
       "     'time_log': [2713.479494500003,\n",
       "      2560.9649149000034,\n",
       "      7425.848157899993,\n",
       "      3432.3249822999933,\n",
       "      3105.4234247999993]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.5187986643322762,\n",
       "      0.5113712830142644,\n",
       "      0.511811774764151,\n",
       "      0.32721452708051557,\n",
       "      0.5139112449202019],\n",
       "     'time_log': [2022.7903460000089,\n",
       "      1329.3746408000006,\n",
       "      1267.6592942999996,\n",
       "      279.78366899999673,\n",
       "      1064.729092499998]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9987508211024179,\n",
       "      0.9988398614520684,\n",
       "      0.998393397695748,\n",
       "      0.9985729636323114,\n",
       "      0.9985722993712284],\n",
       "     'time_log': [2542.738217799997,\n",
       "      2779.9438971000054,\n",
       "      4885.665763600002,\n",
       "      2275.53235590001,\n",
       "      4245.323944899996]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9896287714192267,\n",
       "      0.9896232226295051,\n",
       "      0.9913532899951727,\n",
       "      0.9930923478598324,\n",
       "      0.9879073072433374],\n",
       "     'time_log': [7334.6845722,\n",
       "      7297.6155522000045,\n",
       "      1569.0783556000097,\n",
       "      7262.568930000009,\n",
       "      7282.26806989999]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9799329645135567,\n",
       "      0.9823017643039352,\n",
       "      0.982588252864203,\n",
       "      0.9825364247589337,\n",
       "      0.9755009964353745],\n",
       "     'time_log': [2629.59544070001,\n",
       "      6164.433338700008,\n",
       "      1873.6372186999943,\n",
       "      4061.399707900011,\n",
       "      5240.325402600021]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8482933830178176,\n",
       "      0.8726136051717447,\n",
       "      0.8609218589426407,\n",
       "      0.8608084693764009,\n",
       "      0.855248088063152],\n",
       "     'time_log': [197.86412220000057,\n",
       "      481.91697039999417,\n",
       "      606.3429363999749,\n",
       "      2214.9310568000074,\n",
       "      478.81012789998204]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7252626074584373,\n",
       "      0.728328012894169,\n",
       "      0.7115610765730596,\n",
       "      0.7253067149600031,\n",
       "      0.7278715352824885],\n",
       "     'time_log': [2014.7924388999818,\n",
       "      1336.1619935999915,\n",
       "      2338.7987487000064,\n",
       "      1974.0186187999789,\n",
       "      908.1012767000066]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9995850508925491,\n",
       "      0.9996222369905564,\n",
       "      0.9993804503069578,\n",
       "      0.9997125504944125,\n",
       "      0.9993781171012434],\n",
       "     'time_log': [2495.6978459999955,\n",
       "      7342.113396699977,\n",
       "      6478.248169700004,\n",
       "      5477.680052499985,\n",
       "      6998.558929199993]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8497722886749091,\n",
       "      0.8393768911789481,\n",
       "      0.8524994320977765,\n",
       "      0.8430976164293412,\n",
       "      0.8519819843902279],\n",
       "     'time_log': [7238.805275999999,\n",
       "      7267.722660700005,\n",
       "      1257.679733900004,\n",
       "      7310.142475899978,\n",
       "      7282.821744400018]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8993259390117953,\n",
       "      0.8998702677954107,\n",
       "      0.9015257053750477,\n",
       "      0.9006663101030393,\n",
       "      0.8986952353733295],\n",
       "     'time_log': [360.42117970000254,\n",
       "      1915.1192336000095,\n",
       "      1401.8580506000144,\n",
       "      1425.8300802999875,\n",
       "      1563.882834799966]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.688866627268403,\n",
       "      0.688866627268403,\n",
       "      0.7347208238807549,\n",
       "      0.7473863767175613,\n",
       "      0.7431478537360892],\n",
       "     'time_log': [179.9792781000142,\n",
       "      171.10471859999234,\n",
       "      264.0395927000209,\n",
       "      385.6270872000023,\n",
       "      281.0509288000176]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.973665273893334,\n",
       "      0.9773605330116852,\n",
       "      0.9738841452930539,\n",
       "      0.9735409416634142,\n",
       "      0.970446471455537],\n",
       "     'time_log': [400.9325058000395,\n",
       "      662.1501302000252,\n",
       "      958.2872773000272,\n",
       "      2151.149385500001,\n",
       "      2370.208358099975]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9887032868940603,\n",
       "      0.9638006793781776,\n",
       "      0.9900504946079173,\n",
       "      0.980539078487467,\n",
       "      0.9667969401312649],\n",
       "     'time_log': [7360.8827456000145,\n",
       "      7507.176887400041,\n",
       "      7264.2192469,\n",
       "      7403.758930400014,\n",
       "      7250.035002399993]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9994941632174646,\n",
       "      0.9995267564002629,\n",
       "      0.9994614814209891,\n",
       "      0.9994777772860157,\n",
       "      0.9995594067561118],\n",
       "     'time_log': [1104.7504404000356,\n",
       "      2476.9537842000136,\n",
       "      2051.4567502000136,\n",
       "      562.1338042999851,\n",
       "      419.170466999989]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.9035455065630242,\n",
       "      0.8876178950367647,\n",
       "      0.8891163231029411,\n",
       "      0.8992724636903004,\n",
       "      0.8909577906925994],\n",
       "     'time_log': [1120.597913799982,\n",
       "      1207.3186234000023,\n",
       "      1248.2331570000388,\n",
       "      1156.8725470000063,\n",
       "      2006.1147270000074]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6336541771039419,\n",
       "      0.6508366252806813,\n",
       "      0.64339093842801,\n",
       "      0.6439607103177079,\n",
       "      0.6234815030816321],\n",
       "     'time_log': [7243.991893899976,\n",
       "      7305.264370799996,\n",
       "      7708.9943885999965,\n",
       "      7702.268186500005,\n",
       "      7985.42801209999]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.8715240103596061,\n",
       "      0.8728030777977288,\n",
       "      0.8746459991012048,\n",
       "      0.8763116632746214,\n",
       "      0.8750034237573159],\n",
       "     'time_log': [1114.4738900999655,\n",
       "      2168.1960953000234,\n",
       "      834.9221992000239,\n",
       "      808.2414162000059,\n",
       "      1805.4399728999706]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.826419390933693,\n",
       "      0.8174721212615889,\n",
       "      0.7812153943463241,\n",
       "      0.8161662829526467,\n",
       "      0.807737301062207],\n",
       "     'time_log': [578.2085287999944,\n",
       "      556.6321999999927,\n",
       "      2054.863650400017,\n",
       "      780.122744799999,\n",
       "      448.67409990000306]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.976337341119498,\n",
       "      0.9811320754716981,\n",
       "      0.9764904364774242,\n",
       "      0.9716981132075472,\n",
       "      0.9811320754716981],\n",
       "     'time_log': [1300.8976426000008,\n",
       "      347.06897890003165,\n",
       "      2230.086837699986,\n",
       "      194.98328099999344,\n",
       "      945.124710300006]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.7299567674086584,\n",
       "      0.7248046683046682,\n",
       "      0.6917216494845361,\n",
       "      0.712551652354931,\n",
       "      0.7235663093670992],\n",
       "     'time_log': [1431.7487521999865,\n",
       "      314.24255660001654,\n",
       "      551.6814344000304,\n",
       "      562.2337609999813,\n",
       "      1800.1476430000039]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.014862385321100915,\n",
       "      0.9821093216842626,\n",
       "      0.984102999963655,\n",
       "      0.9821093216842626,\n",
       "      0.018181818181818184],\n",
       "     'time_log': [2479.832668799965,\n",
       "      2072.1353310999693,\n",
       "      2077.355744600005,\n",
       "      2677.7229270000244,\n",
       "      2625.086058899993]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.6351196329072435,\n",
       "      0.6648026850625973,\n",
       "      0.6291111543323933,\n",
       "      0.6247167259577222,\n",
       "      0.3186894226717235],\n",
       "     'time_log': [7441.960856400023,\n",
       "      7293.956380799995,\n",
       "      7268.6559334999765,\n",
       "      7474.303688600019,\n",
       "      6898.484697600012]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'ordl': {'metrics_log': [0.987477480616009,\n",
       "      0.987477480616009,\n",
       "      0.9874807034772382,\n",
       "      0.9874807034772382,\n",
       "      0.9899856626417001],\n",
       "     'time_log': [1603.8156171999872,\n",
       "      1567.5421523000114,\n",
       "      247.62108229997102,\n",
       "      538.6563624999835,\n",
       "      544.968672499992]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "      0.7938519559421848,\n",
       "      0.7950493909819076,\n",
       "      0.7959724566015683,\n",
       "      0.7951273864748485],\n",
       "     'time_log': [1353.0422549,\n",
       "      2952.1196402,\n",
       "      1145.5888833999998,\n",
       "      3534.1824911000003,\n",
       "      3076.5671660999997]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "      0.9995406978103664,\n",
       "      0.9995429852407766,\n",
       "      0.999513500417601,\n",
       "      0.999513500417601],\n",
       "     'time_log': [575.7158856000005,\n",
       "      801.2576105999997,\n",
       "      1118.6701771999997,\n",
       "      2504.342548999999,\n",
       "      1656.200572499998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "      0.9319925135237362,\n",
       "      0.9437391026344284,\n",
       "      0.9335775608636979,\n",
       "      0.9429604862351305],\n",
       "     'time_log': [224.39780959999916,\n",
       "      1235.1673813000016,\n",
       "      921.4777730000023,\n",
       "      354.1386434999986,\n",
       "      305.5612094999997]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.81574795229137,\n",
       "      0.8078336404424982,\n",
       "      0.8043318263248285,\n",
       "      0.8019628395555528,\n",
       "      0.7977483377665524],\n",
       "     'time_log': [712.637628299999,\n",
       "      782.3207234999973,\n",
       "      253.0987677000012,\n",
       "      371.80826119999983,\n",
       "      534.3713412999969]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "      0.6726271785084619,\n",
       "      0.6763200560982419,\n",
       "      0.6801947824826458,\n",
       "      0.6811901415308803],\n",
       "     'time_log': [2756.1937278000005,\n",
       "      1862.9911220999966,\n",
       "      3999.5062488000003,\n",
       "      1593.8174141000054,\n",
       "      2545.4936430000016]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "      0.9932817662997496,\n",
       "      0.9935721475249585,\n",
       "      0.9934132140347544,\n",
       "      0.9936213056866791],\n",
       "     'time_log': [1439.9074074999953,\n",
       "      2162.482063000003,\n",
       "      1087.5223681999996,\n",
       "      430.2489592999991,\n",
       "      1586.931632599997]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "      0.9441120977655704,\n",
       "      0.9437051772572802,\n",
       "      0.9409397336683003,\n",
       "      0.9430729853307145],\n",
       "     'time_log': [2644.7783616000015,\n",
       "      3859.683603999998,\n",
       "      2599.9131676000034,\n",
       "      488.93301280000014,\n",
       "      4074.8696356]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "      0.6707062393212647,\n",
       "      0.6829805155262684,\n",
       "      0.6678894175603952,\n",
       "      0.6855842154298631],\n",
       "     'time_log': [7530.795238600003,\n",
       "      7360.834321200004,\n",
       "      7486.976896000007,\n",
       "      7226.209823099998,\n",
       "      7283.997094599996]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "      0.7147703391696135,\n",
       "      0.717023339256862,\n",
       "      0.6893783584906183,\n",
       "      0.7119242885358517],\n",
       "     'time_log': [7239.837047599998,\n",
       "      2431.652405700006,\n",
       "      4735.939255499994,\n",
       "      3017.1949147999985,\n",
       "      7275.0747347]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "      0.5123026305026301,\n",
       "      0.5139769312714739,\n",
       "      0.5177421412713425,\n",
       "      0.5122013373144393],\n",
       "     'time_log': [549.8158904000011,\n",
       "      584.3995375999948,\n",
       "      343.20182610000484,\n",
       "      517.4682866000076,\n",
       "      2122.0478705999994]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "      0.9985712395189406,\n",
       "      0.9988381197993961,\n",
       "      0.9989277318287714,\n",
       "      0.998480987145206],\n",
       "     'time_log': [6550.372705100002,\n",
       "      6439.855796100019,\n",
       "      1660.6987565000018,\n",
       "      1642.6791004000115,\n",
       "      1991.7145584999816]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "      0.979434318986107,\n",
       "      0.981139772921539,\n",
       "      0.9862445166057334,\n",
       "      0.9828320299761539],\n",
       "     'time_log': [1727.8281472999952,\n",
       "      2496.865610799985,\n",
       "      7202.246665500017,\n",
       "      7347.795159800007,\n",
       "      5764.206910700013]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "      0.9719601771685106,\n",
       "      0.9533053241692947,\n",
       "      0.9533053241692947,\n",
       "      0.9556821692873522],\n",
       "     'time_log': [7291.299105600017,\n",
       "      7262.988444300019,\n",
       "      7259.36865270001,\n",
       "      7277.689893399976,\n",
       "      4467.027697199985]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "      0.8376720889305853,\n",
       "      0.8376720889305853,\n",
       "      0.8493499036134695,\n",
       "      0.8536991291662804],\n",
       "     'time_log': [1583.5373743999808,\n",
       "      423.4793656000111,\n",
       "      727.6423236000119,\n",
       "      541.1024505000096,\n",
       "      688.6211058999761]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "      0.7276068690669202,\n",
       "      0.7266924861991574,\n",
       "      0.7245162917946752,\n",
       "      0.727314882777026],\n",
       "     'time_log': [1813.0162367000012,\n",
       "      5464.184960500017,\n",
       "      501.9619865999848,\n",
       "      535.6462304999877,\n",
       "      1582.7244795000006]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "      0.9998620158394649,\n",
       "      0.9998620158394649,\n",
       "      0.9996892282280113,\n",
       "      0.9996892282280113],\n",
       "     'time_log': [3551.272215200006,\n",
       "      7097.715970599995,\n",
       "      4922.484187399998,\n",
       "      7241.931589899992,\n",
       "      7318.679053900007]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "      0.8450922477687774,\n",
       "      0.8503003652136332,\n",
       "      0.8441567743246965,\n",
       "      0.845609283066143],\n",
       "     'time_log': [5028.491294599982,\n",
       "      7290.806638800015,\n",
       "      4196.515414199996,\n",
       "      3080.6763763999916,\n",
       "      7259.265640900005]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "      0.9006521224393039,\n",
       "      0.8948574368207001,\n",
       "      0.8990646657218089,\n",
       "      0.900608919316299],\n",
       "     'time_log': [1360.73366170004,\n",
       "      3057.546385499998,\n",
       "      500.9076131999609,\n",
       "      458.4739864000003,\n",
       "      2008.3325253999792]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "      0.7689699765824332,\n",
       "      0.7789366122824347,\n",
       "      0.7831857961469126,\n",
       "      0.7705289650261188],\n",
       "     'time_log': [399.7257254999713,\n",
       "      645.4452829000074,\n",
       "      1231.0449781999923,\n",
       "      1347.6275117999758,\n",
       "      588.2525216999929]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "      0.9708699884846532,\n",
       "      0.9727439994982036,\n",
       "      0.9693593314763231,\n",
       "      0.9670793137287185],\n",
       "     'time_log': [714.9699578,\n",
       "      2128.4848068000283,\n",
       "      1128.3901286000037,\n",
       "      1014.0410055000102,\n",
       "      1495.5525872000144]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "      0.9828177095346602,\n",
       "      0.9818575801045525,\n",
       "      0.9855289655799707,\n",
       "      0.9913205178047171],\n",
       "     'time_log': [7265.0898631999735,\n",
       "      7281.13077800005,\n",
       "      6432.8203438000055,\n",
       "      7288.809289700002,\n",
       "      7252.055961199978]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "      0.9994451679814034,\n",
       "      0.9994125644490264,\n",
       "      0.9993472751426027,\n",
       "      0.9993798758630433],\n",
       "     'time_log': [823.2856056999881,\n",
       "      311.0592293999507,\n",
       "      2497.153090100037,\n",
       "      1526.8025806000223,\n",
       "      2595.1057557000313]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "      0.8947166163086885,\n",
       "      0.8922625574177765,\n",
       "      0.8924468178292445,\n",
       "      0.8941084843517237],\n",
       "     'time_log': [343.28079239994986,\n",
       "      897.0889422000037,\n",
       "      194.47375849995296,\n",
       "      2786.2396783999866,\n",
       "      392.07786230003694]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "      0.654706666687141,\n",
       "      0.6456565025898818,\n",
       "      0.641093826465048,\n",
       "      0.6368252990144185],\n",
       "     'time_log': [7524.292461999983,\n",
       "      7541.165438399999,\n",
       "      7286.080328700016,\n",
       "      7934.9098201000015,\n",
       "      7723.2905416000285]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "      0.8670947935681478,\n",
       "      0.8638764997030736,\n",
       "      0.866060115893498,\n",
       "      0.8650064513189311],\n",
       "     'time_log': [1878.1103364000446,\n",
       "      354.71961939998437,\n",
       "      2162.850741400034,\n",
       "      2972.1867838999606,\n",
       "      593.8597215000191]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "      0.8280048417796464,\n",
       "      0.8223093824182409,\n",
       "      0.8308801799380326,\n",
       "      0.8167868615995353],\n",
       "     'time_log': [557.3396261000307,\n",
       "      775.1812310999958,\n",
       "      2129.8675243000034,\n",
       "      970.1819124000031,\n",
       "      730.5184362999862]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "      0.9763507145493017,\n",
       "      0.9858864835817696,\n",
       "      0.9715411474517089,\n",
       "      0.9713741447232014],\n",
       "     'time_log': [578.5165157999727,\n",
       "      354.4497152999975,\n",
       "      302.0693832000252,\n",
       "      718.5100564999739,\n",
       "      324.1402822000091]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "      0.7336689887100649,\n",
       "      0.7102222222222223,\n",
       "      0.5608341232227487,\n",
       "      0.7120844543644809],\n",
       "     'time_log': [2380.4804542000056,\n",
       "      2102.940443200001,\n",
       "      570.771168999956,\n",
       "      532.8357309999992,\n",
       "      469.10872499999823]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "      0.9659983028892395,\n",
       "      0.9679007924752996,\n",
       "      0.017493624772313296,\n",
       "      0.9700336113276032],\n",
       "     'time_log': [3651.847797500028,\n",
       "      7262.910409400007,\n",
       "      7330.463317799964,\n",
       "      6665.711253200017,\n",
       "      4055.8729228000157]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "      0.709706295727946,\n",
       "      0.6895107612314721,\n",
       "      0.7323385127351427,\n",
       "      0.6973031361134698],\n",
       "     'time_log': [4559.337962399994,\n",
       "      7243.359123600007,\n",
       "      5305.303234999999,\n",
       "      5031.01321569999,\n",
       "      2387.860359399987]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "      0.981226768446153,\n",
       "      0.9924903544358065,\n",
       "      0.9837294071768852,\n",
       "      0.986232963527179],\n",
       "     'time_log': [266.6332358000218,\n",
       "      113.00335379998432,\n",
       "      661.7576308000134,\n",
       "      142.84355119999964,\n",
       "      290.9605154999881]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "      0.79356076810686,\n",
       "      0.7938809989762633,\n",
       "      0.7935035605242579,\n",
       "      0.7933493256226193],\n",
       "     'time_log': [2978.1771519,\n",
       "      2175.1911458000004,\n",
       "      1084.7148051000004,\n",
       "      1307.2293388999997,\n",
       "      2462.3945766000006]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "      0.9995606329109937,\n",
       "      0.9995878741505422,\n",
       "      0.9995130547416758,\n",
       "      0.9994835429078378],\n",
       "     'time_log': [834.6773126999997,\n",
       "      781.0762899999991,\n",
       "      493.6649808000002,\n",
       "      935.0634905999996,\n",
       "      1627.1408471000013]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "      0.9313425382347169,\n",
       "      0.9360057669403873,\n",
       "      0.9368032297523209,\n",
       "      0.9407049941927991],\n",
       "     'time_log': [1511.7613340000007,\n",
       "      1164.1585778000008,\n",
       "      1173.4932087000016,\n",
       "      1491.2871075000003,\n",
       "      1155.2370913999985]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "      0.8161829375120943,\n",
       "      0.8012304247898959,\n",
       "      0.8052629636346972,\n",
       "      0.8057310623060058],\n",
       "     'time_log': [753.0865374000023,\n",
       "      803.2638473999978,\n",
       "      549.9027556000001,\n",
       "      286.75761970000167,\n",
       "      913.1028144999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "      0.7093870876609085,\n",
       "      0.7135807958617482,\n",
       "      0.7122264552295242,\n",
       "      0.7031209368904989],\n",
       "     'time_log': [7503.048980899999,\n",
       "      2292.198833999999,\n",
       "      4755.009597600001,\n",
       "      7326.532233799997,\n",
       "      7271.993827700004]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "      0.9949566050704429,\n",
       "      0.994455794547966,\n",
       "      0.99416146877564,\n",
       "      0.9952747521971876],\n",
       "     'time_log': [2150.7978374000013,\n",
       "      1250.4658679999993,\n",
       "      864.1977702000004,\n",
       "      1255.262171800001,\n",
       "      702.5165549999947]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "      0.9448351009571635,\n",
       "      0.9443234511310854,\n",
       "      0.943387913161561,\n",
       "      0.9449228246259478],\n",
       "     'time_log': [2630.2378303000005,\n",
       "      555.4769614000033,\n",
       "      3984.2162945999953,\n",
       "      2164.7764234999922,\n",
       "      1138.0841436000046]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "      0.6826255358666826,\n",
       "      0.6827821345214102,\n",
       "      0.6767506566068857,\n",
       "      0.6944425338178482],\n",
       "     'time_log': [7591.966953300012,\n",
       "      7285.360194299996,\n",
       "      7432.386420399998,\n",
       "      7561.060380299998,\n",
       "      7382.466194199995]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "      0.7088848929306928,\n",
       "      0.6966478807035136,\n",
       "      0.7030592718744975,\n",
       "      0.7107323796748782],\n",
       "     'time_log': [7272.887506700004,\n",
       "      6464.2112812999985,\n",
       "      1839.0877110000001,\n",
       "      7268.982179899991,\n",
       "      7330.209446699999]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "      0.5145338271070476,\n",
       "      0.5129754115445802,\n",
       "      0.5120765752412947,\n",
       "      0.5125716649531372],\n",
       "     'time_log': [1354.7505638999864,\n",
       "      1302.9565339999972,\n",
       "      1307.814190199977,\n",
       "      1886.593899600004,\n",
       "      831.8710424999881]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "      0.9985729278315457,\n",
       "      0.9974103908575805,\n",
       "      0.9983947919942913,\n",
       "      0.9986617191520683],\n",
       "     'time_log': [6054.199677800003,\n",
       "      3086.97972209999,\n",
       "      903.2775232999993,\n",
       "      7217.588428599993,\n",
       "      1076.9848870999995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "      0.9792332188568174,\n",
       "      0.9809250775457808,\n",
       "      0.979226158987847,\n",
       "      0.9740770435386015],\n",
       "     'time_log': [7297.447118299984,\n",
       "      2660.200550299982,\n",
       "      3558.240497999999,\n",
       "      7318.933150199999,\n",
       "      7245.49937060001]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "      0.9747025404747919,\n",
       "      0.960792375858007,\n",
       "      0.9721452353001239,\n",
       "      0.9607707952219542],\n",
       "     'time_log': [1522.9264809000015,\n",
       "      1967.9163136999996,\n",
       "      980.9091272000223,\n",
       "      1271.4984317999915,\n",
       "      1908.7872064000112]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "      0.8077975376196989,\n",
       "      0.8357324382642053,\n",
       "      0.8142064739711851,\n",
       "      0.8296602674158472],\n",
       "     'time_log': [1010.343641399988,\n",
       "      216.32076560001587,\n",
       "      510.0044248000195,\n",
       "      425.33333850000054,\n",
       "      1185.2715169999865]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "      0.7232522871013193,\n",
       "      0.7253415041399978,\n",
       "      0.7229764204343557,\n",
       "      0.7278539034555251],\n",
       "     'time_log': [2776.6658524000086,\n",
       "      780.3702130999882,\n",
       "      2503.069795699994,\n",
       "      822.9284007999813,\n",
       "      4012.057267700002]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "      0.9997916509649255,\n",
       "      0.9997202092469017,\n",
       "      0.9993717715093612,\n",
       "      0.9995847170778043],\n",
       "     'time_log': [2299.9264194999996,\n",
       "      2552.778191899997,\n",
       "      7249.270154800004,\n",
       "      7366.681520400016,\n",
       "      7353.469466700015]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "      0.84944254132546,\n",
       "      0.8444186395295747,\n",
       "      0.838730485390631,\n",
       "      0.8489265345686533],\n",
       "     'time_log': [1159.7750976000098,\n",
       "      6645.242544599983,\n",
       "      7310.047365700011,\n",
       "      1194.8527256999805,\n",
       "      1362.3883265999903]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "      0.8960444734662738,\n",
       "      0.8961924876805082,\n",
       "      0.8957024493711263,\n",
       "      0.8992007250398747],\n",
       "     'time_log': [970.2892730000021,\n",
       "      473.8787195000041,\n",
       "      817.7914034000132,\n",
       "      384.9382239000115,\n",
       "      1746.1108782000083]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "      0.7343471735376407,\n",
       "      0.7572328757791478,\n",
       "      0.7572328757791478,\n",
       "      0.7532695948106635],\n",
       "     'time_log': [543.7365873999661,\n",
       "      331.07821100001456,\n",
       "      775.8485365000088,\n",
       "      425.79730100004235,\n",
       "      209.51087460003328]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "      0.9710628251545816,\n",
       "      0.9719994843287462,\n",
       "      0.9733904011291102,\n",
       "      0.9716526860778333],\n",
       "     'time_log': [1119.3245638999506,\n",
       "      1718.4144786000252,\n",
       "      3308.224436299992,\n",
       "      597.6728582999785,\n",
       "      1200.6854038999882]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "      0.9882999495826029,\n",
       "      0.9893703480141027,\n",
       "      0.9771204475349008,\n",
       "      0.9916606762132035],\n",
       "     'time_log': [7277.5969927000115,\n",
       "      7568.670455099957,\n",
       "      7646.918494099984,\n",
       "      7368.226035200001,\n",
       "      7425.488072299981]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "      0.9992982912356869,\n",
       "      0.9993635481725489,\n",
       "      0.9993798763646189,\n",
       "      0.9995104005532384],\n",
       "     'time_log': [495.2285484999884,\n",
       "      731.303577099985,\n",
       "      922.5281544000027,\n",
       "      1360.2990211999859,\n",
       "      1093.2093506999663]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "      0.8871436683720735,\n",
       "      0.8824476385647352,\n",
       "      0.8728857878730759,\n",
       "      0.8979336290116403],\n",
       "     'time_log': [2152.015032000025,\n",
       "      2127.031314200023,\n",
       "      2174.0068304000306,\n",
       "      643.7537989999983,\n",
       "      3712.288748699997]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "      0.6500167772139118,\n",
       "      0.6580936295497494,\n",
       "      0.659334082976965,\n",
       "      0.6449059141126232],\n",
       "     'time_log': [7682.851842399978,\n",
       "      7708.629442900012,\n",
       "      7316.545945700025,\n",
       "      8130.079919299984,\n",
       "      8001.4891735999845]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "      0.87052657971014,\n",
       "      0.868504486832555,\n",
       "      0.8668132262130379,\n",
       "      0.8631450645521302],\n",
       "     'time_log': [1813.9844920999603,\n",
       "      3121.328409700014,\n",
       "      352.29118469997775,\n",
       "      1202.0597517000278,\n",
       "      775.9865271999734]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "      0.8223957160775739,\n",
       "      0.8345750362704801,\n",
       "      0.8428798469129976,\n",
       "      0.833037200790587],\n",
       "     'time_log': [2065.4439302999526,\n",
       "      1092.2897387999692,\n",
       "      356.5269665000378,\n",
       "      434.3773552000057,\n",
       "      239.8522026000428]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "      0.9858841801847423,\n",
       "      0.9811320754716981,\n",
       "      0.9811320754716981,\n",
       "      0.9716981132075472],\n",
       "     'time_log': [1124.1184621999855,\n",
       "      1909.8916346000042,\n",
       "      436.714698900003,\n",
       "      1066.2332265999867,\n",
       "      1250.6665079999948]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "      0.7457045291000675,\n",
       "      0.7589278350515464,\n",
       "      0.7356980096087853,\n",
       "      0.7253379750507688],\n",
       "     'time_log': [921.7289374999818,\n",
       "      235.75985569995828,\n",
       "      2604.5117572000017,\n",
       "      499.2527651999844,\n",
       "      450.12660680001136]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "      0.9681342608705934,\n",
       "      0.9721380023165863,\n",
       "      0.9701220891158628,\n",
       "      0.96610725888508],\n",
       "     'time_log': [7250.652117600024,\n",
       "      4802.461897499976,\n",
       "      4428.548166799999,\n",
       "      2722.268619599985,\n",
       "      4241.269809099962]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "      0.6496606638199558,\n",
       "      0.5905068382944489,\n",
       "      0.6417109174578947,\n",
       "      0.6300201412876487],\n",
       "     'time_log': [7263.381511099986,\n",
       "      2634.8371488000266,\n",
       "      7268.820070799964,\n",
       "      7239.3880468000425,\n",
       "      7233.5276016000425]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "      0.9912411637985169,\n",
       "      0.9912406970909379,\n",
       "      0.9899896505065827,\n",
       "      0.9824818883865197],\n",
       "     'time_log': [1683.1810286000255,\n",
       "      503.00074089999544,\n",
       "      760.0828979000216,\n",
       "      574.053356700053,\n",
       "      1098.0845202999772]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "      0.7941127776036948,\n",
       "      0.7939660083078729,\n",
       "      0.7950236214143586,\n",
       "      0.795242856408092],\n",
       "     'time_log': [3053.7564624,\n",
       "      1113.3773410999997,\n",
       "      1935.3744341000001,\n",
       "      1065.6936802,\n",
       "      821.4873341000002]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "      0.9995643670028692,\n",
       "      0.9995643670028692,\n",
       "      0.9995509674882237,\n",
       "      0.9995954255380487],\n",
       "     'time_log': [1443.9235198999995,\n",
       "      791.8514814000009,\n",
       "      591.9456629000015,\n",
       "      1612.995098200001,\n",
       "      722.3504420999998]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "      0.9296786428285829,\n",
       "      0.9359354448712964,\n",
       "      0.9219131497552411,\n",
       "      0.9335821456559761],\n",
       "     'time_log': [972.7733109000001,\n",
       "      258.8100497000014,\n",
       "      469.7844474000012,\n",
       "      1520.1167931,\n",
       "      2899.8358837999986]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "      0.774489433914612,\n",
       "      0.7590012332738807,\n",
       "      0.779006048016702,\n",
       "      0.7773920448988276],\n",
       "     'time_log': [1329.6100417999987,\n",
       "      1217.2644475000016,\n",
       "      324.20064679999996,\n",
       "      898.0061410999988,\n",
       "      377.8133353000012]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "      0.6649117186215124,\n",
       "      0.665386284823132,\n",
       "      0.6615674067775168,\n",
       "      0.6670185706264309],\n",
       "     'time_log': [2567.810695700002,\n",
       "      2041.6860234999986,\n",
       "      2031.9104826000003,\n",
       "      1477.685149500001,\n",
       "      1659.7514576999965]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "      0.99491184263341,\n",
       "      0.9943521024189387,\n",
       "      0.9951283599681584,\n",
       "      0.9947104219481769],\n",
       "     'time_log': [283.54964639999525,\n",
       "      2340.8882446999996,\n",
       "      515.6464529000004,\n",
       "      497.94215900000563,\n",
       "      1732.147676600005]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "      0.9459696938441928,\n",
       "      0.9465098183906665,\n",
       "      0.945536853640182,\n",
       "      0.9467959465243696],\n",
       "     'time_log': [3582.9820606000067,\n",
       "      1547.6690949999975,\n",
       "      1947.9327961000017,\n",
       "      1506.6196376000007,\n",
       "      4245.468900400003]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "      0.6990515906590493,\n",
       "      0.6971976900052526,\n",
       "      0.6927554939342786,\n",
       "      0.6965803140449449],\n",
       "     'time_log': [5585.751423900001,\n",
       "      7605.217994999999,\n",
       "      7350.8481016000005,\n",
       "      7375.951336899991,\n",
       "      7235.718608299998]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "      0.7169380412619112,\n",
       "      0.7153114798720814,\n",
       "      0.7079081178093153,\n",
       "      0.7116776471753661],\n",
       "     'time_log': [7329.948390999998,\n",
       "      7353.09197980001,\n",
       "      7343.2123775999935,\n",
       "      1753.15771330001,\n",
       "      7346.259216300008]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "      0.50929864005581,\n",
       "      0.5144038399392452,\n",
       "      0.5119377007402348,\n",
       "      0.5174111390478406],\n",
       "     'time_log': [1110.9246868000046,\n",
       "      1143.5976762000064,\n",
       "      3515.415633899989,\n",
       "      3084.862692399998,\n",
       "      1520.7231020999898]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "      0.9990187917295035,\n",
       "      0.9989293368698327,\n",
       "      0.9987521360337319,\n",
       "      0.9987521385809915],\n",
       "     'time_log': [6918.670249400006,\n",
       "      6766.325783200009,\n",
       "      5355.71642729998,\n",
       "      1646.084191700007,\n",
       "      1897.0221634999907]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "      0.9790295026016812,\n",
       "      0.9702033551455034,\n",
       "      0.9702477385980095,\n",
       "      0.9704328373202418],\n",
       "     'time_log': [5699.014410099975,\n",
       "      3257.018453800003,\n",
       "      7286.845246099983,\n",
       "      7337.840509100002,\n",
       "      1310.5865929000138]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "      0.988441531543417,\n",
       "      0.9884497278744317,\n",
       "      0.9768334306979614,\n",
       "      0.9977088653686236],\n",
       "     'time_log': [7255.877417599986,\n",
       "      972.0404267999984,\n",
       "      7213.729310399998,\n",
       "      4079.642036199977,\n",
       "      1338.5412231000082]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "      0.8431253178246826,\n",
       "      0.8606367928277353,\n",
       "      0.8547456646524839,\n",
       "      0.8315049709968814],\n",
       "     'time_log': [135.02421249999315,\n",
       "      461.72834859997965,\n",
       "      835.0537242999999,\n",
       "      1359.8733667999913,\n",
       "      973.7859606000129]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "      0.725495747968122,\n",
       "      0.7252059964584596,\n",
       "      0.7275332449831053,\n",
       "      0.7221332115792527],\n",
       "     'time_log': [1871.4963978999876,\n",
       "      2837.577087099984,\n",
       "      1716.5691428999999,\n",
       "      5521.333253799996,\n",
       "      869.9657602000225]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "      0.99954979354982,\n",
       "      0.9994804596725438,\n",
       "      0.99954979354982,\n",
       "      0.9988343407196347],\n",
       "     'time_log': [2000.9375530999969,\n",
       "      5033.217427700001,\n",
       "      7287.496441800002,\n",
       "      2545.016092100006,\n",
       "      7316.42376960002]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "      0.8523395262835214,\n",
       "      0.8414680467085387,\n",
       "      0.852313529853703,\n",
       "      0.8457510816018332],\n",
       "     'time_log': [7255.442069899989,\n",
       "      7231.84353079999,\n",
       "      4294.144104700012,\n",
       "      5712.165293899976,\n",
       "      7279.486492999946]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "      0.8949951505054066,\n",
       "      0.901306629979968,\n",
       "      0.9008120711850839,\n",
       "      0.9020970977166606],\n",
       "     'time_log': [717.6240853000199,\n",
       "      531.7398172999965,\n",
       "      2727.9277994000004,\n",
       "      521.0824005000177,\n",
       "      881.243672499957]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "      0.6964110058739216,\n",
       "      0.7150229799471076,\n",
       "      0.7501178813571732,\n",
       "      0.7414197257850508],\n",
       "     'time_log': [446.9589851999772,\n",
       "      180.87420580000617,\n",
       "      628.9254127000459,\n",
       "      208.71420019998914,\n",
       "      658.3527294000378]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "      0.9715733190907613,\n",
       "      0.9743548064265514,\n",
       "      0.9738841759538744,\n",
       "      0.9719057516947646],\n",
       "     'time_log': [1470.868995799974,\n",
       "      1344.5668274000054,\n",
       "      1880.0744462999864,\n",
       "      1307.989787300001,\n",
       "      379.40316579997307]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "      0.9156423710710084,\n",
       "      0.9907555700235742,\n",
       "      0.9885620959183322,\n",
       "      0.9812321382094926],\n",
       "     'time_log': [7363.450740400003,\n",
       "      7569.597400999977,\n",
       "      7442.066635199997,\n",
       "      4357.480829500011,\n",
       "      7404.143079100002]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "      0.9995267670606507,\n",
       "      0.9996409701177399,\n",
       "      0.9994289056080081,\n",
       "      0.9994941303062127],\n",
       "     'time_log': [2768.476807900006,\n",
       "      1890.7908820000011,\n",
       "      681.6664331000065,\n",
       "      1486.1717588000465,\n",
       "      1654.497852200002]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "      0.8686431852290531,\n",
       "      0.874464469157724,\n",
       "      0.8825882503764251,\n",
       "      0.88119732571351],\n",
       "     'time_log': [2484.589038199978,\n",
       "      2523.083183599985,\n",
       "      3294.3098696000525,\n",
       "      3476.2639815,\n",
       "      1052.7561200999771]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "      0.6475541803231528,\n",
       "      0.6482002053582995,\n",
       "      0.6576662219489926,\n",
       "      0.6593078747245208],\n",
       "     'time_log': [7452.203805900004,\n",
       "      7283.89958550001,\n",
       "      7907.175875299959,\n",
       "      7296.691401599965,\n",
       "      7831.043427800003]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "      0.8705669830172973,\n",
       "      0.8730749794462406,\n",
       "      0.8736569668854047,\n",
       "      0.8716332514519664],\n",
       "     'time_log': [331.9376317000133,\n",
       "      578.8464694999857,\n",
       "      681.6400048999931,\n",
       "      1062.6500162000302,\n",
       "      830.7116693999851]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "      0.8451058664682228,\n",
       "      0.851074188732833,\n",
       "      0.8463360299080711,\n",
       "      0.8429938880043977],\n",
       "     'time_log': [475.33530399994925,\n",
       "      342.66229219996603,\n",
       "      283.6098901000223,\n",
       "      744.4447824999806,\n",
       "      2421.53211010003]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "      0.9763268065788719,\n",
       "      0.9668575292104207,\n",
       "      0.9714827925988102,\n",
       "      0.9671008448599643],\n",
       "     'time_log': [1866.0680569999968,\n",
       "      409.3991868000012,\n",
       "      887.4648465999635,\n",
       "      466.7131193999667,\n",
       "      1912.867703499971]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "      0.6188140013726836,\n",
       "      0.6632380952380952,\n",
       "      0.6901653946022505,\n",
       "      0.6900857815044942],\n",
       "     'time_log': [568.9102637000033,\n",
       "      710.0989951000083,\n",
       "      1037.325800599996,\n",
       "      839.0425722000073,\n",
       "      558.8842978000175]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "      0.9860886811936953,\n",
       "      0.9719438435338885,\n",
       "      0.9860886811936953,\n",
       "      0.9880283004028283],\n",
       "     'time_log': [2015.3517495999695,\n",
       "      1776.1667080000043,\n",
       "      1959.4121150000137,\n",
       "      2616.76951730001,\n",
       "      1918.073803599982]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "      0.7087015531249808,\n",
       "      0.7137225606252154,\n",
       "      0.7124070415444501,\n",
       "      0.690262493774662],\n",
       "     'time_log': [3676.728020699986,\n",
       "      7338.174134399975,\n",
       "      7404.6294430000125,\n",
       "      5270.362765300029,\n",
       "      3976.147284400009]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "      0.9912384985008736,\n",
       "      0.9924896461700382,\n",
       "      0.9874809736453894,\n",
       "      0.9849723501895098],\n",
       "     'time_log': [1055.042161200021,\n",
       "      689.4224764000392,\n",
       "      1013.2586735999794,\n",
       "      1854.1184505000128,\n",
       "      846.2050416999846]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'or19': {'metrics_log': [0.791816595970074,\n",
       "      0.7932559259908352,\n",
       "      0.7935795046549039,\n",
       "      0.793885322372515,\n",
       "      0.7907104278543801],\n",
       "     'time_log': [1559.8519397,\n",
       "      1784.9788487,\n",
       "      5038.553650100001,\n",
       "      993.6187743999999,\n",
       "      718.2356123000009]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9997082164287872,\n",
       "      0.9996943939503539,\n",
       "      0.9996516037352903,\n",
       "      0.9996225707132311,\n",
       "      0.9996669439112433],\n",
       "     'time_log': [957.7737363000015,\n",
       "      2088.1413537999997,\n",
       "      449.14165820000017,\n",
       "      513.0474045999999,\n",
       "      353.2496575999994]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9445141736843761,\n",
       "      0.9367175624595129,\n",
       "      0.9375248072082702,\n",
       "      0.9383076272673946,\n",
       "      0.9476552677134241],\n",
       "     'time_log': [704.7301181000003,\n",
       "      587.9221149000005,\n",
       "      1045.693503999999,\n",
       "      941.1323636999987,\n",
       "      2600.656798799999]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7875902193735945,\n",
       "      0.7782631416069176,\n",
       "      0.7803119853846758,\n",
       "      0.7647861527348955,\n",
       "      0.7744319079974674],\n",
       "     'time_log': [283.8594527999994,\n",
       "      609.0633884000017,\n",
       "      1199.6503326999991,\n",
       "      1748.3900804000004,\n",
       "      332.95268139999826]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6911794532268705,\n",
       "      0.7034581546044664,\n",
       "      0.6950211548930045,\n",
       "      0.7095197149703735,\n",
       "      0.7066025999380957],\n",
       "     'time_log': [7449.2213539,\n",
       "      3055.552577599996,\n",
       "      3631.201449,\n",
       "      4213.704692400002,\n",
       "      7353.480644199997]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9943461205178155,\n",
       "      0.9940666368019236,\n",
       "      0.9944151511676124,\n",
       "      0.9944023862581051,\n",
       "      0.9941462950968284],\n",
       "     'time_log': [737.7779628000062,\n",
       "      664.1695442000055,\n",
       "      1862.6784869999974,\n",
       "      1992.0979713999986,\n",
       "      1588.396413800001]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9448143075235912,\n",
       "      0.9454290292199364,\n",
       "      0.944693786618093,\n",
       "      0.9441572088883474,\n",
       "      0.9445029228691387],\n",
       "     'time_log': [4164.7944565,\n",
       "      1735.501518500001,\n",
       "      1030.7074120999969,\n",
       "      2037.4224425000066,\n",
       "      1812.6364049999975]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.694721784549191,\n",
       "      0.6772203041790902,\n",
       "      0.6883683516841752,\n",
       "      0.6572697315295837,\n",
       "      0.6937503663054337],\n",
       "     'time_log': [6225.922908399996,\n",
       "      7381.031743600004,\n",
       "      7394.040404499989,\n",
       "      7380.789326400001,\n",
       "      7313.789192099997]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.707889010669589,\n",
       "      0.7086435359120546,\n",
       "      0.7070319309659852,\n",
       "      0.7041883284689608,\n",
       "      0.7004806151039316],\n",
       "     'time_log': [7335.3963946,\n",
       "      7256.11961709999,\n",
       "      7250.172468199991,\n",
       "      7322.9790959999955,\n",
       "      7284.929258999997]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'or19': {'metrics_log': [0.5214492592888758,\n",
       "      0.5210880694426127,\n",
       "      0.5209589184917213,\n",
       "      0.3197199098038594,\n",
       "      0.5196375449175363],\n",
       "     'time_log': [889.2834646999836,\n",
       "      2873.595908599993,\n",
       "      624.5388697999879,\n",
       "      1402.865533700009,\n",
       "      3692.9883930999786]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9987500677475967,\n",
       "      0.9981258472146369,\n",
       "      0.9990179434334122,\n",
       "      0.9986612453875517,\n",
       "      0.9988396563926933],\n",
       "     'time_log': [1487.6432179999829,\n",
       "      2550.021514799999,\n",
       "      2730.3283654999977,\n",
       "      5308.660214100004,\n",
       "      7252.192399399995]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9774034826241143,\n",
       "      0.9739725154038865,\n",
       "      0.9655842542979497,\n",
       "      0.9791813011943574,\n",
       "      0.9704553056419838],\n",
       "     'time_log': [7253.443145500001,\n",
       "      2865.5040264000127,\n",
       "      7235.983150300017,\n",
       "      4808.264612700004,\n",
       "      2845.020353800006]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9767939529370214,\n",
       "      0.983809940930437,\n",
       "      0.9792453662490904,\n",
       "      0.9723145644399113,\n",
       "      0.9815240929130631],\n",
       "     'time_log': [7215.085735700006,\n",
       "      3109.1618320000125,\n",
       "      3257.368940400018,\n",
       "      3189.7927437000035,\n",
       "      1387.8572807000019]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'or19': {'metrics_log': [0.78135527614422,\n",
       "      0.8178193494947529,\n",
       "      0.8242938212338458,\n",
       "      0.8055576232726226,\n",
       "      0.8371210688851074],\n",
       "     'time_log': [1000.9303934999916,\n",
       "      1927.9910435999918,\n",
       "      1772.096341299999,\n",
       "      413.46467700001085,\n",
       "      355.20626579999225]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7257069467846571,\n",
       "      0.7222269070364635,\n",
       "      0.7110182549072175,\n",
       "      0.7281967896000884,\n",
       "      0.7229828796338541],\n",
       "     'time_log': [1785.8289379000198,\n",
       "      1714.272114099993,\n",
       "      1580.4726745999942,\n",
       "      2756.154963000008,\n",
       "      974.3492403000128]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.999791672606013,\n",
       "      0.9998606382532136,\n",
       "      0.999791672606013,\n",
       "      0.9997210756723959,\n",
       "      0.9997226945536434],\n",
       "     'time_log': [7053.757872199989,\n",
       "      2735.957525100006,\n",
       "      2517.3862226000056,\n",
       "      7172.779674399993,\n",
       "      7263.8086467999965]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8493746207054492,\n",
       "      0.8466465789493105,\n",
       "      0.8448081125585396,\n",
       "      0.8474642050143939,\n",
       "      0.8388260224307752],\n",
       "     'time_log': [2131.7690441999875,\n",
       "      1347.3233925999957,\n",
       "      7289.754869299999,\n",
       "      993.0330929000047,\n",
       "      1226.9179335999652]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9056524680586245,\n",
       "      0.9022073614361847,\n",
       "      0.903803664495189,\n",
       "      0.9047618649544416,\n",
       "      0.9017223049980782],\n",
       "     'time_log': [958.1079199999804,\n",
       "      995.5163828999503,\n",
       "      568.5711579000344,\n",
       "      779.1568797000218,\n",
       "      915.9736961000017]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7747185112218804,\n",
       "      0.7620143198659821,\n",
       "      0.7543740136471496,\n",
       "      0.745085113316634,\n",
       "      0.7426184431532025],\n",
       "     'time_log': [179.89541060000192,\n",
       "      235.47344859997975,\n",
       "      214.3150459000026,\n",
       "      615.5125791000319,\n",
       "      414.0211801000405]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9736615456327549,\n",
       "      0.9748248340565263,\n",
       "      0.9711020095863673,\n",
       "      0.9744538307038969,\n",
       "      0.9744752680777173],\n",
       "     'time_log': [976.7170888999826,\n",
       "      1417.6366491999943,\n",
       "      1279.4624100000365,\n",
       "      1788.7645434999722,\n",
       "      3220.1244168999838]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9806716678890177,\n",
       "      0.9880909711900788,\n",
       "      0.9866770167602622,\n",
       "      0.9916589016594353,\n",
       "      0.9917008655122495],\n",
       "     'time_log': [7400.640476899978,\n",
       "      7574.033807899978,\n",
       "      7451.174306500005,\n",
       "      6515.440870799997,\n",
       "      7267.058995400032]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9994614980195541,\n",
       "      0.9993962782311212,\n",
       "      0.9994451390295376,\n",
       "      0.9993473565479938,\n",
       "      0.99946151383311],\n",
       "     'time_log': [799.1837332000141,\n",
       "      390.1823260000092,\n",
       "      3450.481834299979,\n",
       "      2995.719895199989,\n",
       "      1568.728399100015]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8921015735851061,\n",
       "      0.8960756522108808,\n",
       "      0.8910386069569308,\n",
       "      0.8945217456385153,\n",
       "      0.900346520057312],\n",
       "     'time_log': [2659.244382200006,\n",
       "      370.8264951000456,\n",
       "      1743.9030230999924,\n",
       "      1863.9048285000026,\n",
       "      941.3564352999674]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.6217816563072786,\n",
       "      0.6383946600435956,\n",
       "      0.6522417871110465,\n",
       "      0.6366351151157301,\n",
       "      0.6364071762492853],\n",
       "     'time_log': [7593.657463899988,\n",
       "      7870.6229171000305,\n",
       "      7516.211776899989,\n",
       "      4575.87650090002,\n",
       "      7282.8165439]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8676354092039467,\n",
       "      0.8709112216603045,\n",
       "      0.8707052580917082,\n",
       "      0.8705358023356031,\n",
       "      0.8705064754598305],\n",
       "     'time_log': [2716.668149999983,\n",
       "      1436.903854400036,\n",
       "      1821.7137443000101,\n",
       "      918.7526704000193,\n",
       "      3023.4233257999877]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'or19': {'metrics_log': [0.8794886836114136,\n",
       "      0.8794886836114136,\n",
       "      0.8733994539233619,\n",
       "      0.8761501955215034,\n",
       "      0.8734383645033204],\n",
       "     'time_log': [3262.8845854999963,\n",
       "      1538.228617600049,\n",
       "      1742.4046190000372,\n",
       "      649.8341681999736,\n",
       "      138.94471520005027]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9618184003233877,\n",
       "      0.9763486542047345,\n",
       "      0.9810240859769161,\n",
       "      0.9419722321110716,\n",
       "      0.9858091925228405],\n",
       "     'time_log': [1037.8373672000016,\n",
       "      1284.2461481000064,\n",
       "      1704.8719300999655,\n",
       "      424.5428819000372,\n",
       "      773.7964405000093]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.727883064516129,\n",
       "      0.7460101637492942,\n",
       "      0.7309753865646778,\n",
       "      0.73322124180736,\n",
       "      0.68994708994709],\n",
       "     'time_log': [876.4228326000157,\n",
       "      647.2576061,\n",
       "      1358.044899099972,\n",
       "      2323.4686581999995,\n",
       "      535.3515426999656]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9820350979844814,\n",
       "      0.9660960076638072,\n",
       "      0.9720673782628909,\n",
       "      0.9700228010303155,\n",
       "      0.980016716847866],\n",
       "     'time_log': [4104.942471599963,\n",
       "      7227.572517399967,\n",
       "      7423.721457800013,\n",
       "      7408.370590300008,\n",
       "      3776.5501225999906]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.7152654847822608,\n",
       "      0.7089310394620129,\n",
       "      0.7003040617199909,\n",
       "      0.6798790262073389,\n",
       "      0.6983572515569143],\n",
       "     'time_log': [7482.837585199974,\n",
       "      2579.712759100017,\n",
       "      7372.83384399995,\n",
       "      1127.1450023999787,\n",
       "      4323.151925799961]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'or19': {'metrics_log': [0.9899874843554443,\n",
       "      0.9887316424078708,\n",
       "      0.9874812273250954,\n",
       "      0.9799797156587712,\n",
       "      0.9887316424078708],\n",
       "     'time_log': [208.7555598000181,\n",
       "      1015.7696896999842,\n",
       "      303.5134100999567,\n",
       "      179.37698480003746,\n",
       "      839.6288776000147]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}},\n",
       " {'Click prediction': {'Task Id': 233146,\n",
       "   'path': 'Click_prediction_small.csv',\n",
       "   'TargetFeature': 'click',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "      0.7945720422183677,\n",
       "      0.7925047600508276,\n",
       "      0.7949014661539078,\n",
       "      0.7931402077709586],\n",
       "     'time_log': [1221.4125202,\n",
       "      1050.0778574,\n",
       "      4715.9335237,\n",
       "      929.6329618,\n",
       "      1110.5265522]}}},\n",
       "  'C.C.FraudD.': {'Task Id': 233143,\n",
       "   'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "      0.9994171601352931,\n",
       "      0.9992870401746673,\n",
       "      0.9993274837823269,\n",
       "      0.9993141892019959],\n",
       "     'time_log': [3189.818319,\n",
       "      544.3738798999984,\n",
       "      696.1574139000004,\n",
       "      674.2452321000001,\n",
       "      477.72048200000063]}}},\n",
       "  'aloi': {'Task Id': 233142,\n",
       "   'path': 'dataset - aloi.csv',\n",
       "   'TargetFeature': 'target',\n",
       "   'experiments': {}},\n",
       "  'dionis': {'Task Id': 233137,\n",
       "   'path': 'file1c55272d7b5b - dionis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'sylvine': {'Task Id': 233135,\n",
       "   'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "      0.93203239357701,\n",
       "      0.9414072358422502,\n",
       "      0.944546985441401,\n",
       "      0.9344012915314229],\n",
       "     'time_log': [437.2225689000006,\n",
       "      328.1156687999992,\n",
       "      1344.3052836999996,\n",
       "      1040.107740800002,\n",
       "      2869.9297528000025]}}},\n",
       "  'jasmine': {'Task Id': 233134,\n",
       "   'path': 'file79b563a1a18 - jasmine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "      0.8037309733418678,\n",
       "      0.8026382974362178,\n",
       "      0.8021049990680978,\n",
       "      0.8023041681635162],\n",
       "     'time_log': [315.81915429999935,\n",
       "      1083.0253481,\n",
       "      774.6017563999994,\n",
       "      863.4206029000015,\n",
       "      1141.5012003999982]}}},\n",
       "  'fabert': {'Task Id': 233133,\n",
       "   'path': 'file1c555f4ca44d - fabert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "      0.6871176174689363,\n",
       "      0.6717390624680744,\n",
       "      0.683504527582827,\n",
       "      0.6902271804019794],\n",
       "     'time_log': [7228.526048599997,\n",
       "      5306.151295600001,\n",
       "      2972.7846081000025,\n",
       "      3226.8511214000027,\n",
       "      4769.3768383999995]}}},\n",
       "  'dilbert': {'Task Id': 233132,\n",
       "   'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'christine': {'Task Id': 233131,\n",
       "   'path': 'file764d5d063390 - christine.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'APSFailure': {'Task Id': 233130,\n",
       "   'path': 'aps_failure.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.993527785358925,\n",
       "      0.9933200355418651,\n",
       "      0.9935182445039255,\n",
       "      0.9930095007109202,\n",
       "      0.9926520747679677],\n",
       "     'time_log': [1510.7452352000037,\n",
       "      480.62575079999806,\n",
       "      3029.203369499999,\n",
       "      4906.6922815,\n",
       "      704.9862888999996]}}},\n",
       "  'MiniBooNE': {'Task Id': 233126,\n",
       "   'path': 'MiniBooNE.csv',\n",
       "   'TargetFeature': 'signal',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "      0.9430768441448185,\n",
       "      0.9383057362828999,\n",
       "      0.9431493885313909,\n",
       "      0.9428812798744203],\n",
       "     'time_log': [2620.134113,\n",
       "      2918.2686474,\n",
       "      1204.617393600005,\n",
       "      5608.974861499999,\n",
       "      630.7847703000007]}}},\n",
       "  'volkert': {'Task Id': 233124,\n",
       "   'path': 'file1c556e3db171 - volkert.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "      0.6806166177544123,\n",
       "      0.6801613819789974,\n",
       "      0.6894389751724642,\n",
       "      0.6898867885974893],\n",
       "     'time_log': [7374.2728733999975,\n",
       "      7275.629458399999,\n",
       "      8002.2902951,\n",
       "      8153.6900161000085,\n",
       "      8206.164549100009]}}},\n",
       "  'jannis': {'Task Id': 233123,\n",
       "   'path': 'file1c558ee247d - jannis.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "      0.7147180430319732,\n",
       "      0.700821406117765,\n",
       "      0.70700894829757,\n",
       "      0.711046396598626],\n",
       "     'time_log': [7332.931778999991,\n",
       "      6128.057041499997,\n",
       "      3584.384520899999,\n",
       "      7365.165734200011,\n",
       "      7398.767529999983]}}},\n",
       "  'helena': {'Task Id': 233122,\n",
       "   'path': 'file1c556677f875 - helena.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'Devnagari-Script': {'Task Id': 233121,\n",
       "   'path': 'devnagari.csv',\n",
       "   'TargetFeature': 'character',\n",
       "   'experiments': {}},\n",
       "  'numerai28.6': {'Task Id': 233120,\n",
       "   'path': 'phpg2t68G - numerai28.6.csv',\n",
       "   'TargetFeature': 'attribute_21',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "      0.5088286231984689,\n",
       "      0.5183770475901545,\n",
       "      0.5175540475896337,\n",
       "      0.5139073780620342],\n",
       "     'time_log': [215.2515362999984,\n",
       "      1003.6546717000019,\n",
       "      541.593455299997,\n",
       "      400.9936790000065,\n",
       "      855.1425983000081]}}},\n",
       "  'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "   'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.999018732547362,\n",
       "      0.9987502219041923,\n",
       "      0.9989292740531217,\n",
       "      0.9983930172119265,\n",
       "      0.9987498144513045],\n",
       "     'time_log': [5586.3399018000055,\n",
       "      4051.7472377000086,\n",
       "      1308.3187941999931,\n",
       "      5355.362642299995,\n",
       "      2187.03973650001]}}},\n",
       "  'Fashion-MNIST': {'Task Id': 233118,\n",
       "   'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}},\n",
       "  'segment': {'Task Id': 233117,\n",
       "   'path': 'phpyM5ND4 - segment.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "      0.9861516258411545,\n",
       "      0.9827866613374243,\n",
       "      0.9844764787094661,\n",
       "      0.9845293429194403],\n",
       "     'time_log': [1582.6615799999854,\n",
       "      7356.016582100012,\n",
       "      7355.310390300001,\n",
       "      7235.1071735000005,\n",
       "      7243.932487199985]}}},\n",
       "  'car': {'Task Id': 233116,\n",
       "   'path': 'php2jDIhh - car.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "      0.7908973234002529,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575,\n",
       "      0.7749415410200575],\n",
       "     'time_log': [7097.993876199995,\n",
       "      1491.4607484000153,\n",
       "      4008.341296700004,\n",
       "      4512.8314465,\n",
       "      4622.8654255]}}},\n",
       "  'Australian': {'Task Id': 233115,\n",
       "   'path': 'phpelnJ6y - Australian.csv',\n",
       "   'TargetFeature': 'A15',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "      0.8551678930397912,\n",
       "      0.8778103276464443,\n",
       "      0.8610338725985844,\n",
       "      0.8609968947933186],\n",
       "     'time_log': [1094.6468649000162,\n",
       "      1063.0383514999994,\n",
       "      488.48253090001526,\n",
       "      570.9062256000179,\n",
       "      1022.9689031000016]}}},\n",
       "  'higgs': {'Task Id': 233114,\n",
       "   'path': 'phpIk6oDJ - higgs.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "      0.7208190415088145,\n",
       "      0.7206583610930514,\n",
       "      0.7225311690099913,\n",
       "      0.7208190415088145],\n",
       "     'time_log': [1776.198029399995,\n",
       "      484.07844620000105,\n",
       "      1056.7867605999927,\n",
       "      1297.652994700009,\n",
       "      1312.583827800001]}}},\n",
       "  'shuttle': {'Task Id': 233113,\n",
       "   'path': 'shuttle.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "      0.9997237726694361,\n",
       "      0.9996518175503383,\n",
       "      0.9996396447848777,\n",
       "      0.9996396447848777],\n",
       "     'time_log': [7368.30483790001,\n",
       "      7373.643561100005,\n",
       "      7252.899867,\n",
       "      1647.1099800000084,\n",
       "      7395.534150899999]}}},\n",
       "  'connect-4': {'Task Id': 233112,\n",
       "   'path': 'connect-4.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "      0.8471146617512737,\n",
       "      0.855159021345035,\n",
       "      0.8564367413941775,\n",
       "      0.8525481374101667],\n",
       "     'time_log': [5617.5334830000065,\n",
       "      3108.3322756999987,\n",
       "      5987.667664200009,\n",
       "      6738.655131100037,\n",
       "      7287.211206899956]}}},\n",
       "  'bank-marketing': {'Task Id': 233110,\n",
       "   'path': 'phpkIxskf - bank-marketing.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "      0.9024435812168647,\n",
       "      0.9043536855199515,\n",
       "      0.9045327887799256,\n",
       "      0.9040241586503194],\n",
       "     'time_log': [463.70247339998605,\n",
       "      978.3088858000119,\n",
       "      1398.6407803000184,\n",
       "      924.4788632999989,\n",
       "      1202.0314475999912]}}},\n",
       "  'blood-transfusion': {'Task Id': 233109,\n",
       "   'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "      0.7431757016532102,\n",
       "      0.7270248255834545,\n",
       "      0.7394925231127236,\n",
       "      0.7435154603629761],\n",
       "     'time_log': [832.2758508999832,\n",
       "      1106.2908992000157,\n",
       "      1097.3229581999476,\n",
       "      593.7211627000361,\n",
       "      1014.9762251999928]}}},\n",
       "  'cnae-9': {'Task Id': 233108,\n",
       "   'path': 'phpmcGu2X - cnae-9.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {}},\n",
       "  'nomao': {'Task Id': 233107,\n",
       "   'path': 'phpDYCOet - nomao.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "      0.9686265427965824,\n",
       "      0.9693435704495555,\n",
       "      0.9684959944188973,\n",
       "      0.970123507622349],\n",
       "     'time_log': [919.0894661999773,\n",
       "      616.8770044000121,\n",
       "      1730.4145983000053,\n",
       "      1186.0095420000143,\n",
       "      6009.170927900006]}}},\n",
       "  'ldpa': {'Task Id': 233106,\n",
       "   'path': 'phpH4DHsK - ldpa.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "      0.967127945050416,\n",
       "      0.9905943531145004,\n",
       "      0.990997594430913,\n",
       "      0.9895730808911256],\n",
       "     'time_log': [3938.594363100012,\n",
       "      7255.255987700017,\n",
       "      7457.1334747000365,\n",
       "      7688.408487499983,\n",
       "      7564.390336999961]}}},\n",
       "  'skin-segmentation': {'Task Id': 233104,\n",
       "   'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "      0.999396169596403,\n",
       "      0.999428858439737,\n",
       "      0.9994941171906635,\n",
       "      0.9994451687803493],\n",
       "     'time_log': [3269.3814906000043,\n",
       "      1336.8318455999834,\n",
       "      3974.649606399995,\n",
       "      2240.9402900999994,\n",
       "      2306.989581600006]}}},\n",
       "  'phoneme': {'Task Id': 233103,\n",
       "   'path': 'php8Mz7BG -  phoneme.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "      0.9003446934871259,\n",
       "      0.8920957203561758,\n",
       "      0.8862603642035919,\n",
       "      0.9054351375752093],\n",
       "     'time_log': [1112.2698337999755,\n",
       "      866.1294480999932,\n",
       "      2775.639724800014,\n",
       "      492.6872566000093,\n",
       "      2654.7786278999993]}}},\n",
       "  'walking-activity': {'Task Id': 233102,\n",
       "   'path': 'php3CTpvq - walking-activity.csv',\n",
       "   'TargetFeature': 'Class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "      0.6592780490737451,\n",
       "      0.653134688635908,\n",
       "      0.6434612029995225,\n",
       "      0.644473960982648],\n",
       "     'time_log': [7756.9801223000395,\n",
       "      7721.87925550004,\n",
       "      8098.272870899993,\n",
       "      7422.905114800029,\n",
       "      7948.836654399987]}}},\n",
       "  'adult': {'Task Id': 233099,\n",
       "   'path': 'phpMawTba - adult.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "      0.8638361589665485,\n",
       "      0.8624703703971698,\n",
       "      0.8657255727473646,\n",
       "      0.8606085246073404],\n",
       "     'time_log': [246.01907179999398,\n",
       "      497.83525539998664,\n",
       "      954.9361732000252,\n",
       "      1178.47025090002,\n",
       "      886.2477941000252]}}},\n",
       "  'kc1': {'Task Id': 233096,\n",
       "   'path': 'kc1.csv',\n",
       "   'TargetFeature': 'defects',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "      0.8248281517701429,\n",
       "      0.8480251945049434,\n",
       "      0.824164654267931,\n",
       "      0.824164654267931],\n",
       "     'time_log': [706.7179369000369,\n",
       "      1112.4413569999742,\n",
       "      1686.7870289999992,\n",
       "      271.55534040002385,\n",
       "      295.9414310999564]}}},\n",
       "  'vehicle': {'Task Id': 233094,\n",
       "   'path': 'vehicle.csv',\n",
       "   'TargetFeature': 'binaryClass',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "      0.9905660377358491,\n",
       "      0.9952947267282475,\n",
       "      0.9905169188451418,\n",
       "      0.9858841801847423],\n",
       "     'time_log': [480.0239183999947,\n",
       "      1032.5542500999873,\n",
       "      1052.8051986999926,\n",
       "      1841.0117335999967,\n",
       "      810.7998418999487]}}},\n",
       "  'credit-g': {'Task Id': 233088,\n",
       "   'path': 'dataset_31_credit-g.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "      0.6816012223071047,\n",
       "      0.7673468331500289,\n",
       "      0.7453447827218318,\n",
       "      0.704801655335501],\n",
       "     'time_log': [966.9640836000326,\n",
       "      636.8671931999852,\n",
       "      595.6452893000096,\n",
       "      1116.3496069000103,\n",
       "      1115.0015350000467]}}},\n",
       "  'mfeat-factors': {'Task Id': 233093,\n",
       "   'path': 'dataset_12_mfeat-factors.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "      0.9760945400902822,\n",
       "      0.9760945400902822,\n",
       "      0.97410329992667,\n",
       "      0.97410329992667],\n",
       "     'time_log': [2927.7923491999973,\n",
       "      2171.5089188999846,\n",
       "      2324.5307487000246,\n",
       "      2775.108315700025,\n",
       "      3455.0432127999957]}}},\n",
       "  'arrhythmia': {'Task Id': 233092,\n",
       "   'path': 'dataset_5_arrhythmia.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.664402621895731,\n",
       "      0.29005095199785463,\n",
       "      0.6627631634548932,\n",
       "      0.29005095199785463,\n",
       "      0.667398383327587],\n",
       "     'time_log': [7271.710917700024,\n",
       "      3422.4300692000543,\n",
       "      5137.69494060002,\n",
       "      3619.6508291999926,\n",
       "      4451.514428699971]}}},\n",
       "  'kr-vs-kp': {'Task Id': 233091,\n",
       "   'path': 'dataset_3_kr-vs-kp.csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "      0.9862399563775864,\n",
       "      0.9874896467035669,\n",
       "      0.9874896467035669,\n",
       "      0.9862372223749147],\n",
       "     'time_log': [791.1770138000138,\n",
       "      1006.3007793000434,\n",
       "      774.9771090999711,\n",
       "      292.91223399998853,\n",
       "      801.9263456999906]}}},\n",
       "  'anneal': {'Task Id': 233090,\n",
       "   'path': 'BNG(anneal).csv',\n",
       "   'TargetFeature': 'class',\n",
       "   'experiments': {}}}]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_dict_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  if 'experiments' in exp_dict:\n",
    "    for experiment in exp_dict['experiments']:\n",
    "      if 'metrics_log' in exp_dict['experiments'][experiment]:\n",
    "        if len(exp_dict['experiments'][experiment]['metrics_log']) \\\n",
    "        not in {0,5}:\n",
    "          print(exp_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n",
      "qttf\n",
      "powertransform\n",
      "binstransform\n",
      "ord3\n",
      "onht\n",
      "default\n",
      "ordl\n",
      "mnmx\n",
      "power_with_bins\n",
      "qttf_with_bins\n",
      "or19\n",
      "hsh2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'Task Id': 233146,\n",
       "  'path': 'Click_prediction_small.csv',\n",
       "  'TargetFeature': 'click',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "     0.7951656961550823,\n",
       "     0.7926732238357209,\n",
       "     0.7934008369718079,\n",
       "     0.7908772953862504],\n",
       "    'time_log': [1093.1466024000001,\n",
       "     1300.7134684999999,\n",
       "     2316.3624843000002,\n",
       "     548.1215321999998,\n",
       "     607.9663816000002],\n",
       "    'metric_avg': 0.7931099862670218,\n",
       "    'time_avg': 1173.2620938},\n",
       "   'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "     0.7950694853161997,\n",
       "     0.7968711377187375,\n",
       "     0.7945027061386518,\n",
       "     0.7945218547977992],\n",
       "    'time_log': [3995.4185874,\n",
       "     3232.7866217000005,\n",
       "     724.6709535,\n",
       "     769.1837614999995,\n",
       "     2228.0724014999996],\n",
       "    'metric_avg': 0.7951958848382981,\n",
       "    'time_avg': 2190.02646512},\n",
       "   'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "     0.7951444609712243,\n",
       "     0.7938916240334476,\n",
       "     0.7942028174165757,\n",
       "     0.7951480438599772],\n",
       "    'time_log': [3130.6597977,\n",
       "     1076.2140832999999,\n",
       "     1203.0672561000001,\n",
       "     1920.2127615,\n",
       "     4711.732397900001],\n",
       "    'metric_avg': 0.7941205309710202,\n",
       "    'time_avg': 2408.3772593000003},\n",
       "   'ord3': {'metrics_log': [0.7938479494025453,\n",
       "     0.796119242669765,\n",
       "     0.7949820134737691,\n",
       "     0.7880296644074947,\n",
       "     0.7933551029193116],\n",
       "    'time_log': [835.0490292000001,\n",
       "     2285.1860994,\n",
       "     2135.1678169,\n",
       "     1058.9185036,\n",
       "     1525.3525057999996],\n",
       "    'metric_avg': 0.7932667945745772,\n",
       "    'time_avg': 1567.93479098},\n",
       "   'onht': {'metrics_log': [0.793505190378102,\n",
       "     0.7937324813598129,\n",
       "     0.7946462818103299,\n",
       "     0.7944588377610597,\n",
       "     0.7925135318319407],\n",
       "    'time_log': [2774.7620073,\n",
       "     2799.0054674000003,\n",
       "     1830.6551006999998,\n",
       "     2456.065169399999,\n",
       "     1701.0538700999987],\n",
       "    'metric_avg': 0.7937712646282491,\n",
       "    'time_avg': 2312.3083229799995},\n",
       "   'default': {'metrics_log': [0.7961341666457131,\n",
       "     0.7971334724051354,\n",
       "     0.7946306446225363,\n",
       "     0.7953403053423774,\n",
       "     0.7958632497054119],\n",
       "    'time_log': [1034.9646139,\n",
       "     1959.5968394000001,\n",
       "     1789.1333242999995,\n",
       "     1326.9028478999999,\n",
       "     1313.8488289000006],\n",
       "    'metric_avg': 0.7958203677442348,\n",
       "    'time_avg': 1484.88929088},\n",
       "   'ordl': {'metrics_log': [0.7925003238561129,\n",
       "     0.7918035879811595,\n",
       "     0.7912802062174806,\n",
       "     0.7913482082864516,\n",
       "     0.7921034655764269],\n",
       "    'time_log': [2364.9104729,\n",
       "     4243.560451200001,\n",
       "     978.7662946999999,\n",
       "     2224.9409021,\n",
       "     1301.714358700001],\n",
       "    'metric_avg': 0.7918071583835263,\n",
       "    'time_avg': 2222.7784959200003},\n",
       "   'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "     0.7938519559421848,\n",
       "     0.7950493909819076,\n",
       "     0.7959724566015683,\n",
       "     0.7951273864748485],\n",
       "    'time_log': [1353.0422549,\n",
       "     2952.1196402,\n",
       "     1145.5888833999998,\n",
       "     3534.1824911000003,\n",
       "     3076.5671660999997],\n",
       "    'metric_avg': 0.7947266894250377,\n",
       "    'time_avg': 2412.30008714},\n",
       "   'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "     0.79356076810686,\n",
       "     0.7938809989762633,\n",
       "     0.7935035605242579,\n",
       "     0.7933493256226193],\n",
       "    'time_log': [2978.1771519,\n",
       "     2175.1911458000004,\n",
       "     1084.7148051000004,\n",
       "     1307.2293388999997,\n",
       "     2462.3945766000006],\n",
       "    'metric_avg': 0.7932610761911381,\n",
       "    'time_avg': 2001.5414036600002},\n",
       "   'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "     0.7941127776036948,\n",
       "     0.7939660083078729,\n",
       "     0.7950236214143586,\n",
       "     0.795242856408092],\n",
       "    'time_log': [3053.7564624,\n",
       "     1113.3773410999997,\n",
       "     1935.3744341000001,\n",
       "     1065.6936802,\n",
       "     821.4873341000002],\n",
       "    'metric_avg': 0.7946068670476861,\n",
       "    'time_avg': 1597.93785038},\n",
       "   'or19': {'metrics_log': [0.791816595970074,\n",
       "     0.7932559259908352,\n",
       "     0.7935795046549039,\n",
       "     0.793885322372515,\n",
       "     0.7907104278543801],\n",
       "    'time_log': [1559.8519397,\n",
       "     1784.9788487,\n",
       "     5038.553650100001,\n",
       "     993.6187743999999,\n",
       "     718.2356123000009],\n",
       "    'metric_avg': 0.7926495553685416,\n",
       "    'time_avg': 2019.0477650400003},\n",
       "   'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "     0.7945720422183677,\n",
       "     0.7925047600508276,\n",
       "     0.7949014661539078,\n",
       "     0.7931402077709586],\n",
       "    'time_log': [1221.4125202,\n",
       "     1050.0778574,\n",
       "     4715.9335237,\n",
       "     929.6329618,\n",
       "     1110.5265522],\n",
       "    'metric_avg': 0.7939538645079407,\n",
       "    'time_avg': 1805.5166830599999}}},\n",
       " 'C.C.FraudD.': {'Task Id': 233143,\n",
       "  'path': 'dataset - CreditCardFraudDetection.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "     0.9993917244993312,\n",
       "     0.9993963534273647,\n",
       "     0.9994957490989581,\n",
       "     0.9994846919501893],\n",
       "    'time_log': [2607.8225796999996,\n",
       "     751.0733139000004,\n",
       "     728.2766946000011,\n",
       "     533.2662809999983,\n",
       "     457.9179510999984],\n",
       "    'metric_avg': 0.9994619770675245,\n",
       "    'time_avg': 1015.6713640599995},\n",
       "   'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "     0.9994760390808582,\n",
       "     0.9991849496813352,\n",
       "     0.9993798540865279,\n",
       "     0.9994443077155228],\n",
       "    'time_log': [379.9456674000012,\n",
       "     1604.6678971000001,\n",
       "     1535.2032126000013,\n",
       "     1221.3630729999986,\n",
       "     510.2025146999986],\n",
       "    'metric_avg': 0.9994034398333579,\n",
       "    'time_avg': 1050.2764729599999},\n",
       "   'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "     0.9995427779113238,\n",
       "     0.9994997801112389,\n",
       "     0.9995156936990445,\n",
       "     0.9995920739078249],\n",
       "    'time_log': [812.0368694999997,\n",
       "     3702.632356600001,\n",
       "     3492.1826452000023,\n",
       "     1323.9125785000033,\n",
       "     877.7346787999995],\n",
       "    'metric_avg': 0.9995386207081511,\n",
       "    'time_avg': 2041.6998257200012},\n",
       "   'ord3': {'metrics_log': [0.9994180294439032,\n",
       "     0.9995461430290827,\n",
       "     0.9994216322040446,\n",
       "     0.9995032642902826,\n",
       "     0.999458299744389],\n",
       "    'time_log': [2196.814708099999,\n",
       "     357.53706240000065,\n",
       "     841.9152018000004,\n",
       "     833.7533049000012,\n",
       "     999.0996503000006],\n",
       "    'metric_avg': 0.9994694737423405,\n",
       "    'time_avg': 1045.8239855000004},\n",
       "   'onht': {'metrics_log': [0.9995937873952422,\n",
       "     0.9995513525984985,\n",
       "     0.9995937873952422,\n",
       "     0.9995491663066627,\n",
       "     0.9995647722091878],\n",
       "    'time_log': [925.2682341,\n",
       "     531.382172399999,\n",
       "     622.1414009,\n",
       "     398.8083147000016,\n",
       "     2099.2700079999995],\n",
       "    'metric_avg': 0.9995705731809666,\n",
       "    'time_avg': 915.37402602},\n",
       "   'default': {'metrics_log': [0.9996791534490891,\n",
       "     0.9996637303784831,\n",
       "     0.9996344895418293,\n",
       "     0.999682288233657,\n",
       "     0.9996791534490891],\n",
       "    'time_log': [551.2201241999992,\n",
       "     531.4836063999992,\n",
       "     1564.3775267,\n",
       "     954.8359271000008,\n",
       "     651.3533066999989],\n",
       "    'metric_avg': 0.9996677630104296,\n",
       "    'time_avg': 850.6540982199997},\n",
       "   'ordl': {'metrics_log': [0.9993841511208744,\n",
       "     0.9993950751563531,\n",
       "     0.9993345826719885,\n",
       "     0.9993648289141708,\n",
       "     0.9993178968884466],\n",
       "    'time_log': [458.5472555999986,\n",
       "     820.8922812000001,\n",
       "     940.1745329000005,\n",
       "     403.34351310000056,\n",
       "     1433.987915900001],\n",
       "    'metric_avg': 0.9993593069503668,\n",
       "    'time_avg': 811.3890997400001},\n",
       "   'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "     0.9995406978103664,\n",
       "     0.9995429852407766,\n",
       "     0.999513500417601,\n",
       "     0.999513500417601],\n",
       "    'time_log': [575.7158856000005,\n",
       "     801.2576105999997,\n",
       "     1118.6701771999997,\n",
       "     2504.342548999999,\n",
       "     1656.200572499998],\n",
       "    'metric_avg': 0.9995307338254242,\n",
       "    'time_avg': 1331.2373589799995},\n",
       "   'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "     0.9995606329109937,\n",
       "     0.9995878741505422,\n",
       "     0.9995130547416758,\n",
       "     0.9994835429078378],\n",
       "    'time_log': [834.6773126999997,\n",
       "     781.0762899999991,\n",
       "     493.6649808000002,\n",
       "     935.0634905999996,\n",
       "     1627.1408471000013],\n",
       "    'metric_avg': 0.9995470057522621,\n",
       "    'time_avg': 934.3245842399999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "     0.9995643670028692,\n",
       "     0.9995643670028692,\n",
       "     0.9995509674882237,\n",
       "     0.9995954255380487],\n",
       "    'time_log': [1443.9235198999995,\n",
       "     791.8514814000009,\n",
       "     591.9456629000015,\n",
       "     1612.995098200001,\n",
       "     722.3504420999998],\n",
       "    'metric_avg': 0.9995652189040468,\n",
       "    'time_avg': 1032.6132409000006},\n",
       "   'or19': {'metrics_log': [0.9997082164287872,\n",
       "     0.9996943939503539,\n",
       "     0.9996516037352903,\n",
       "     0.9996225707132311,\n",
       "     0.9996669439112433],\n",
       "    'time_log': [957.7737363000015,\n",
       "     2088.1413537999997,\n",
       "     449.14165820000017,\n",
       "     513.0474045999999,\n",
       "     353.2496575999994],\n",
       "    'metric_avg': 0.9996687457477812,\n",
       "    'time_avg': 872.2707621000002},\n",
       "   'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "     0.9994171601352931,\n",
       "     0.9992870401746673,\n",
       "     0.9993274837823269,\n",
       "     0.9993141892019959],\n",
       "    'time_log': [3189.818319,\n",
       "     544.3738798999984,\n",
       "     696.1574139000004,\n",
       "     674.2452321000001,\n",
       "     477.72048200000063],\n",
       "    'metric_avg': 0.9993493705346651,\n",
       "    'time_avg': 1116.46306538}}},\n",
       " 'aloi': {'Task Id': 233142,\n",
       "  'path': 'dataset - aloi.csv',\n",
       "  'TargetFeature': 'target',\n",
       "  'experiments': {}},\n",
       " 'dionis': {'Task Id': 233137,\n",
       "  'path': 'file1c55272d7b5b - dionis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'sylvine': {'Task Id': 233135,\n",
       "  'path': 'file7a97574fa9ae - sylvine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "     0.9352120816866465,\n",
       "     0.9359973405485171,\n",
       "     0.9250658552000921,\n",
       "     0.9383343910029528],\n",
       "    'time_log': [1774.0288903,\n",
       "     323.7714211000002,\n",
       "     1116.6312199999993,\n",
       "     1109.7559152000013,\n",
       "     1731.9008580999998],\n",
       "    'metric_avg': 0.9339647764836185,\n",
       "    'time_avg': 1211.21766094},\n",
       "   'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "     0.945317803292764,\n",
       "     0.9445343291029962,\n",
       "     0.9445295256554485,\n",
       "     0.9359326171009988],\n",
       "    'time_log': [464.9579131999999,\n",
       "     455.43599710000126,\n",
       "     555.219542400002,\n",
       "     2122.735764000001,\n",
       "     366.55403619999925],\n",
       "    'metric_avg': 0.9390617117175045,\n",
       "    'time_avg': 792.9806505800007},\n",
       "   'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "     0.9390539406529148,\n",
       "     0.9422005182125731,\n",
       "     0.9374847441238424,\n",
       "     0.9359285017120386],\n",
       "    'time_log': [1684.9104778,\n",
       "     472.27749550000226,\n",
       "     2893.8929188,\n",
       "     1032.644971400001,\n",
       "     443.31882849999965],\n",
       "    'metric_avg': 0.9378024241094041,\n",
       "    'time_avg': 1305.4089384000006},\n",
       "   'ord3': {'metrics_log': [0.9396807809493102,\n",
       "     0.9349805820622434,\n",
       "     0.9364932194937656,\n",
       "     0.9318997321784241,\n",
       "     0.8997188472831869],\n",
       "    'time_log': [445.53448410000055,\n",
       "     2495.8394835,\n",
       "     1936.1700519000005,\n",
       "     224.36551020000115,\n",
       "     174.1816730999999],\n",
       "    'metric_avg': 0.9285546323933861,\n",
       "    'time_avg': 1055.2182405600004},\n",
       "   'onht': {'metrics_log': [0.9280255259187523,\n",
       "     0.9256371176745884,\n",
       "     0.9311222245162031,\n",
       "     0.9303672357713514,\n",
       "     0.9295449991954762],\n",
       "    'time_log': [2367.956682,\n",
       "     515.741710899998,\n",
       "     1170.3896681000006,\n",
       "     549.5972152000031,\n",
       "     3184.037467599999],\n",
       "    'metric_avg': 0.9289394206152742,\n",
       "    'time_avg': 1557.5445487600002},\n",
       "   'default': {'metrics_log': [0.9390704744197401,\n",
       "     0.9429581849312972,\n",
       "     0.946088962822199,\n",
       "     0.9437367636677387,\n",
       "     0.9406224811941449],\n",
       "    'time_log': [2498.403788900001,\n",
       "     441.34346989999904,\n",
       "     1796.9697395999974,\n",
       "     873.2090774999997,\n",
       "     431.5436812000007],\n",
       "    'metric_avg': 0.9424953734070239,\n",
       "    'time_avg': 1208.2939514199995},\n",
       "   'ordl': {'metrics_log': [0.9422161402916928,\n",
       "     0.9507806462480111,\n",
       "     0.9500017067390117,\n",
       "     0.950800770433208,\n",
       "     0.9476732422210654],\n",
       "    'time_log': [485.5965078999998,\n",
       "     492.89412690000063,\n",
       "     1628.410178,\n",
       "     1491.9568362999998,\n",
       "     896.4632653999979],\n",
       "    'metric_avg': 0.9482945011865977,\n",
       "    'time_avg': 999.0641828999997},\n",
       "   'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "     0.9319925135237362,\n",
       "     0.9437391026344284,\n",
       "     0.9335775608636979,\n",
       "     0.9429604862351305],\n",
       "    'time_log': [224.39780959999916,\n",
       "     1235.1673813000016,\n",
       "     921.4777730000023,\n",
       "     354.1386434999986,\n",
       "     305.5612094999997],\n",
       "    'metric_avg': 0.9359160521214662,\n",
       "    'time_avg': 608.1485633800003},\n",
       "   'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "     0.9313425382347169,\n",
       "     0.9360057669403873,\n",
       "     0.9368032297523209,\n",
       "     0.9407049941927991],\n",
       "    'time_log': [1511.7613340000007,\n",
       "     1164.1585778000008,\n",
       "     1173.4932087000016,\n",
       "     1491.2871075000003,\n",
       "     1155.2370913999985],\n",
       "    'metric_avg': 0.9353955206969472,\n",
       "    'time_avg': 1299.1874638800005},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "     0.9296786428285829,\n",
       "     0.9359354448712964,\n",
       "     0.9219131497552411,\n",
       "     0.9335821456559761],\n",
       "    'time_log': [972.7733109000001,\n",
       "     258.8100497000014,\n",
       "     469.7844474000012,\n",
       "     1520.1167931,\n",
       "     2899.8358837999986],\n",
       "    'metric_avg': 0.9292099943101618,\n",
       "    'time_avg': 1224.2640969800002},\n",
       "   'or19': {'metrics_log': [0.9445141736843761,\n",
       "     0.9367175624595129,\n",
       "     0.9375248072082702,\n",
       "     0.9383076272673946,\n",
       "     0.9476552677134241],\n",
       "    'time_log': [704.7301181000003,\n",
       "     587.9221149000005,\n",
       "     1045.693503999999,\n",
       "     941.1323636999987,\n",
       "     2600.656798799999],\n",
       "    'metric_avg': 0.9409438876665955,\n",
       "    'time_avg': 1176.0269798999993},\n",
       "   'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "     0.93203239357701,\n",
       "     0.9414072358422502,\n",
       "     0.944546985441401,\n",
       "     0.9344012915314229],\n",
       "    'time_log': [437.2225689000006,\n",
       "     328.1156687999992,\n",
       "     1344.3052836999996,\n",
       "     1040.107740800002,\n",
       "     2869.9297528000025],\n",
       "    'metric_avg': 0.9382896921865871,\n",
       "    'time_avg': 1203.9362030000007}}},\n",
       " 'jasmine': {'Task Id': 233134,\n",
       "  'path': 'file79b563a1a18 - jasmine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "     0.8024259759521161,\n",
       "     0.814052075316533,\n",
       "     0.815353255923998,\n",
       "     0.7942218350754937],\n",
       "    'time_log': [1149.1929904000026,\n",
       "     1262.6946309999985,\n",
       "     534.7170354000009,\n",
       "     3576.959920699999,\n",
       "     283.12557860000015],\n",
       "    'metric_avg': 0.8060979758159128,\n",
       "    'time_avg': 1361.3380312200002},\n",
       "   'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "     0.8056263302892305,\n",
       "     0.8094733917336151,\n",
       "     0.825085159615435,\n",
       "     0.8125428373001377],\n",
       "    'time_log': [618.0042592000027,\n",
       "     796.0712625999986,\n",
       "     444.0487385000015,\n",
       "     411.2319862000004,\n",
       "     1804.216354100001],\n",
       "    'metric_avg': 0.8153373126647757,\n",
       "    'time_avg': 814.7145201200008},\n",
       "   'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "     0.8155310411904999,\n",
       "     0.8163718443928543,\n",
       "     0.8309291113904907,\n",
       "     0.8200481148234929],\n",
       "    'time_log': [2473.631307200001,\n",
       "     350.2395694000006,\n",
       "     425.30890799999906,\n",
       "     1004.2155767999975,\n",
       "     1160.6155456999986],\n",
       "    'metric_avg': 0.8199722510904103,\n",
       "    'time_avg': 1082.8021814199994},\n",
       "   'ord3': {'metrics_log': [0.8041500871988405,\n",
       "     0.7973739020300561,\n",
       "     0.79855446786585,\n",
       "     0.7970468857824371,\n",
       "     0.8012767047865819],\n",
       "    'time_log': [1408.589100199999,\n",
       "     1212.244209499997,\n",
       "     727.2536934999989,\n",
       "     726.4117819999992,\n",
       "     1240.0384646999992],\n",
       "    'metric_avg': 0.7996804095327532,\n",
       "    'time_avg': 1062.9074499799985},\n",
       "   'onht': {'metrics_log': [0.7926555017246503,\n",
       "     0.8053512374281331,\n",
       "     0.8149504699172904,\n",
       "     0.8100201405143396,\n",
       "     0.8117607603980426],\n",
       "    'time_log': [1960.025009500001,\n",
       "     1362.8149440999987,\n",
       "     739.6333448000005,\n",
       "     1191.0821391999998,\n",
       "     5084.670541099997],\n",
       "    'metric_avg': 0.8069476219964912,\n",
       "    'time_avg': 2067.6451957399995},\n",
       "   'default': {'metrics_log': [0.7792457839566768,\n",
       "     0.7887685495434975,\n",
       "     0.7896903761261443,\n",
       "     0.7858279147046024,\n",
       "     0.7921431078154079],\n",
       "    'time_log': [646.6904794000002,\n",
       "     775.2414726999996,\n",
       "     1510.0898938999999,\n",
       "     319.84741829999984,\n",
       "     435.9512371000019],\n",
       "    'metric_avg': 0.7871351464292659,\n",
       "    'time_avg': 737.5641002800003},\n",
       "   'ordl': {'metrics_log': [0.7889048772671379,\n",
       "     0.8038036280803362,\n",
       "     0.7999220813673106,\n",
       "     0.8042002274103349,\n",
       "     0.7979181946944706],\n",
       "    'time_log': [428.27960800000074,\n",
       "     1359.842790900002,\n",
       "     693.0905065000006,\n",
       "     1208.7708973000008,\n",
       "     588.783976499999],\n",
       "    'metric_avg': 0.798949801763918,\n",
       "    'time_avg': 855.7535558400007},\n",
       "   'mnmx': {'metrics_log': [0.81574795229137,\n",
       "     0.8078336404424982,\n",
       "     0.8043318263248285,\n",
       "     0.8019628395555528,\n",
       "     0.7977483377665524],\n",
       "    'time_log': [712.637628299999,\n",
       "     782.3207234999973,\n",
       "     253.0987677000012,\n",
       "     371.80826119999983,\n",
       "     534.3713412999969],\n",
       "    'metric_avg': 0.8055249192761604,\n",
       "    'time_avg': 530.8473443999989},\n",
       "   'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "     0.8161829375120943,\n",
       "     0.8012304247898959,\n",
       "     0.8052629636346972,\n",
       "     0.8057310623060058],\n",
       "    'time_log': [753.0865374000023,\n",
       "     803.2638473999978,\n",
       "     549.9027556000001,\n",
       "     286.75761970000167,\n",
       "     913.1028144999982],\n",
       "    'metric_avg': 0.806310860794096,\n",
       "    'time_avg': 661.22271492},\n",
       "   'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "     0.774489433914612,\n",
       "     0.7590012332738807,\n",
       "     0.779006048016702,\n",
       "     0.7773920448988276],\n",
       "    'time_log': [1329.6100417999987,\n",
       "     1217.2644475000016,\n",
       "     324.20064679999996,\n",
       "     898.0061410999988,\n",
       "     377.8133353000012],\n",
       "    'metric_avg': 0.7741220046876098,\n",
       "    'time_avg': 829.3789225},\n",
       "   'or19': {'metrics_log': [0.7875902193735945,\n",
       "     0.7782631416069176,\n",
       "     0.7803119853846758,\n",
       "     0.7647861527348955,\n",
       "     0.7744319079974674],\n",
       "    'time_log': [283.8594527999994,\n",
       "     609.0633884000017,\n",
       "     1199.6503326999991,\n",
       "     1748.3900804000004,\n",
       "     332.95268139999826],\n",
       "    'metric_avg': 0.7770766814195101,\n",
       "    'time_avg': 834.7831871399998},\n",
       "   'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "     0.8037309733418678,\n",
       "     0.8026382974362178,\n",
       "     0.8021049990680978,\n",
       "     0.8023041681635162],\n",
       "    'time_log': [315.81915429999935,\n",
       "     1083.0253481,\n",
       "     774.6017563999994,\n",
       "     863.4206029000015,\n",
       "     1141.5012003999982],\n",
       "    'metric_avg': 0.801587901966545,\n",
       "    'time_avg': 835.6736124199997}}},\n",
       " 'fabert': {'Task Id': 233133,\n",
       "  'path': 'file1c555f4ca44d - fabert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "     0.7055367129955021,\n",
       "     0.6996799142841938,\n",
       "     0.6928853452440772,\n",
       "     0.6963491736498325],\n",
       "    'time_log': [7375.1434955,\n",
       "     5390.955909799999,\n",
       "     2855.271315699996,\n",
       "     1480.8870748000045,\n",
       "     7422.5541199],\n",
       "    'metric_avg': 0.7007865682383275,\n",
       "    'time_avg': 4904.96238314},\n",
       "   'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "     0.6951045506965983,\n",
       "     0.7086824792633502,\n",
       "     0.6992765006396413,\n",
       "     0.6997813718554953],\n",
       "    'time_log': [7393.931541000002,\n",
       "     7403.039083400003,\n",
       "     2598.918222499997,\n",
       "     7212.266758500002,\n",
       "     4918.170236900005],\n",
       "    'metric_avg': 0.6993408279706671,\n",
       "    'time_avg': 5905.265168460001},\n",
       "   'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "     0.6821650263315313,\n",
       "     0.6907807491523597,\n",
       "     0.6837044876289556,\n",
       "     0.6884370839713074],\n",
       "    'time_log': [2947.4707970000018,\n",
       "     3640.1892204000033,\n",
       "     3955.332386899994,\n",
       "     3866.384628400003,\n",
       "     2750.1100981000054],\n",
       "    'metric_avg': 0.6857786673224243,\n",
       "    'time_avg': 3431.8974261600015},\n",
       "   'ord3': {'metrics_log': [0.6928982588689655,\n",
       "     0.6911755825669141,\n",
       "     0.6935665084591547,\n",
       "     0.6897886484950443,\n",
       "     0.6840185746393924],\n",
       "    'time_log': [1927.9005228999995,\n",
       "     2275.4290232999992,\n",
       "     1800.724620500001,\n",
       "     2238.7151452,\n",
       "     2696.6456257000027],\n",
       "    'metric_avg': 0.6902895146058943,\n",
       "    'time_avg': 2187.8829875200004},\n",
       "   'onht': {'metrics_log': [0.6818454724898645,\n",
       "     0.671969892827468,\n",
       "     0.7047705914438529,\n",
       "     0.6837881943216748,\n",
       "     0.6891872984079319],\n",
       "    'time_log': [2812.402817800001,\n",
       "     2641.5376579000003,\n",
       "     3739.981557699997,\n",
       "     1541.0769117999953,\n",
       "     7305.251439],\n",
       "    'metric_avg': 0.6863122898981583,\n",
       "    'time_avg': 3608.050076839999},\n",
       "   'default': {'metrics_log': [0.671991011852254,\n",
       "     0.6717203280955821,\n",
       "     0.6710457881685323,\n",
       "     0.673426669372685,\n",
       "     0.6733643902795031],\n",
       "    'time_log': [2010.736469899999,\n",
       "     1661.1208995999987,\n",
       "     1459.618881399998,\n",
       "     3717.1662719000014,\n",
       "     2853.029905000003],\n",
       "    'metric_avg': 0.6723096375537113,\n",
       "    'time_avg': 2340.33448556},\n",
       "   'ordl': {'metrics_log': [0.6840552178756164,\n",
       "     0.6727806867656513,\n",
       "     0.6796288013244667,\n",
       "     0.6700321767118247,\n",
       "     0.6681420169613006],\n",
       "    'time_log': [2602.898566,\n",
       "     2413.4104859,\n",
       "     2533.0459431000018,\n",
       "     1793.1419286000018,\n",
       "     1813.0018130000026],\n",
       "    'metric_avg': 0.6749277799277719,\n",
       "    'time_avg': 2231.0997473200014},\n",
       "   'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "     0.6726271785084619,\n",
       "     0.6763200560982419,\n",
       "     0.6801947824826458,\n",
       "     0.6811901415308803],\n",
       "    'time_log': [2756.1937278000005,\n",
       "     1862.9911220999966,\n",
       "     3999.5062488000003,\n",
       "     1593.8174141000054,\n",
       "     2545.4936430000016],\n",
       "    'metric_avg': 0.6795725160976536,\n",
       "    'time_avg': 2551.600431160001},\n",
       "   'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "     0.7093870876609085,\n",
       "     0.7135807958617482,\n",
       "     0.7122264552295242,\n",
       "     0.7031209368904989],\n",
       "    'time_log': [7503.048980899999,\n",
       "     2292.198833999999,\n",
       "     4755.009597600001,\n",
       "     7326.532233799997,\n",
       "     7271.993827700004],\n",
       "    'metric_avg': 0.7093666199881545,\n",
       "    'time_avg': 5829.7566948},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "     0.6649117186215124,\n",
       "     0.665386284823132,\n",
       "     0.6615674067775168,\n",
       "     0.6670185706264309],\n",
       "    'time_log': [2567.810695700002,\n",
       "     2041.6860234999986,\n",
       "     2031.9104826000003,\n",
       "     1477.685149500001,\n",
       "     1659.7514576999965],\n",
       "    'metric_avg': 0.6648547266595614,\n",
       "    'time_avg': 1955.7687617999995},\n",
       "   'or19': {'metrics_log': [0.6911794532268705,\n",
       "     0.7034581546044664,\n",
       "     0.6950211548930045,\n",
       "     0.7095197149703735,\n",
       "     0.7066025999380957],\n",
       "    'time_log': [7449.2213539,\n",
       "     3055.552577599996,\n",
       "     3631.201449,\n",
       "     4213.704692400002,\n",
       "     7353.480644199997],\n",
       "    'metric_avg': 0.7011562155265622,\n",
       "    'time_avg': 5140.632143419999},\n",
       "   'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "     0.6871176174689363,\n",
       "     0.6717390624680744,\n",
       "     0.683504527582827,\n",
       "     0.6902271804019794],\n",
       "    'time_log': [7228.526048599997,\n",
       "     5306.151295600001,\n",
       "     2972.7846081000025,\n",
       "     3226.8511214000027,\n",
       "     4769.3768383999995],\n",
       "    'metric_avg': 0.6825816428259022,\n",
       "    'time_avg': 4700.737982420001}}},\n",
       " 'dilbert': {'Task Id': 233132,\n",
       "  'path': 'file1c5552c0c4b0 - dilbert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'christine': {'Task Id': 233131,\n",
       "  'path': 'file764d5d063390 - christine.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'APSFailure': {'Task Id': 233130,\n",
       "  'path': 'aps_failure.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "     0.9903375978810185,\n",
       "     0.989055506472356,\n",
       "     0.9880421120136811,\n",
       "     0.9891965035773745],\n",
       "    'time_log': [1044.513748,\n",
       "     2903.2183207999997,\n",
       "     3125.2899756999996,\n",
       "     1340.9146553,\n",
       "     1455.156138800001],\n",
       "    'metric_avg': 0.9892888959555588,\n",
       "    'time_avg': 1973.8185677200004},\n",
       "   'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "     0.9904823154300556,\n",
       "     0.9891574650194738,\n",
       "     0.9889296300712941,\n",
       "     0.9895700884077739],\n",
       "    'time_log': [621.5109205,\n",
       "     2977.6632177,\n",
       "     1218.5872878,\n",
       "     1653.7821815999996,\n",
       "     453.75604399999975],\n",
       "    'metric_avg': 0.9897372026168298,\n",
       "    'time_avg': 1385.05993032},\n",
       "   'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "     0.9901622289409152,\n",
       "     0.989318497800995,\n",
       "     0.9901163347840143,\n",
       "     0.9902261590042101],\n",
       "    'time_log': [4165.444003799999,\n",
       "     789.9127466,\n",
       "     689.3854501999995,\n",
       "     1992.589129699999,\n",
       "     1505.6268942000006],\n",
       "    'metric_avg': 0.9899568659069153,\n",
       "    'time_avg': 1828.5916448999997},\n",
       "   'ord3': {'metrics_log': [0.9896689673070895,\n",
       "     0.9890078900379589,\n",
       "     0.9893648258987625,\n",
       "     0.9892200487025274,\n",
       "     0.9893601524726825],\n",
       "    'time_log': [478.0012328,\n",
       "     661.8348558999999,\n",
       "     870.4754220999998,\n",
       "     3088.1187089,\n",
       "     1043.3731484999998],\n",
       "    'metric_avg': 0.989324376883804,\n",
       "    'time_avg': 1228.36067364},\n",
       "   'onht': {'metrics_log': [0.988189445672278,\n",
       "     0.9876624612311341,\n",
       "     0.9878719422614082,\n",
       "     0.9883274561670831,\n",
       "     0.9882022052943488],\n",
       "    'time_log': [1210.3705138,\n",
       "     4427.1466795,\n",
       "     4618.271535700001,\n",
       "     2619.0971855000007,\n",
       "     1139.6034476000004],\n",
       "    'metric_avg': 0.9880507021252504,\n",
       "    'time_avg': 2802.89787242},\n",
       "   'default': {'metrics_log': [0.990309004597054,\n",
       "     0.9903054541874304,\n",
       "     0.9908718474007221,\n",
       "     0.9907271681795454,\n",
       "     0.9912195079746523],\n",
       "    'time_log': [303.9435281,\n",
       "     2324.5315388,\n",
       "     314.91452530000015,\n",
       "     1158.3215761000001,\n",
       "     1228.2331224],\n",
       "    'metric_avg': 0.9906865964678809,\n",
       "    'time_avg': 1065.98885814},\n",
       "   'ordl': {'metrics_log': [0.9934038206310897,\n",
       "     0.9931344699049796,\n",
       "     0.9933857037337843,\n",
       "     0.9932869290859524,\n",
       "     0.9935635701049643],\n",
       "    'time_log': [443.15514919999987,\n",
       "     1194.5943337999997,\n",
       "     585.2001044000062,\n",
       "     2176.8590398000015,\n",
       "     1161.3674845999994],\n",
       "    'metric_avg': 0.993354898692154,\n",
       "    'time_avg': 1112.2352223600014},\n",
       "   'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "     0.9932817662997496,\n",
       "     0.9935721475249585,\n",
       "     0.9934132140347544,\n",
       "     0.9936213056866791],\n",
       "    'time_log': [1439.9074074999953,\n",
       "     2162.482063000003,\n",
       "     1087.5223681999996,\n",
       "     430.2489592999991,\n",
       "     1586.931632599997],\n",
       "    'metric_avg': 0.9934225289505099,\n",
       "    'time_avg': 1341.4184861199988},\n",
       "   'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "     0.9949566050704429,\n",
       "     0.994455794547966,\n",
       "     0.99416146877564,\n",
       "     0.9952747521971876],\n",
       "    'time_log': [2150.7978374000013,\n",
       "     1250.4658679999993,\n",
       "     864.1977702000004,\n",
       "     1255.262171800001,\n",
       "     702.5165549999947],\n",
       "    'metric_avg': 0.9947094959943368,\n",
       "    'time_avg': 1244.6480404799993},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "     0.99491184263341,\n",
       "     0.9943521024189387,\n",
       "     0.9951283599681584,\n",
       "     0.9947104219481769],\n",
       "    'time_log': [283.54964639999525,\n",
       "     2340.8882446999996,\n",
       "     515.6464529000004,\n",
       "     497.94215900000563,\n",
       "     1732.147676600005],\n",
       "    'metric_avg': 0.9946865912307373,\n",
       "    'time_avg': 1074.0348359200011},\n",
       "   'or19': {'metrics_log': [0.9943461205178155,\n",
       "     0.9940666368019236,\n",
       "     0.9944151511676124,\n",
       "     0.9944023862581051,\n",
       "     0.9941462950968284],\n",
       "    'time_log': [737.7779628000062,\n",
       "     664.1695442000055,\n",
       "     1862.6784869999974,\n",
       "     1992.0979713999986,\n",
       "     1588.396413800001],\n",
       "    'metric_avg': 0.9942753179684569,\n",
       "    'time_avg': 1369.0240758400018},\n",
       "   'hsh2': {'metrics_log': [0.993527785358925,\n",
       "     0.9933200355418651,\n",
       "     0.9935182445039255,\n",
       "     0.9930095007109202,\n",
       "     0.9926520747679677],\n",
       "    'time_log': [1510.7452352000037,\n",
       "     480.62575079999806,\n",
       "     3029.203369499999,\n",
       "     4906.6922815,\n",
       "     704.9862888999996],\n",
       "    'metric_avg': 0.9932055281767207,\n",
       "    'time_avg': 2126.45058518}}},\n",
       " 'MiniBooNE': {'Task Id': 233126,\n",
       "  'path': 'MiniBooNE.csv',\n",
       "  'TargetFeature': 'signal',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "     0.9464318135295616,\n",
       "     0.9464998252795271,\n",
       "     0.9464089040906258,\n",
       "     0.9460310767905014],\n",
       "    'time_log': [1274.6262891000006,\n",
       "     1091.7669247000013,\n",
       "     1561.6575025000002,\n",
       "     1390.8685480000004,\n",
       "     774.2563819999996],\n",
       "    'metric_avg': 0.9456553080172594,\n",
       "    'time_avg': 1218.6351292600004},\n",
       "   'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "     0.9445109570368947,\n",
       "     0.9449773482058579,\n",
       "     0.944813683250003,\n",
       "     0.9447937836622765],\n",
       "    'time_log': [1234.3949288999993,\n",
       "     4075.7723007999994,\n",
       "     3738.6827474,\n",
       "     2820.1502282,\n",
       "     641.8414507000016],\n",
       "    'metric_avg': 0.9448205913681529,\n",
       "    'time_avg': 2502.1683312},\n",
       "   'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "     0.9409527589499868,\n",
       "     0.94498359545805,\n",
       "     0.943436298638152,\n",
       "     0.9447252146185348],\n",
       "    'time_log': [4432.836714500001,\n",
       "     1684.6929149999996,\n",
       "     853.092318500001,\n",
       "     1425.034461299998,\n",
       "     1264.0332259999996],\n",
       "    'metric_avg': 0.943689994712372,\n",
       "    'time_avg': 1931.9379270599998},\n",
       "   'ord3': {'metrics_log': [0.9419261139532826,\n",
       "     0.9446441582803812,\n",
       "     0.9438867779517077,\n",
       "     0.9442292705280859,\n",
       "     0.9436818057162254],\n",
       "    'time_log': [3453.966067900001,\n",
       "     1489.8893059000002,\n",
       "     2090.2018826000003,\n",
       "     3837.0946033,\n",
       "     1187.0065538000017],\n",
       "    'metric_avg': 0.9436736252859366,\n",
       "    'time_avg': 2411.6316827000005},\n",
       "   'onht': {'metrics_log': [0.9444780911169504,\n",
       "     0.9455461240421077,\n",
       "     0.9397063314727498,\n",
       "     0.9435131495880063,\n",
       "     0.9451813390466784],\n",
       "    'time_log': [2092.8899354000005,\n",
       "     3152.102148099999,\n",
       "     530.2078393999982,\n",
       "     860.0226287000005,\n",
       "     670.0432126000014],\n",
       "    'metric_avg': 0.9436850070532985,\n",
       "    'time_avg': 1461.05315284},\n",
       "   'default': {'metrics_log': [0.9455564684115499,\n",
       "     0.9431008969087892,\n",
       "     0.9441431487427753,\n",
       "     0.9453793683772319,\n",
       "     0.9459657385613497],\n",
       "    'time_log': [807.2093283000004,\n",
       "     1156.1669125000008,\n",
       "     1723.0983215000006,\n",
       "     1683.5453340999993,\n",
       "     1817.642681899999],\n",
       "    'metric_avg': 0.9448291242003393,\n",
       "    'time_avg': 1437.53251566},\n",
       "   'ordl': {'metrics_log': [0.9438405610484318,\n",
       "     0.9431192776243524,\n",
       "     0.9448620169861891,\n",
       "     0.94602256427017,\n",
       "     0.9464165977193372],\n",
       "    'time_log': [2166.3239300999994,\n",
       "     2897.141270100001,\n",
       "     2535.103529799999,\n",
       "     1504.7019959000027,\n",
       "     3141.026329100001],\n",
       "    'metric_avg': 0.944852203529696,\n",
       "    'time_avg': 2448.8594110000004},\n",
       "   'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "     0.9441120977655704,\n",
       "     0.9437051772572802,\n",
       "     0.9409397336683003,\n",
       "     0.9430729853307145],\n",
       "    'time_log': [2644.7783616000015,\n",
       "     3859.683603999998,\n",
       "     2599.9131676000034,\n",
       "     488.93301280000014,\n",
       "     4074.8696356],\n",
       "    'metric_avg': 0.9433709920484125,\n",
       "    'time_avg': 2733.6355563200004},\n",
       "   'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "     0.9448351009571635,\n",
       "     0.9443234511310854,\n",
       "     0.943387913161561,\n",
       "     0.9449228246259478],\n",
       "    'time_log': [2630.2378303000005,\n",
       "     555.4769614000033,\n",
       "     3984.2162945999953,\n",
       "     2164.7764234999922,\n",
       "     1138.0841436000046],\n",
       "    'metric_avg': 0.944201517758043,\n",
       "    'time_avg': 2094.558330679999},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "     0.9459696938441928,\n",
       "     0.9465098183906665,\n",
       "     0.945536853640182,\n",
       "     0.9467959465243696],\n",
       "    'time_log': [3582.9820606000067,\n",
       "     1547.6690949999975,\n",
       "     1947.9327961000017,\n",
       "     1506.6196376000007,\n",
       "     4245.468900400003],\n",
       "    'metric_avg': 0.9466171800427924,\n",
       "    'time_avg': 2566.134497940002},\n",
       "   'or19': {'metrics_log': [0.9448143075235912,\n",
       "     0.9454290292199364,\n",
       "     0.944693786618093,\n",
       "     0.9441572088883474,\n",
       "     0.9445029228691387],\n",
       "    'time_log': [4164.7944565,\n",
       "     1735.501518500001,\n",
       "     1030.7074120999969,\n",
       "     2037.4224425000066,\n",
       "     1812.6364049999975],\n",
       "    'metric_avg': 0.9447194510238213,\n",
       "    'time_avg': 2156.2124469200003},\n",
       "   'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "     0.9430768441448185,\n",
       "     0.9383057362828999,\n",
       "     0.9431493885313909,\n",
       "     0.9428812798744203],\n",
       "    'time_log': [2620.134113,\n",
       "     2918.2686474,\n",
       "     1204.617393600005,\n",
       "     5608.974861499999,\n",
       "     630.7847703000007],\n",
       "    'metric_avg': 0.9419590639505483,\n",
       "    'time_avg': 2596.555957160001}}},\n",
       " 'volkert': {'Task Id': 233124,\n",
       "  'path': 'file1c556e3db171 - volkert.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "     0.6592806058444152,\n",
       "     0.697398033064277,\n",
       "     0.6962084743717866,\n",
       "     0.6888320841379261],\n",
       "    'time_log': [7425.826766399998,\n",
       "     7447.047307699999,\n",
       "     7486.880790200001,\n",
       "     7232.480973499994,\n",
       "     7548.642541200003],\n",
       "    'metric_avg': 0.6851934494468652,\n",
       "    'time_avg': 7428.175675799999},\n",
       "   'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "     0.6805957894883607,\n",
       "     0.6912589876309861,\n",
       "     0.6931261900516943,\n",
       "     0.6910224063815499],\n",
       "    'time_log': [7373.567973699999,\n",
       "     7693.5709785,\n",
       "     7278.462435300004,\n",
       "     7564.758447400003,\n",
       "     7329.430114900002],\n",
       "    'metric_avg': 0.6873550607757527,\n",
       "    'time_avg': 7447.957989960001},\n",
       "   'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "     0.6760764912941671,\n",
       "     0.6871929907064162,\n",
       "     0.6844616152086918,\n",
       "     0.6815622021092331],\n",
       "    'time_log': [7309.5187829999995,\n",
       "     7987.261437100002,\n",
       "     7296.710361999998,\n",
       "     7283.1085246,\n",
       "     7259.233981600002],\n",
       "    'metric_avg': 0.6842392556483283,\n",
       "    'time_avg': 7427.16661766},\n",
       "   'ord3': {'metrics_log': [0.691235794852923,\n",
       "     0.6977152758577865,\n",
       "     0.6929921317009367,\n",
       "     0.6942985514104963,\n",
       "     0.6927643886490807],\n",
       "    'time_log': [7527.909856099999,\n",
       "     7239.797392199998,\n",
       "     7515.131485099999,\n",
       "     7287.1671261999945,\n",
       "     5724.459505699997],\n",
       "    'metric_avg': 0.6938012284942446,\n",
       "    'time_avg': 7058.893073059997},\n",
       "   'onht': {'metrics_log': [0.6984624937507324,\n",
       "     0.6646740065368277,\n",
       "     0.6967581510221211,\n",
       "     0.6961616833442106,\n",
       "     0.689380752918302],\n",
       "    'time_log': [7249.3785704,\n",
       "     7546.492714800002,\n",
       "     7432.603989099996,\n",
       "     7445.719893200003,\n",
       "     5012.206100399999],\n",
       "    'metric_avg': 0.6890874175144388,\n",
       "    'time_avg': 6937.28025358},\n",
       "   'default': {'metrics_log': [0.6921163243001254,\n",
       "     0.6898859359620388,\n",
       "     0.6862244517145166,\n",
       "     0.6696977391566182,\n",
       "     0.689890086735129],\n",
       "    'time_log': [7487.1532166,\n",
       "     4467.759118400001,\n",
       "     7241.262033200001,\n",
       "     7487.049558199997,\n",
       "     7446.364017299995],\n",
       "    'metric_avg': 0.6855629075736857,\n",
       "    'time_avg': 6825.91758874},\n",
       "   'ordl': {'metrics_log': [0.6900690079262033,\n",
       "     0.6854649310576146,\n",
       "     0.6893262105735759,\n",
       "     0.6948654256658557,\n",
       "     0.6976003742567132],\n",
       "    'time_log': [7251.053804900002,\n",
       "     7345.310170600002,\n",
       "     7409.1686800000025,\n",
       "     7568.610591200006,\n",
       "     7721.927389200006],\n",
       "    'metric_avg': 0.6914651898959926,\n",
       "    'time_avg': 7459.214127180004},\n",
       "   'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "     0.6707062393212647,\n",
       "     0.6829805155262684,\n",
       "     0.6678894175603952,\n",
       "     0.6855842154298631],\n",
       "    'time_log': [7530.795238600003,\n",
       "     7360.834321200004,\n",
       "     7486.976896000007,\n",
       "     7226.209823099998,\n",
       "     7283.997094599996],\n",
       "    'metric_avg': 0.6790153953068059,\n",
       "    'time_avg': 7377.762674700001},\n",
       "   'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "     0.6826255358666826,\n",
       "     0.6827821345214102,\n",
       "     0.6767506566068857,\n",
       "     0.6944425338178482],\n",
       "    'time_log': [7591.966953300012,\n",
       "     7285.360194299996,\n",
       "     7432.386420399998,\n",
       "     7561.060380299998,\n",
       "     7382.466194199995],\n",
       "    'metric_avg': 0.6862101051559211,\n",
       "    'time_avg': 7450.6480285},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "     0.6990515906590493,\n",
       "     0.6971976900052526,\n",
       "     0.6927554939342786,\n",
       "     0.6965803140449449],\n",
       "    'time_log': [5585.751423900001,\n",
       "     7605.217994999999,\n",
       "     7350.8481016000005,\n",
       "     7375.951336899991,\n",
       "     7235.718608299998],\n",
       "    'metric_avg': 0.6946058562050904,\n",
       "    'time_avg': 7030.697493139998},\n",
       "   'or19': {'metrics_log': [0.694721784549191,\n",
       "     0.6772203041790902,\n",
       "     0.6883683516841752,\n",
       "     0.6572697315295837,\n",
       "     0.6937503663054337],\n",
       "    'time_log': [6225.922908399996,\n",
       "     7381.031743600004,\n",
       "     7394.040404499989,\n",
       "     7380.789326400001,\n",
       "     7313.789192099997],\n",
       "    'metric_avg': 0.6822661076494947,\n",
       "    'time_avg': 7139.114714999998},\n",
       "   'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "     0.6806166177544123,\n",
       "     0.6801613819789974,\n",
       "     0.6894389751724642,\n",
       "     0.6898867885974893],\n",
       "    'time_log': [7374.2728733999975,\n",
       "     7275.629458399999,\n",
       "     8002.2902951,\n",
       "     8153.6900161000085,\n",
       "     8206.164549100009],\n",
       "    'metric_avg': 0.6860678258135398,\n",
       "    'time_avg': 7802.4094384200025}}},\n",
       " 'jannis': {'Task Id': 233123,\n",
       "  'path': 'file1c558ee247d - jannis.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "     0.7135407787512913,\n",
       "     0.7153125076733196,\n",
       "     0.7149468560830678,\n",
       "     0.7166224236800858],\n",
       "    'time_log': [2233.1698012999987,\n",
       "     7265.207779299999,\n",
       "     7319.4521924,\n",
       "     7267.893371700004,\n",
       "     4087.697252500002],\n",
       "    'metric_avg': 0.7147681090907622,\n",
       "    'time_avg': 5634.6840794400005},\n",
       "   'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "     0.7115681725974407,\n",
       "     0.715565893273026,\n",
       "     0.7072066636597081,\n",
       "     0.7059141489202182],\n",
       "    'time_log': [7268.842334100002,\n",
       "     7256.7819064,\n",
       "     7303.542432699993,\n",
       "     2361.0012675000035,\n",
       "     1601.7986520999984],\n",
       "    'metric_avg': 0.7105023696116385,\n",
       "    'time_avg': 5158.393318559999},\n",
       "   'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "     0.7143777745273706,\n",
       "     0.7158188869790264,\n",
       "     0.7176166775709365,\n",
       "     0.7071083055133814],\n",
       "    'time_log': [7322.964355299999,\n",
       "     4903.565479200006,\n",
       "     6693.264393300007,\n",
       "     2968.6375717000046,\n",
       "     4940.609686900003],\n",
       "    'metric_avg': 0.7137786596641131,\n",
       "    'time_avg': 5365.808297280004},\n",
       "   'ord3': {'metrics_log': [0.7141176988502849,\n",
       "     0.7132539960845182,\n",
       "     0.7082762624111532,\n",
       "     0.7023734447362776,\n",
       "     0.7082538003750004],\n",
       "    'time_log': [6455.580454499999,\n",
       "     7325.501184999994,\n",
       "     7293.580441900005,\n",
       "     1987.3585428000079,\n",
       "     3447.627735300004],\n",
       "    'metric_avg': 0.7092550404914468,\n",
       "    'time_avg': 5301.929671900002},\n",
       "   'onht': {'metrics_log': [0.7104469429693363,\n",
       "     0.7130289178643555,\n",
       "     0.7134640173110192,\n",
       "     0.7091555164740331,\n",
       "     0.7079491542571846],\n",
       "    'time_log': [7295.354165600002,\n",
       "     5693.925451199997,\n",
       "     5899.408824400001,\n",
       "     7326.391942699993,\n",
       "     7274.825033000001],\n",
       "    'metric_avg': 0.7108089097751857,\n",
       "    'time_avg': 6697.981083379998},\n",
       "   'default': {'metrics_log': [0.7169488738647808,\n",
       "     0.714792970273238,\n",
       "     0.7185789947805835,\n",
       "     0.7157900007484101,\n",
       "     0.7103928045280528],\n",
       "    'time_log': [7214.929177800004,\n",
       "     5708.819257900002,\n",
       "     5431.558270999994,\n",
       "     7316.303470700004,\n",
       "     7126.058945199999],\n",
       "    'metric_avg': 0.715300728839013,\n",
       "    'time_avg': 6559.533824520001},\n",
       "   'ordl': {'metrics_log': [0.7117675006081212,\n",
       "     0.7157675464917465,\n",
       "     0.716289896865813,\n",
       "     0.7184323964579308,\n",
       "     0.7113423596422532],\n",
       "    'time_log': [2713.479494500003,\n",
       "     2560.9649149000034,\n",
       "     7425.848157899993,\n",
       "     3432.3249822999933,\n",
       "     3105.4234247999993],\n",
       "    'metric_avg': 0.714719940013173,\n",
       "    'time_avg': 3847.6081948799983},\n",
       "   'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "     0.7147703391696135,\n",
       "     0.717023339256862,\n",
       "     0.6893783584906183,\n",
       "     0.7119242885358517],\n",
       "    'time_log': [7239.837047599998,\n",
       "     2431.652405700006,\n",
       "     4735.939255499994,\n",
       "     3017.1949147999985,\n",
       "     7275.0747347],\n",
       "    'metric_avg': 0.7097006108126314,\n",
       "    'time_avg': 4939.9396716599995},\n",
       "   'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "     0.7088848929306928,\n",
       "     0.6966478807035136,\n",
       "     0.7030592718744975,\n",
       "     0.7107323796748782],\n",
       "    'time_log': [7272.887506700004,\n",
       "     6464.2112812999985,\n",
       "     1839.0877110000001,\n",
       "     7268.982179899991,\n",
       "     7330.209446699999],\n",
       "    'metric_avg': 0.7066260500542649,\n",
       "    'time_avg': 6035.075625119998},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "     0.7169380412619112,\n",
       "     0.7153114798720814,\n",
       "     0.7079081178093153,\n",
       "     0.7116776471753661],\n",
       "    'time_log': [7329.948390999998,\n",
       "     7353.09197980001,\n",
       "     7343.2123775999935,\n",
       "     1753.15771330001,\n",
       "     7346.259216300008],\n",
       "    'metric_avg': 0.7138999728938054,\n",
       "    'time_avg': 6225.133935600004},\n",
       "   'or19': {'metrics_log': [0.707889010669589,\n",
       "     0.7086435359120546,\n",
       "     0.7070319309659852,\n",
       "     0.7041883284689608,\n",
       "     0.7004806151039316],\n",
       "    'time_log': [7335.3963946,\n",
       "     7256.11961709999,\n",
       "     7250.172468199991,\n",
       "     7322.9790959999955,\n",
       "     7284.929258999997],\n",
       "    'metric_avg': 0.7056466842241043,\n",
       "    'time_avg': 7289.919366979995},\n",
       "   'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "     0.7147180430319732,\n",
       "     0.700821406117765,\n",
       "     0.70700894829757,\n",
       "     0.711046396598626],\n",
       "    'time_log': [7332.931778999991,\n",
       "     6128.057041499997,\n",
       "     3584.384520899999,\n",
       "     7365.165734200011,\n",
       "     7398.767529999983],\n",
       "    'metric_avg': 0.7088486718405507,\n",
       "    'time_avg': 6361.861321119996}}},\n",
       " 'helena': {'Task Id': 233122,\n",
       "  'path': 'file1c556677f875 - helena.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'Devnagari-Script': {'Task Id': 233121,\n",
       "  'path': 'devnagari.csv',\n",
       "  'TargetFeature': 'character',\n",
       "  'experiments': {}},\n",
       " 'numerai28.6': {'Task Id': 233120,\n",
       "  'path': 'phpg2t68G - numerai28.6.csv',\n",
       "  'TargetFeature': 'attribute_21',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "     0.5139790399665993,\n",
       "     0.5123916146772007,\n",
       "     0.5139887064816547,\n",
       "     0.5144310563474693],\n",
       "    'time_log': [4774.13325839999,\n",
       "     1131.2636330999958,\n",
       "     521.5128637000016,\n",
       "     609.6304056000081,\n",
       "     1116.3486675000022],\n",
       "    'metric_avg': 0.5135798063961927,\n",
       "    'time_avg': 1630.5777656599996},\n",
       "   'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "     0.5171240875447536,\n",
       "     0.5162760351131063,\n",
       "     0.5212459436222064,\n",
       "     0.5147634219900095],\n",
       "    'time_log': [1652.152608199991,\n",
       "     1959.8909846000024,\n",
       "     460.29529289998754,\n",
       "     1697.0593953999924,\n",
       "     398.4164529000118],\n",
       "    'metric_avg': 0.5165631212178841,\n",
       "    'time_avg': 1233.562946799997},\n",
       "   'binstransform': {'metrics_log': [0.515605702475023,\n",
       "     0.5148117450155648,\n",
       "     0.5127523771304265,\n",
       "     0.515135598386471,\n",
       "     0.49856883717681166],\n",
       "    'time_log': [320.4129300999921,\n",
       "     450.38012909999816,\n",
       "     787.5659214999905,\n",
       "     556.2776220000087,\n",
       "     381.508585100004],\n",
       "    'metric_avg': 0.5113748520368594,\n",
       "    'time_avg': 499.2290375599987},\n",
       "   'ord3': {'metrics_log': [0.5124983966942758,\n",
       "     0.5155171402221794,\n",
       "     0.32336882841299136,\n",
       "     0.5143646687174925,\n",
       "     0.5159461045440398],\n",
       "    'time_log': [465.04972819999966,\n",
       "     1904.4333377000003,\n",
       "     183.8722839999973,\n",
       "     812.8605459999962,\n",
       "     1988.9142911999952],\n",
       "    'metric_avg': 0.47633902771819575,\n",
       "    'time_avg': 1071.0260374199977},\n",
       "   'onht': {'metrics_log': [0.5140703549183046,\n",
       "     0.5094627682873809,\n",
       "     0.5107353809510338,\n",
       "     0.5058906247916183,\n",
       "     0.5098043581027865],\n",
       "    'time_log': [1325.1778570000024,\n",
       "     1443.4137876000023,\n",
       "     1164.2560464999988,\n",
       "     1614.7005340000032,\n",
       "     661.9369043999905],\n",
       "    'metric_avg': 0.5099926974102248,\n",
       "    'time_avg': 1241.8970258999993},\n",
       "   'default': {'metrics_log': [0.5126697976467686,\n",
       "     0.5169303567638535,\n",
       "     0.5116011260246502,\n",
       "     0.5090529012650609,\n",
       "     0.5095787843696777],\n",
       "    'time_log': [2161.8901514000027,\n",
       "     975.0238991000078,\n",
       "     277.16586229999666,\n",
       "     884.4893346000026,\n",
       "     1072.7245054999948],\n",
       "    'metric_avg': 0.5119665932140022,\n",
       "    'time_avg': 1074.2587505800009},\n",
       "   'ordl': {'metrics_log': [0.5187986643322762,\n",
       "     0.5113712830142644,\n",
       "     0.511811774764151,\n",
       "     0.32721452708051557,\n",
       "     0.5139112449202019],\n",
       "    'time_log': [2022.7903460000089,\n",
       "     1329.3746408000006,\n",
       "     1267.6592942999996,\n",
       "     279.78366899999673,\n",
       "     1064.729092499998],\n",
       "    'metric_avg': 0.4766214988222818,\n",
       "    'time_avg': 1192.8674085200007},\n",
       "   'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "     0.5123026305026301,\n",
       "     0.5139769312714739,\n",
       "     0.5177421412713425,\n",
       "     0.5122013373144393],\n",
       "    'time_log': [549.8158904000011,\n",
       "     584.3995375999948,\n",
       "     343.20182610000484,\n",
       "     517.4682866000076,\n",
       "     2122.0478705999994],\n",
       "    'metric_avg': 0.5138382348405044,\n",
       "    'time_avg': 823.3866822600015},\n",
       "   'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "     0.5145338271070476,\n",
       "     0.5129754115445802,\n",
       "     0.5120765752412947,\n",
       "     0.5125716649531372],\n",
       "    'time_log': [1354.7505638999864,\n",
       "     1302.9565339999972,\n",
       "     1307.814190199977,\n",
       "     1886.593899600004,\n",
       "     831.8710424999881],\n",
       "    'metric_avg': 0.5134991982120114,\n",
       "    'time_avg': 1336.7972460399906},\n",
       "   'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "     0.50929864005581,\n",
       "     0.5144038399392452,\n",
       "     0.5119377007402348,\n",
       "     0.5174111390478406],\n",
       "    'time_log': [1110.9246868000046,\n",
       "     1143.5976762000064,\n",
       "     3515.415633899989,\n",
       "     3084.862692399998,\n",
       "     1520.7231020999898],\n",
       "    'metric_avg': 0.5129644230525374,\n",
       "    'time_avg': 2075.1047582799974},\n",
       "   'or19': {'metrics_log': [0.5214492592888758,\n",
       "     0.5210880694426127,\n",
       "     0.5209589184917213,\n",
       "     0.3197199098038594,\n",
       "     0.5196375449175363],\n",
       "    'time_log': [889.2834646999836,\n",
       "     2873.595908599993,\n",
       "     624.5388697999879,\n",
       "     1402.865533700009,\n",
       "     3692.9883930999786],\n",
       "    'metric_avg': 0.4805707403889211,\n",
       "    'time_avg': 1896.6544339799905},\n",
       "   'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "     0.5088286231984689,\n",
       "     0.5183770475901545,\n",
       "     0.5175540475896337,\n",
       "     0.5139073780620342],\n",
       "    'time_log': [215.2515362999984,\n",
       "     1003.6546717000019,\n",
       "     541.593455299997,\n",
       "     400.9936790000065,\n",
       "     855.1425983000081],\n",
       "    'metric_avg': 0.5153751012335339,\n",
       "    'time_avg': 603.3271881200023}}},\n",
       " 'Jungle-Chess-2pcs': {'Task Id': 233119,\n",
       "  'path': 'jungle_chess_2pcs_endgame_complete.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "     0.9980317842013475,\n",
       "     0.9978527807705506,\n",
       "     0.9980312084142832,\n",
       "     0.9975846113794067],\n",
       "    'time_log': [5220.407887299996,\n",
       "     2664.7095371999894,\n",
       "     2715.415234100001,\n",
       "     7264.145563800004,\n",
       "     3158.567220900004],\n",
       "    'metric_avg': 0.9979067229879763,\n",
       "    'time_avg': 4204.649088659999},\n",
       "   'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "     0.9983927647172012,\n",
       "     0.9984830934669828,\n",
       "     0.998661057548415,\n",
       "     0.9986612813311191],\n",
       "    'time_log': [4230.899638400006,\n",
       "     3981.3604645000014,\n",
       "     1242.7202699999907,\n",
       "     7254.444380800007,\n",
       "     4167.117944400001],\n",
       "    'metric_avg': 0.9985897509700841,\n",
       "    'time_avg': 4175.308539620001},\n",
       "   'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "     0.9977678143622897,\n",
       "     0.9979453623593567,\n",
       "     0.9979451415787285,\n",
       "     0.9975884695537204],\n",
       "    'time_log': [3162.5291878999997,\n",
       "     1220.1891068999976,\n",
       "     4516.192710100004,\n",
       "     3803.7306511999923,\n",
       "     5589.1658264],\n",
       "    'metric_avg': 0.9977129337540228,\n",
       "    'time_avg': 3658.361496499999},\n",
       "   'ord3': {'metrics_log': [0.9985726254397395,\n",
       "     0.9979467437892325,\n",
       "     0.9987509063750706,\n",
       "     0.9985721020011032,\n",
       "     0.9985721525174429],\n",
       "    'time_log': [7253.481653700001,\n",
       "     5533.832592899998,\n",
       "     7238.55973220001,\n",
       "     7253.623502599992,\n",
       "     7255.693068800014],\n",
       "    'metric_avg': 0.9984829060245177,\n",
       "    'time_avg': 6907.038110040003},\n",
       "   'onht': {'metrics_log': [0.9984820806223833,\n",
       "     0.9983936217379157,\n",
       "     0.9987506206478823,\n",
       "     0.9987512350936096,\n",
       "     0.9986614773151613],\n",
       "    'time_log': [1460.2429499999998,\n",
       "     3207.9726488000015,\n",
       "     2272.234528300003,\n",
       "     7227.031543000005,\n",
       "     3846.195192600004],\n",
       "    'metric_avg': 0.9986078070833904,\n",
       "    'time_avg': 3602.7353725400026},\n",
       "   'default': {'metrics_log': [0.9982140680283089,\n",
       "     0.998839122164427,\n",
       "     0.9983921252341404,\n",
       "     0.9983017658253157,\n",
       "     0.9984820481334606],\n",
       "    'time_log': [1687.3992461000016,\n",
       "     1630.3082250000007,\n",
       "     2184.339144400001,\n",
       "     6677.792136100004,\n",
       "     1702.0958286999958],\n",
       "    'metric_avg': 0.9984458258771305,\n",
       "    'time_avg': 2776.3869160600007},\n",
       "   'ordl': {'metrics_log': [0.9987508211024179,\n",
       "     0.9988398614520684,\n",
       "     0.998393397695748,\n",
       "     0.9985729636323114,\n",
       "     0.9985722993712284],\n",
       "    'time_log': [2542.738217799997,\n",
       "     2779.9438971000054,\n",
       "     4885.665763600002,\n",
       "     2275.53235590001,\n",
       "     4245.323944899996],\n",
       "    'metric_avg': 0.9986258686507548,\n",
       "    'time_avg': 3345.840835860002},\n",
       "   'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "     0.9985712395189406,\n",
       "     0.9988381197993961,\n",
       "     0.9989277318287714,\n",
       "     0.998480987145206],\n",
       "    'time_log': [6550.372705100002,\n",
       "     6439.855796100019,\n",
       "     1660.6987565000018,\n",
       "     1642.6791004000115,\n",
       "     1991.7145584999816],\n",
       "    'metric_avg': 0.9987492333387594,\n",
       "    'time_avg': 3657.0641833200034},\n",
       "   'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "     0.9985729278315457,\n",
       "     0.9974103908575805,\n",
       "     0.9983947919942913,\n",
       "     0.9986617191520683],\n",
       "    'time_log': [6054.199677800003,\n",
       "     3086.97972209999,\n",
       "     903.2775232999993,\n",
       "     7217.588428599993,\n",
       "     1076.9848870999995],\n",
       "    'metric_avg': 0.9982692237457199,\n",
       "    'time_avg': 3667.806047779997},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "     0.9990187917295035,\n",
       "     0.9989293368698327,\n",
       "     0.9987521360337319,\n",
       "     0.9987521385809915],\n",
       "    'time_log': [6918.670249400006,\n",
       "     6766.325783200009,\n",
       "     5355.71642729998,\n",
       "     1646.084191700007,\n",
       "     1897.0221634999907],\n",
       "    'metric_avg': 0.9988942404731865,\n",
       "    'time_avg': 4516.763763019999},\n",
       "   'or19': {'metrics_log': [0.9987500677475967,\n",
       "     0.9981258472146369,\n",
       "     0.9990179434334122,\n",
       "     0.9986612453875517,\n",
       "     0.9988396563926933],\n",
       "    'time_log': [1487.6432179999829,\n",
       "     2550.021514799999,\n",
       "     2730.3283654999977,\n",
       "     5308.660214100004,\n",
       "     7252.192399399995],\n",
       "    'metric_avg': 0.9986789520351781,\n",
       "    'time_avg': 3865.769142359996},\n",
       "   'hsh2': {'metrics_log': [0.999018732547362,\n",
       "     0.9987502219041923,\n",
       "     0.9989292740531217,\n",
       "     0.9983930172119265,\n",
       "     0.9987498144513045],\n",
       "    'time_log': [5586.3399018000055,\n",
       "     4051.7472377000086,\n",
       "     1308.3187941999931,\n",
       "     5355.362642299995,\n",
       "     2187.03973650001],\n",
       "    'metric_avg': 0.9987682120335813,\n",
       "    'time_avg': 3697.7616625000023}}},\n",
       " 'Fashion-MNIST': {'Task Id': 233118,\n",
       "  'path': 'phpnBqZGZ - Fashion-MNIST.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}},\n",
       " 'segment': {'Task Id': 233117,\n",
       "  'path': 'phpyM5ND4 - segment.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "     0.9774143745325697,\n",
       "     0.9792310586992699,\n",
       "     0.9705322802970551,\n",
       "     0.9827058334371477],\n",
       "    'time_log': [4196.143870500004,\n",
       "     4657.561774499991,\n",
       "     7069.612345899994,\n",
       "     1427.6456184999988,\n",
       "     6942.887014800013],\n",
       "    'metric_avg': 0.9767746059606495,\n",
       "    'time_avg': 4858.77012484},\n",
       "   'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "     0.9810357700242681,\n",
       "     0.9775506031531436,\n",
       "     0.975806283840471,\n",
       "     0.9827247694635236],\n",
       "    'time_log': [7282.6427660000045,\n",
       "     3129.501702499998,\n",
       "     4391.495927399999,\n",
       "     1968.695360800004,\n",
       "     7242.844844699997],\n",
       "    'metric_avg': 0.9796214442010024,\n",
       "    'time_avg': 4803.03612028},\n",
       "   'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "     0.9794310407523971,\n",
       "     0.9760052284593732,\n",
       "     0.9673708974593384,\n",
       "     0.9760052284593732],\n",
       "    'time_log': [7216.379702599996,\n",
       "     1867.0467728000076,\n",
       "     5132.224302999995,\n",
       "     7252.7534031000105,\n",
       "     2235.5302841000084],\n",
       "    'metric_avg': 0.9746082656786227,\n",
       "    'time_avg': 4740.786893120004},\n",
       "   'ord3': {'metrics_log': [0.9656620620198164,\n",
       "     0.9706512173160015,\n",
       "     0.9674528702408641,\n",
       "     0.9689508296441697,\n",
       "     0.9706868078729238],\n",
       "    'time_log': [2552.319636100001,\n",
       "     7313.949298499996,\n",
       "     6929.550711700009,\n",
       "     7320.907167500001,\n",
       "     3505.6390962000005],\n",
       "    'metric_avg': 0.968680757418755,\n",
       "    'time_avg': 5524.4731820000015},\n",
       "   'onht': {'metrics_log': [0.9914030077497475,\n",
       "     0.9896419541066589,\n",
       "     0.9880033749242928,\n",
       "     0.9896731652964009,\n",
       "     0.9913707594921755],\n",
       "    'time_log': [7321.772718000007,\n",
       "     5779.3849225999875,\n",
       "     7350.804481400002,\n",
       "     1733.2604678000207,\n",
       "     6436.918684400007],\n",
       "    'metric_avg': 0.9900184523138551,\n",
       "    'time_avg': 5724.428254840005},\n",
       "   'default': {'metrics_log': [0.9704637832075125,\n",
       "     0.9704707923033392,\n",
       "     0.9774032423961997,\n",
       "     0.9704074349825558,\n",
       "     0.9773371557915081],\n",
       "    'time_log': [1701.5229109999927,\n",
       "     5157.254974700001,\n",
       "     7298.258759499993,\n",
       "     3326.240624500002,\n",
       "     2639.240825300003],\n",
       "    'metric_avg': 0.973216481736223,\n",
       "    'time_avg': 4024.5036189999983},\n",
       "   'ordl': {'metrics_log': [0.9896287714192267,\n",
       "     0.9896232226295051,\n",
       "     0.9913532899951727,\n",
       "     0.9930923478598324,\n",
       "     0.9879073072433374],\n",
       "    'time_log': [7334.6845722,\n",
       "     7297.6155522000045,\n",
       "     1569.0783556000097,\n",
       "     7262.568930000009,\n",
       "     7282.26806989999],\n",
       "    'metric_avg': 0.9903209878294149,\n",
       "    'time_avg': 6149.243095980002},\n",
       "   'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "     0.979434318986107,\n",
       "     0.981139772921539,\n",
       "     0.9862445166057334,\n",
       "     0.9828320299761539],\n",
       "    'time_log': [1727.8281472999952,\n",
       "     2496.865610799985,\n",
       "     7202.246665500017,\n",
       "     7347.795159800007,\n",
       "     5764.206910700013],\n",
       "    'metric_avg': 0.9825036203849861,\n",
       "    'time_avg': 4907.788498820004},\n",
       "   'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "     0.9792332188568174,\n",
       "     0.9809250775457808,\n",
       "     0.979226158987847,\n",
       "     0.9740770435386015],\n",
       "    'time_log': [7297.447118299984,\n",
       "     2660.200550299982,\n",
       "     3558.240497999999,\n",
       "     7318.933150199999,\n",
       "     7245.49937060001],\n",
       "    'metric_avg': 0.9781962782985151,\n",
       "    'time_avg': 5616.064137479994},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "     0.9790295026016812,\n",
       "     0.9702033551455034,\n",
       "     0.9702477385980095,\n",
       "     0.9704328373202418],\n",
       "    'time_log': [5699.014410099975,\n",
       "     3257.018453800003,\n",
       "     7286.845246099983,\n",
       "     7337.840509100002,\n",
       "     1310.5865929000138],\n",
       "    'metric_avg': 0.9724272157718203,\n",
       "    'time_avg': 4978.261042399996},\n",
       "   'or19': {'metrics_log': [0.9774034826241143,\n",
       "     0.9739725154038865,\n",
       "     0.9655842542979497,\n",
       "     0.9791813011943574,\n",
       "     0.9704553056419838],\n",
       "    'time_log': [7253.443145500001,\n",
       "     2865.5040264000127,\n",
       "     7235.983150300017,\n",
       "     4808.264612700004,\n",
       "     2845.020353800006],\n",
       "    'metric_avg': 0.9733193718324584,\n",
       "    'time_avg': 5001.643057740008},\n",
       "   'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "     0.9861516258411545,\n",
       "     0.9827866613374243,\n",
       "     0.9844764787094661,\n",
       "     0.9845293429194403],\n",
       "    'time_log': [1582.6615799999854,\n",
       "     7356.016582100012,\n",
       "     7355.310390300001,\n",
       "     7235.1071735000005,\n",
       "     7243.932487199985],\n",
       "    'metric_avg': 0.9848286074756236,\n",
       "    'time_avg': 6154.605642619997}}},\n",
       " 'car': {'Task Id': 233116,\n",
       "  'path': 'php2jDIhh - car.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "     0.9834933465240602,\n",
       "     0.9808183890798058,\n",
       "     0.9696393800349176,\n",
       "     0.9811685316953516],\n",
       "    'time_log': [7224.044150300004,\n",
       "     6806.901733999985,\n",
       "     1699.956450800004,\n",
       "     7269.607551099994,\n",
       "     1235.6028306999942],\n",
       "    'metric_avg': 0.978239698362583,\n",
       "    'time_avg': 4847.222543379996},\n",
       "   'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "     0.9696411056586647,\n",
       "     0.9551916941594184,\n",
       "     0.974324637319111,\n",
       "     0.9673130854240796],\n",
       "    'time_log': [1785.8614070000185,\n",
       "     7293.634462999995,\n",
       "     2903.5514385999995,\n",
       "     4815.638495399995,\n",
       "     2101.1024621999823],\n",
       "    'metric_avg': 0.9686696051696847,\n",
       "    'time_avg': 3779.957653239998},\n",
       "   'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "     0.9737805616073589,\n",
       "     0.9835021692925991,\n",
       "     0.9811324494969575,\n",
       "     0.9831839114246522],\n",
       "    'time_log': [7235.353441400002,\n",
       "     1456.6391186999972,\n",
       "     844.0879982000042,\n",
       "     2037.883129599999,\n",
       "     1851.2193797000218],\n",
       "    'metric_avg': 0.9796053107871463,\n",
       "    'time_avg': 2685.0366135200047},\n",
       "   'ord3': {'metrics_log': [0.9795149910399703,\n",
       "     0.9727501311660943,\n",
       "     0.9750071682180655,\n",
       "     0.9841751150467983,\n",
       "     0.9866703975037309],\n",
       "    'time_log': [4460.305812499981,\n",
       "     1820.1570299000014,\n",
       "     1603.4299702999997,\n",
       "     7238.647389599995,\n",
       "     2627.268523400009],\n",
       "    'metric_avg': 0.9796235605949318,\n",
       "    'time_avg': 3549.961745139997},\n",
       "   'onht': {'metrics_log': [0.984177068564284,\n",
       "     0.9774461914466795,\n",
       "     0.9820241083370296,\n",
       "     0.9774461914466795,\n",
       "     0.9840029515417112],\n",
       "    'time_log': [3261.862494400004,\n",
       "     4080.033353100007,\n",
       "     1214.1418083000171,\n",
       "     958.5409139000112,\n",
       "     7233.5380405999895],\n",
       "    'metric_avg': 0.9810193022672768,\n",
       "    'time_avg': 3349.6233220600056},\n",
       "   'default': {'metrics_log': [0.9907407407407407,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276,\n",
       "     0.9904492050091458,\n",
       "     0.988130748217276],\n",
       "    'time_log': [7248.2058769,\n",
       "     7201.496262299988,\n",
       "     2101.6290658999933,\n",
       "     7131.560667499987,\n",
       "     7261.124085299991],\n",
       "    'metric_avg': 0.9895801294387168,\n",
       "    'time_avg': 6188.803191579992},\n",
       "   'ordl': {'metrics_log': [0.9799329645135567,\n",
       "     0.9823017643039352,\n",
       "     0.982588252864203,\n",
       "     0.9825364247589337,\n",
       "     0.9755009964353745],\n",
       "    'time_log': [2629.59544070001,\n",
       "     6164.433338700008,\n",
       "     1873.6372186999943,\n",
       "     4061.399707900011,\n",
       "     5240.325402600021],\n",
       "    'metric_avg': 0.9805720805752006,\n",
       "    'time_avg': 3993.8782217200087},\n",
       "   'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "     0.9719601771685106,\n",
       "     0.9533053241692947,\n",
       "     0.9533053241692947,\n",
       "     0.9556821692873522],\n",
       "    'time_log': [7291.299105600017,\n",
       "     7262.988444300019,\n",
       "     7259.36865270001,\n",
       "     7277.689893399976,\n",
       "     4467.027697199985],\n",
       "    'metric_avg': 0.9612399669956645,\n",
       "    'time_avg': 6711.6747586400015},\n",
       "   'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "     0.9747025404747919,\n",
       "     0.960792375858007,\n",
       "     0.9721452353001239,\n",
       "     0.9607707952219542],\n",
       "    'time_log': [1522.9264809000015,\n",
       "     1967.9163136999996,\n",
       "     980.9091272000223,\n",
       "     1271.4984317999915,\n",
       "     1908.7872064000112],\n",
       "    'metric_avg': 0.9676860991784734,\n",
       "    'time_avg': 1530.4075120000052},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "     0.988441531543417,\n",
       "     0.9884497278744317,\n",
       "     0.9768334306979614,\n",
       "     0.9977088653686236],\n",
       "    'time_log': [7255.877417599986,\n",
       "     972.0404267999984,\n",
       "     7213.729310399998,\n",
       "     4079.642036199977,\n",
       "     1338.5412231000082],\n",
       "    'metric_avg': 0.988909693053202,\n",
       "    'time_avg': 4171.966082819994},\n",
       "   'or19': {'metrics_log': [0.9767939529370214,\n",
       "     0.983809940930437,\n",
       "     0.9792453662490904,\n",
       "     0.9723145644399113,\n",
       "     0.9815240929130631],\n",
       "    'time_log': [7215.085735700006,\n",
       "     3109.1618320000125,\n",
       "     3257.368940400018,\n",
       "     3189.7927437000035,\n",
       "     1387.8572807000019],\n",
       "    'metric_avg': 0.9787375834939047,\n",
       "    'time_avg': 3631.8533065000083},\n",
       "   'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "     0.7908973234002529,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575,\n",
       "     0.7749415410200575],\n",
       "    'time_log': [7097.993876199995,\n",
       "     1491.4607484000153,\n",
       "     4008.341296700004,\n",
       "     4512.8314465,\n",
       "     4622.8654255],\n",
       "    'metric_avg': 0.7766479371367181,\n",
       "    'time_avg': 4346.698558660003}}},\n",
       " 'Australian': {'Task Id': 233115,\n",
       "  'path': 'phpelnJ6y - Australian.csv',\n",
       "  'TargetFeature': 'A15',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "     0.8536411844114862,\n",
       "     0.8728391472868217,\n",
       "     0.873013344660366,\n",
       "     0.8671549407019056],\n",
       "    'time_log': [475.2968753000023,\n",
       "     201.638635899988,\n",
       "     237.7698562000005,\n",
       "     1544.4907532999932,\n",
       "     173.25611539999954],\n",
       "    'metric_avg': 0.8710831834426618,\n",
       "    'time_avg': 526.4904472199967},\n",
       "   'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "     0.8894337903358664,\n",
       "     0.8894337903358664,\n",
       "     0.901139365593049,\n",
       "     0.8713952219642472],\n",
       "    'time_log': [750.8590696000028,\n",
       "     340.9720869999728,\n",
       "     1126.6284789999772,\n",
       "     338.19717369999853,\n",
       "     1614.752978000004],\n",
       "    'metric_avg': 0.8833655303167989,\n",
       "    'time_avg': 834.2819574599911},\n",
       "   'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "     0.9070019128158663,\n",
       "     0.8893286731722643,\n",
       "     0.8836579063465052,\n",
       "     0.901192867954943],\n",
       "    'time_log': [372.3122288000013,\n",
       "     999.7172363999998,\n",
       "     455.98371229998884,\n",
       "     1253.6866467999935,\n",
       "     576.2709506000101],\n",
       "    'metric_avg': 0.8929678533272168,\n",
       "    'time_avg': 731.5941549799987},\n",
       "   'ord3': {'metrics_log': [0.8031301170836053,\n",
       "     0.8428989926882856,\n",
       "     0.8539711387732568,\n",
       "     0.8710228212470772,\n",
       "     0.8312618810355662],\n",
       "    'time_log': [1052.9362737000047,\n",
       "     879.3398794000095,\n",
       "     239.08489320002263,\n",
       "     1086.4316674000002,\n",
       "     2406.778810699994],\n",
       "    'metric_avg': 0.8404569901655581,\n",
       "    'time_avg': 1132.9143048800063},\n",
       "   'onht': {'metrics_log': [0.8895311496467566,\n",
       "     0.8719371869500474,\n",
       "     0.8769712864879594,\n",
       "     0.8831521739130435,\n",
       "     0.872075726842461],\n",
       "    'time_log': [270.28730329999235,\n",
       "     586.128242900013,\n",
       "     241.63602750000427,\n",
       "     425.01810499999556,\n",
       "     900.1424636000011],\n",
       "    'metric_avg': 0.8787335047680536,\n",
       "    'time_avg': 484.64242846000127},\n",
       "   'default': {'metrics_log': [0.8434787268245633,\n",
       "     0.8318845584411975,\n",
       "     0.8434787268245633,\n",
       "     0.8377421687664142,\n",
       "     0.8319983492245555],\n",
       "    'time_log': [368.6823916999856,\n",
       "     189.07542999999714,\n",
       "     337.8123305999907,\n",
       "     761.806545600004,\n",
       "     707.8304989000026],\n",
       "    'metric_avg': 0.8377165060162588,\n",
       "    'time_avg': 473.041439359996},\n",
       "   'ordl': {'metrics_log': [0.8482933830178176,\n",
       "     0.8726136051717447,\n",
       "     0.8609218589426407,\n",
       "     0.8608084693764009,\n",
       "     0.855248088063152],\n",
       "    'time_log': [197.86412220000057,\n",
       "     481.91697039999417,\n",
       "     606.3429363999749,\n",
       "     2214.9310568000074,\n",
       "     478.81012789998204],\n",
       "    'metric_avg': 0.8595770809143513,\n",
       "    'time_avg': 795.9730427399918},\n",
       "   'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "     0.8376720889305853,\n",
       "     0.8376720889305853,\n",
       "     0.8493499036134695,\n",
       "     0.8536991291662804],\n",
       "    'time_log': [1583.5373743999808,\n",
       "     423.4793656000111,\n",
       "     727.6423236000119,\n",
       "     541.1024505000096,\n",
       "     688.6211058999761],\n",
       "    'metric_avg': 0.844380025193605,\n",
       "    'time_avg': 792.8765239999979},\n",
       "   'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "     0.8077975376196989,\n",
       "     0.8357324382642053,\n",
       "     0.8142064739711851,\n",
       "     0.8296602674158472],\n",
       "    'time_log': [1010.343641399988,\n",
       "     216.32076560001587,\n",
       "     510.0044248000195,\n",
       "     425.33333850000054,\n",
       "     1185.2715169999865],\n",
       "    'metric_avg': 0.8206129918699595,\n",
       "    'time_avg': 669.4547374600021},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "     0.8431253178246826,\n",
       "     0.8606367928277353,\n",
       "     0.8547456646524839,\n",
       "     0.8315049709968814],\n",
       "    'time_log': [135.02421249999315,\n",
       "     461.72834859997965,\n",
       "     835.0537242999999,\n",
       "     1359.8733667999913,\n",
       "     973.7859606000129],\n",
       "    'metric_avg': 0.8455374709654665,\n",
       "    'time_avg': 753.0931225599954},\n",
       "   'or19': {'metrics_log': [0.78135527614422,\n",
       "     0.8178193494947529,\n",
       "     0.8242938212338458,\n",
       "     0.8055576232726226,\n",
       "     0.8371210688851074],\n",
       "    'time_log': [1000.9303934999916,\n",
       "     1927.9910435999918,\n",
       "     1772.096341299999,\n",
       "     413.46467700001085,\n",
       "     355.20626579999225],\n",
       "    'metric_avg': 0.8132294278061097,\n",
       "    'time_avg': 1093.937744239997},\n",
       "   'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "     0.8551678930397912,\n",
       "     0.8778103276464443,\n",
       "     0.8610338725985844,\n",
       "     0.8609968947933186],\n",
       "    'time_log': [1094.6468649000162,\n",
       "     1063.0383514999994,\n",
       "     488.48253090001526,\n",
       "     570.9062256000179,\n",
       "     1022.9689031000016],\n",
       "    'metric_avg': 0.8654833503346346,\n",
       "    'time_avg': 848.0085752000101}}},\n",
       " 'higgs': {'Task Id': 233114,\n",
       "  'path': 'phpIk6oDJ - higgs.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "     0.7271845493232315,\n",
       "     0.7259946678414286,\n",
       "     0.7259478492740781,\n",
       "     0.72883722215667],\n",
       "    'time_log': [1957.3843065999972,\n",
       "     1017.5058410999773,\n",
       "     400.4447096000076,\n",
       "     1904.5235942,\n",
       "     2101.7055821999966],\n",
       "    'metric_avg': 0.7273906974504546,\n",
       "    'time_avg': 1476.3128067399957},\n",
       "   'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "     0.7239653119912579,\n",
       "     0.724272527673577,\n",
       "     0.723025963620081,\n",
       "     0.7264556025724946],\n",
       "    'time_log': [1446.1226211999892,\n",
       "     1193.1194929000048,\n",
       "     2326.0808835999924,\n",
       "     1503.102601999999,\n",
       "     594.5726201000216],\n",
       "    'metric_avg': 0.7248756274670896,\n",
       "    'time_avg': 1412.5996439600015},\n",
       "   'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "     0.7246807179074432,\n",
       "     0.7195145716901368,\n",
       "     0.7241702917988408,\n",
       "     0.7204491059710664],\n",
       "    'time_log': [778.1271948000067,\n",
       "     3079.4723367000115,\n",
       "     827.7426386000006,\n",
       "     1476.2148725000152,\n",
       "     1966.1353530000197],\n",
       "    'metric_avg': 0.7224934852090604,\n",
       "    'time_avg': 1625.5384791200108},\n",
       "   'ord3': {'metrics_log': [0.7238725204991416,\n",
       "     0.7205331196658624,\n",
       "     0.7244670994357949,\n",
       "     0.72272343295859,\n",
       "     0.7228379008933983],\n",
       "    'time_log': [3149.2121844000067,\n",
       "     966.1494127000042,\n",
       "     1364.7048333999992,\n",
       "     1275.6688380000123,\n",
       "     3806.2759192000085],\n",
       "    'metric_avg': 0.7228868146905574,\n",
       "    'time_avg': 2112.4022375400064},\n",
       "   'onht': {'metrics_log': [0.7236733062836826,\n",
       "     0.7252608735834621,\n",
       "     0.7215469934143173,\n",
       "     0.7232210577330512,\n",
       "     0.7222350208242817],\n",
       "    'time_log': [3616.6179495999822,\n",
       "     3328.28457280001,\n",
       "     3805.2415784999903,\n",
       "     3776.523011500016,\n",
       "     2370.604194399988],\n",
       "    'metric_avg': 0.723187450367759,\n",
       "    'time_avg': 3379.4542613599974},\n",
       "   'default': {'metrics_log': [0.7246911981906353,\n",
       "     0.7216142474315487,\n",
       "     0.7215174217688188,\n",
       "     0.7237914873926237,\n",
       "     0.7210814162159709],\n",
       "    'time_log': [999.533826400002,\n",
       "     513.7962195999862,\n",
       "     2884.7875081000093,\n",
       "     1525.3938138000085,\n",
       "     1550.674331199989],\n",
       "    'metric_avg': 0.7225391541999194,\n",
       "    'time_avg': 1494.837139819999},\n",
       "   'ordl': {'metrics_log': [0.7252626074584373,\n",
       "     0.728328012894169,\n",
       "     0.7115610765730596,\n",
       "     0.7253067149600031,\n",
       "     0.7278715352824885],\n",
       "    'time_log': [2014.7924388999818,\n",
       "     1336.1619935999915,\n",
       "     2338.7987487000064,\n",
       "     1974.0186187999789,\n",
       "     908.1012767000066],\n",
       "    'metric_avg': 0.7236659894336315,\n",
       "    'time_avg': 1714.374615339993},\n",
       "   'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "     0.7276068690669202,\n",
       "     0.7266924861991574,\n",
       "     0.7245162917946752,\n",
       "     0.727314882777026],\n",
       "    'time_log': [1813.0162367000012,\n",
       "     5464.184960500017,\n",
       "     501.9619865999848,\n",
       "     535.6462304999877,\n",
       "     1582.7244795000006],\n",
       "    'metric_avg': 0.7269123480307559,\n",
       "    'time_avg': 1979.5067787599983},\n",
       "   'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "     0.7232522871013193,\n",
       "     0.7253415041399978,\n",
       "     0.7229764204343557,\n",
       "     0.7278539034555251],\n",
       "    'time_log': [2776.6658524000086,\n",
       "     780.3702130999882,\n",
       "     2503.069795699994,\n",
       "     822.9284007999813,\n",
       "     4012.057267700002],\n",
       "    'metric_avg': 0.7248233668696022,\n",
       "    'time_avg': 2179.0183059399947},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "     0.725495747968122,\n",
       "     0.7252059964584596,\n",
       "     0.7275332449831053,\n",
       "     0.7221332115792527],\n",
       "    'time_log': [1871.4963978999876,\n",
       "     2837.577087099984,\n",
       "     1716.5691428999999,\n",
       "     5521.333253799996,\n",
       "     869.9657602000225],\n",
       "    'metric_avg': 0.724257335333877,\n",
       "    'time_avg': 2563.388328379998},\n",
       "   'or19': {'metrics_log': [0.7257069467846571,\n",
       "     0.7222269070364635,\n",
       "     0.7110182549072175,\n",
       "     0.7281967896000884,\n",
       "     0.7229828796338541],\n",
       "    'time_log': [1785.8289379000198,\n",
       "     1714.272114099993,\n",
       "     1580.4726745999942,\n",
       "     2756.154963000008,\n",
       "     974.3492403000128],\n",
       "    'metric_avg': 0.7220263555924562,\n",
       "    'time_avg': 1762.2155859800055},\n",
       "   'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "     0.7208190415088145,\n",
       "     0.7206583610930514,\n",
       "     0.7225311690099913,\n",
       "     0.7208190415088145],\n",
       "    'time_log': [1776.198029399995,\n",
       "     484.07844620000105,\n",
       "     1056.7867605999927,\n",
       "     1297.652994700009,\n",
       "     1312.583827800001],\n",
       "    'metric_avg': 0.7212338429340848,\n",
       "    'time_avg': 1185.4600117399998}}},\n",
       " 'shuttle': {'Task Id': 233113,\n",
       "  'path': 'shuttle.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "     0.999924159964746,\n",
       "     0.9999257799671593,\n",
       "     0.9999241455180001,\n",
       "     0.9999310550028071],\n",
       "    'time_log': [3250.046619700006,\n",
       "     7248.60010879999,\n",
       "     7288.556190700008,\n",
       "     7238.076279200002,\n",
       "     7330.018720799999],\n",
       "    'metric_avg': 0.9999258571941425,\n",
       "    'time_avg': 6471.059583840001},\n",
       "   'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "     0.9996919022830343,\n",
       "     0.9997189596692009,\n",
       "     0.9997592129577701,\n",
       "     0.9996919022830343],\n",
       "    'time_log': [7266.748957999982,\n",
       "     7357.626043600001,\n",
       "     6138.638934300019,\n",
       "     3903.0463406000054,\n",
       "     6410.397826100001],\n",
       "    'metric_avg': 0.9997161873724479,\n",
       "    'time_avg': 6215.291620520002},\n",
       "   'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "     0.9996885727635559,\n",
       "     0.9998558308354117,\n",
       "     0.9997816107095971,\n",
       "     0.9999295430997712],\n",
       "    'time_log': [7301.991377900005,\n",
       "     4448.108512199979,\n",
       "     7305.326611700002,\n",
       "     1865.3393543999991,\n",
       "     4923.4452840999875],\n",
       "    'metric_avg': 0.9997930447557962,\n",
       "    'time_avg': 5168.842228059994},\n",
       "   'ord3': {'metrics_log': [0.9996183535638472,\n",
       "     0.999482766150005,\n",
       "     0.9996884972333951,\n",
       "     0.9996885346136336,\n",
       "     0.9994803751074817],\n",
       "    'time_log': [7361.949072899995,\n",
       "     1569.828724299994,\n",
       "     2301.0805557999993,\n",
       "     1336.7027006999997,\n",
       "     7285.148695900018],\n",
       "    'metric_avg': 0.9995917053336726,\n",
       "    'time_avg': 3970.941949920001},\n",
       "   'onht': {'metrics_log': [0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9997563910044086,\n",
       "     0.9996874193297647,\n",
       "     0.9997563910044086],\n",
       "    'time_log': [7261.002306799986,\n",
       "     7075.757606500003,\n",
       "     7294.604043900006,\n",
       "     6004.258083499997,\n",
       "     5227.640388300002],\n",
       "    'metric_avg': 0.9997425966694798,\n",
       "    'time_avg': 6572.652485799999},\n",
       "   'default': {'metrics_log': [0.9993694072883257,\n",
       "     0.9995083472880422,\n",
       "     0.9996466082465189,\n",
       "     0.9995086529043054,\n",
       "     0.9995083472880422],\n",
       "    'time_log': [7313.41127750001,\n",
       "     7387.770411100006,\n",
       "     7361.577642299992,\n",
       "     7243.656373100006,\n",
       "     3007.680535899999],\n",
       "    'metric_avg': 0.9995082726030468,\n",
       "    'time_avg': 6462.819247980003},\n",
       "   'ordl': {'metrics_log': [0.9995850508925491,\n",
       "     0.9996222369905564,\n",
       "     0.9993804503069578,\n",
       "     0.9997125504944125,\n",
       "     0.9993781171012434],\n",
       "    'time_log': [2495.6978459999955,\n",
       "     7342.113396699977,\n",
       "     6478.248169700004,\n",
       "     5477.680052499985,\n",
       "     6998.558929199993],\n",
       "    'metric_avg': 0.9995356811571439,\n",
       "    'time_avg': 5758.459678819991},\n",
       "   'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "     0.9998620158394649,\n",
       "     0.9998620158394649,\n",
       "     0.9996892282280113,\n",
       "     0.9996892282280113],\n",
       "    'time_log': [3551.272215200006,\n",
       "     7097.715970599995,\n",
       "     4922.484187399998,\n",
       "     7241.931589899992,\n",
       "     7318.679053900007],\n",
       "    'metric_avg': 0.9997583432725927,\n",
       "    'time_avg': 6026.416603399999},\n",
       "   'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "     0.9997916509649255,\n",
       "     0.9997202092469017,\n",
       "     0.9993717715093612,\n",
       "     0.9995847170778043],\n",
       "    'time_log': [2299.9264194999996,\n",
       "     2552.778191899997,\n",
       "     7249.270154800004,\n",
       "     7366.681520400016,\n",
       "     7353.469466700015],\n",
       "    'metric_avg': 0.9996239190651675,\n",
       "    'time_avg': 5364.425150660007},\n",
       "   'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "     0.99954979354982,\n",
       "     0.9994804596725438,\n",
       "     0.99954979354982,\n",
       "     0.9988343407196347],\n",
       "    'time_log': [2000.9375530999969,\n",
       "     5033.217427700001,\n",
       "     7287.496441800002,\n",
       "     2545.016092100006,\n",
       "     7316.42376960002],\n",
       "    'metric_avg': 0.9993928362083278,\n",
       "    'time_avg': 4836.618256860005},\n",
       "   'or19': {'metrics_log': [0.999791672606013,\n",
       "     0.9998606382532136,\n",
       "     0.999791672606013,\n",
       "     0.9997210756723959,\n",
       "     0.9997226945536434],\n",
       "    'time_log': [7053.757872199989,\n",
       "     2735.957525100006,\n",
       "     2517.3862226000056,\n",
       "     7172.779674399993,\n",
       "     7263.8086467999965],\n",
       "    'metric_avg': 0.9997775507382558,\n",
       "    'time_avg': 5348.737988219998},\n",
       "   'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "     0.9997237726694361,\n",
       "     0.9996518175503383,\n",
       "     0.9996396447848777,\n",
       "     0.9996396447848777],\n",
       "    'time_log': [7368.30483790001,\n",
       "     7373.643561100005,\n",
       "     7252.899867,\n",
       "     1647.1099800000084,\n",
       "     7395.534150899999],\n",
       "    'metric_avg': 0.9996757304917931,\n",
       "    'time_avg': 6207.498479380005}}},\n",
       " 'connect-4': {'Task Id': 233112,\n",
       "  'path': 'connect-4.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "     0.8457155066174263,\n",
       "     0.8455389755657606,\n",
       "     0.8408859760302417,\n",
       "     0.850210068855296],\n",
       "    'time_log': [4271.075991799997,\n",
       "     1733.3108218999987,\n",
       "     7228.21775750001,\n",
       "     4344.989973400021,\n",
       "     3136.898336000013],\n",
       "    'metric_avg': 0.8465072633382684,\n",
       "    'time_avg': 4142.898576120007},\n",
       "   'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "     0.8507985849367045,\n",
       "     0.8473289128938711,\n",
       "     0.8510074660444588,\n",
       "     0.8492928512794884],\n",
       "    'time_log': [5587.094913500012,\n",
       "     5343.553363100014,\n",
       "     3622.099119199993,\n",
       "     7240.498771899991,\n",
       "     2070.1183138000197],\n",
       "    'metric_avg': 0.8464147502903673,\n",
       "    'time_avg': 4772.672896300006},\n",
       "   'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "     0.8536685453411802,\n",
       "     0.8552912844043132,\n",
       "     0.8568474952412292,\n",
       "     0.8590902439398788],\n",
       "    'time_log': [4483.0919464000035,\n",
       "     6030.956477200001,\n",
       "     2154.007680299983,\n",
       "     1772.7102480999893,\n",
       "     6410.298061900015],\n",
       "    'metric_avg': 0.8564405963198627,\n",
       "    'time_avg': 4170.212882779999},\n",
       "   'ord3': {'metrics_log': [0.8297154060528901,\n",
       "     0.8466907766560962,\n",
       "     0.8460095734422509,\n",
       "     0.8434933928772581,\n",
       "     0.8403855679374681],\n",
       "    'time_log': [2168.652779099997,\n",
       "     7249.342578599986,\n",
       "     7290.8893731000135,\n",
       "     7258.011868099973,\n",
       "     3679.9662055999797],\n",
       "    'metric_avg': 0.8412589433931927,\n",
       "    'time_avg': 5529.37256089999},\n",
       "   'onht': {'metrics_log': [0.8302983616153432,\n",
       "     0.8428354890462163,\n",
       "     0.8426362811641546,\n",
       "     0.8448804027748148,\n",
       "     0.8351268421206552],\n",
       "    'time_log': [2114.823544999992,\n",
       "     1145.560132500017,\n",
       "     3047.18068759999,\n",
       "     6361.460072800022,\n",
       "     5181.909883699991],\n",
       "    'metric_avg': 0.8391554753442367,\n",
       "    'time_avg': 3570.1868643200023},\n",
       "   'default': {'metrics_log': [0.843024453470381,\n",
       "     0.8420605635080839,\n",
       "     0.8522218012812973,\n",
       "     0.8428872296199535,\n",
       "     0.8477568937031801],\n",
       "    'time_log': [7281.644242799986,\n",
       "     3705.536241499998,\n",
       "     6087.341895899997,\n",
       "     7241.347652700002,\n",
       "     7221.658107300027],\n",
       "    'metric_avg': 0.8455901883165792,\n",
       "    'time_avg': 6307.505628040002},\n",
       "   'ordl': {'metrics_log': [0.8497722886749091,\n",
       "     0.8393768911789481,\n",
       "     0.8524994320977765,\n",
       "     0.8430976164293412,\n",
       "     0.8519819843902279],\n",
       "    'time_log': [7238.805275999999,\n",
       "     7267.722660700005,\n",
       "     1257.679733900004,\n",
       "     7310.142475899978,\n",
       "     7282.821744400018],\n",
       "    'metric_avg': 0.8473456425542405,\n",
       "    'time_avg': 6071.434378180001},\n",
       "   'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "     0.8450922477687774,\n",
       "     0.8503003652136332,\n",
       "     0.8441567743246965,\n",
       "     0.845609283066143],\n",
       "    'time_log': [5028.491294599982,\n",
       "     7290.806638800015,\n",
       "     4196.515414199996,\n",
       "     3080.6763763999916,\n",
       "     7259.265640900005],\n",
       "    'metric_avg': 0.8463451531132928,\n",
       "    'time_avg': 5371.1510729799975},\n",
       "   'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "     0.84944254132546,\n",
       "     0.8444186395295747,\n",
       "     0.838730485390631,\n",
       "     0.8489265345686533],\n",
       "    'time_log': [1159.7750976000098,\n",
       "     6645.242544599983,\n",
       "     7310.047365700011,\n",
       "     1194.8527256999805,\n",
       "     1362.3883265999903],\n",
       "    'metric_avg': 0.8445325506280049,\n",
       "    'time_avg': 3534.461212039995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "     0.8523395262835214,\n",
       "     0.8414680467085387,\n",
       "     0.852313529853703,\n",
       "     0.8457510816018332],\n",
       "    'time_log': [7255.442069899989,\n",
       "     7231.84353079999,\n",
       "     4294.144104700012,\n",
       "     5712.165293899976,\n",
       "     7279.486492999946],\n",
       "    'metric_avg': 0.8483075213251979,\n",
       "    'time_avg': 6354.616298459982},\n",
       "   'or19': {'metrics_log': [0.8493746207054492,\n",
       "     0.8466465789493105,\n",
       "     0.8448081125585396,\n",
       "     0.8474642050143939,\n",
       "     0.8388260224307752],\n",
       "    'time_log': [2131.7690441999875,\n",
       "     1347.3233925999957,\n",
       "     7289.754869299999,\n",
       "     993.0330929000047,\n",
       "     1226.9179335999652],\n",
       "    'metric_avg': 0.8454239079316936,\n",
       "    'time_avg': 2597.7596665199903},\n",
       "   'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "     0.8471146617512737,\n",
       "     0.855159021345035,\n",
       "     0.8564367413941775,\n",
       "     0.8525481374101667],\n",
       "    'time_log': [5617.5334830000065,\n",
       "     3108.3322756999987,\n",
       "     5987.667664200009,\n",
       "     6738.655131100037,\n",
       "     7287.211206899956],\n",
       "    'metric_avg': 0.8518721389324281,\n",
       "    'time_avg': 5747.879952180001}}},\n",
       " 'bank-marketing': {'Task Id': 233110,\n",
       "  'path': 'phpkIxskf - bank-marketing.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "     0.9009448267617709,\n",
       "     0.9029716780141952,\n",
       "     0.9017635388645929,\n",
       "     0.9003189478384677],\n",
       "    'time_log': [799.4872841000033,\n",
       "     937.5428418999945,\n",
       "     585.1001942000003,\n",
       "     729.9356097000127,\n",
       "     740.5424178999965],\n",
       "    'metric_avg': 0.9014086942434536,\n",
       "    'time_avg': 758.5216695600014},\n",
       "   'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "     0.8939742093749912,\n",
       "     0.8970170439108414,\n",
       "     0.8943583859641338,\n",
       "     0.8938559985159206],\n",
       "    'time_log': [757.7617390000087,\n",
       "     374.36166609998327,\n",
       "     1813.4081070999964,\n",
       "     857.1364889999968,\n",
       "     679.4193326999957],\n",
       "    'metric_avg': 0.8950422421511233,\n",
       "    'time_avg': 896.4174667799962},\n",
       "   'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "     0.8986580041883495,\n",
       "     0.8958577360451626,\n",
       "     0.8993000760486514,\n",
       "     0.902050786986009],\n",
       "    'time_log': [832.1437979000038,\n",
       "     3061.1675124999892,\n",
       "     2656.417208799976,\n",
       "     707.5686684999964,\n",
       "     2744.6404466000095],\n",
       "    'metric_avg': 0.8987646672671834,\n",
       "    'time_avg': 2000.387526859995},\n",
       "   'ord3': {'metrics_log': [0.9015867287150376,\n",
       "     0.903131171696801,\n",
       "     0.8999000559384661,\n",
       "     0.8976831805810441,\n",
       "     0.8996716360485564],\n",
       "    'time_log': [5003.738609300024,\n",
       "     921.8991298000037,\n",
       "     1445.2362744999991,\n",
       "     442.4688246999867,\n",
       "     1785.4725583000109],\n",
       "    'metric_avg': 0.9003945545959811,\n",
       "    'time_avg': 1919.7630793200049},\n",
       "   'onht': {'metrics_log': [0.8997340593891402,\n",
       "     0.9000202459333039,\n",
       "     0.9004752847052365,\n",
       "     0.9041288418412378,\n",
       "     0.9040274351506485],\n",
       "    'time_log': [270.34874039998977,\n",
       "     1737.293594000017,\n",
       "     213.1867510000011,\n",
       "     3442.759160799993,\n",
       "     585.870682800014],\n",
       "    'metric_avg': 0.9016771734039134,\n",
       "    'time_avg': 1249.891785800003},\n",
       "   'default': {'metrics_log': [0.9025751916961866,\n",
       "     0.9023053406214699,\n",
       "     0.9021302916745805,\n",
       "     0.9019630477261179,\n",
       "     0.9025669906429495],\n",
       "    'time_log': [785.9336805999919,\n",
       "     1704.3922768999764,\n",
       "     496.095513200009,\n",
       "     515.3498573999968,\n",
       "     734.5463061000046],\n",
       "    'metric_avg': 0.9023081724722608,\n",
       "    'time_avg': 847.2635268399957},\n",
       "   'ordl': {'metrics_log': [0.8993259390117953,\n",
       "     0.8998702677954107,\n",
       "     0.9015257053750477,\n",
       "     0.9006663101030393,\n",
       "     0.8986952353733295],\n",
       "    'time_log': [360.42117970000254,\n",
       "     1915.1192336000095,\n",
       "     1401.8580506000144,\n",
       "     1425.8300802999875,\n",
       "     1563.882834799966],\n",
       "    'metric_avg': 0.9000166915317245,\n",
       "    'time_avg': 1333.422275799996},\n",
       "   'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "     0.9006521224393039,\n",
       "     0.8948574368207001,\n",
       "     0.8990646657218089,\n",
       "     0.900608919316299],\n",
       "    'time_log': [1360.73366170004,\n",
       "     3057.546385499998,\n",
       "     500.9076131999609,\n",
       "     458.4739864000003,\n",
       "     2008.3325253999792],\n",
       "    'metric_avg': 0.899411772109661,\n",
       "    'time_avg': 1477.1988344399956},\n",
       "   'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "     0.8960444734662738,\n",
       "     0.8961924876805082,\n",
       "     0.8957024493711263,\n",
       "     0.8992007250398747],\n",
       "    'time_log': [970.2892730000021,\n",
       "     473.8787195000041,\n",
       "     817.7914034000132,\n",
       "     384.9382239000115,\n",
       "     1746.1108782000083],\n",
       "    'metric_avg': 0.8973308371836046,\n",
       "    'time_avg': 878.6016996000078},\n",
       "   'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "     0.8949951505054066,\n",
       "     0.901306629979968,\n",
       "     0.9008120711850839,\n",
       "     0.9020970977166606],\n",
       "    'time_log': [717.6240853000199,\n",
       "     531.7398172999965,\n",
       "     2727.9277994000004,\n",
       "     521.0824005000177,\n",
       "     881.243672499957],\n",
       "    'metric_avg': 0.8999073901545304,\n",
       "    'time_avg': 1075.9235549999983},\n",
       "   'or19': {'metrics_log': [0.9056524680586245,\n",
       "     0.9022073614361847,\n",
       "     0.903803664495189,\n",
       "     0.9047618649544416,\n",
       "     0.9017223049980782],\n",
       "    'time_log': [958.1079199999804,\n",
       "     995.5163828999503,\n",
       "     568.5711579000344,\n",
       "     779.1568797000218,\n",
       "     915.9736961000017],\n",
       "    'metric_avg': 0.9036295327885036,\n",
       "    'time_avg': 843.4652073199977},\n",
       "   'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "     0.9024435812168647,\n",
       "     0.9043536855199515,\n",
       "     0.9045327887799256,\n",
       "     0.9040241586503194],\n",
       "    'time_log': [463.70247339998605,\n",
       "     978.3088858000119,\n",
       "     1398.6407803000184,\n",
       "     924.4788632999989,\n",
       "     1202.0314475999912],\n",
       "    'metric_avg': 0.9037361510452147,\n",
       "    'time_avg': 993.4324900800013}}},\n",
       " 'blood-transfusion': {'Task Id': 233109,\n",
       "  'path': 'php0iVrYT - blood-transfusion.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "     0.7629233511586454,\n",
       "     0.7622093222696972,\n",
       "     0.641057090058709,\n",
       "     0.7578706123597765],\n",
       "    'time_log': [389.45701869999175,\n",
       "     1849.4244201000256,\n",
       "     454.9136962000048,\n",
       "     165.71937679999974,\n",
       "     691.9534022999869],\n",
       "    'metric_avg': 0.737253939623305,\n",
       "    'time_avg': 710.2935828200018},\n",
       "   'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "     0.694409816132111,\n",
       "     0.694409816132111,\n",
       "     0.6826374090305979,\n",
       "     0.6959276308705943],\n",
       "    'time_log': [4375.053821400012,\n",
       "     189.53733610000927,\n",
       "     262.4954815999954,\n",
       "     318.34102940000594,\n",
       "     352.65475340001285],\n",
       "    'metric_avg': 0.6917897140904004,\n",
       "    'time_avg': 1099.616484380007},\n",
       "   'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "     0.7640363550112128,\n",
       "     0.7597736358444527,\n",
       "     0.6818761278786775,\n",
       "     0.7433155080213903],\n",
       "    'time_log': [686.2469759999949,\n",
       "     1641.8923326999939,\n",
       "     1466.0026777000166,\n",
       "     626.9284033000004,\n",
       "     1784.6986455000006],\n",
       "    'metric_avg': 0.7406042351149317,\n",
       "    'time_avg': 1241.1538070400013},\n",
       "   'ord3': {'metrics_log': [0.8272244503862152,\n",
       "     0.783850260420744,\n",
       "     0.795170960946362,\n",
       "     0.7591474330402578,\n",
       "     0.773508030999707],\n",
       "    'time_log': [226.73916330002248,\n",
       "     170.85931890000938,\n",
       "     140.2520227000059,\n",
       "     303.85968379999395,\n",
       "     475.6880136000109],\n",
       "    'metric_avg': 0.7877802271586571,\n",
       "    'time_avg': 263.4796404600085},\n",
       "   'onht': {'metrics_log': [0.7249512265644815,\n",
       "     0.7214931706090133,\n",
       "     0.7263801214265612,\n",
       "     0.7249595604282744,\n",
       "     0.7174314213112712],\n",
       "    'time_log': [198.52888070000336,\n",
       "     149.70881640000152,\n",
       "     2248.267704099999,\n",
       "     379.15069660000154,\n",
       "     206.83716730002197],\n",
       "    'metric_avg': 0.7230431000679203,\n",
       "    'time_avg': 636.4986530200055},\n",
       "   'default': {'metrics_log': [0.7978922287390029,\n",
       "     0.7868958889936706,\n",
       "     0.779169452334086,\n",
       "     0.7831857961469126,\n",
       "     0.7354185120785626],\n",
       "    'time_log': [331.5085649000248,\n",
       "     1214.677853400004,\n",
       "     794.1250169000123,\n",
       "     204.75233689998277,\n",
       "     288.20965800000704],\n",
       "    'metric_avg': 0.7765123756584469,\n",
       "    'time_avg': 566.6546860200062},\n",
       "   'ordl': {'metrics_log': [0.688866627268403,\n",
       "     0.688866627268403,\n",
       "     0.7347208238807549,\n",
       "     0.7473863767175613,\n",
       "     0.7431478537360892],\n",
       "    'time_log': [179.9792781000142,\n",
       "     171.10471859999234,\n",
       "     264.0395927000209,\n",
       "     385.6270872000023,\n",
       "     281.0509288000176],\n",
       "    'metric_avg': 0.7205976617742422,\n",
       "    'time_avg': 256.36032108000944},\n",
       "   'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "     0.7689699765824332,\n",
       "     0.7789366122824347,\n",
       "     0.7831857961469126,\n",
       "     0.7705289650261188],\n",
       "    'time_log': [399.7257254999713,\n",
       "     645.4452829000074,\n",
       "     1231.0449781999923,\n",
       "     1347.6275117999758,\n",
       "     588.2525216999929],\n",
       "    'metric_avg': 0.7741182653240665,\n",
       "    'time_avg': 842.419204019988},\n",
       "   'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "     0.7343471735376407,\n",
       "     0.7572328757791478,\n",
       "     0.7572328757791478,\n",
       "     0.7532695948106635],\n",
       "    'time_log': [543.7365873999661,\n",
       "     331.07821100001456,\n",
       "     775.8485365000088,\n",
       "     425.79730100004235,\n",
       "     209.51087460003328],\n",
       "    'metric_avg': 0.7510704229434527,\n",
       "    'time_avg': 457.19430210001303},\n",
       "   'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "     0.6964110058739216,\n",
       "     0.7150229799471076,\n",
       "     0.7501178813571732,\n",
       "     0.7414197257850508],\n",
       "    'time_log': [446.9589851999772,\n",
       "     180.87420580000617,\n",
       "     628.9254127000459,\n",
       "     208.71420019998914,\n",
       "     658.3527294000378],\n",
       "    'metric_avg': 0.7307678178757973,\n",
       "    'time_avg': 424.7651066600112},\n",
       "   'or19': {'metrics_log': [0.7747185112218804,\n",
       "     0.7620143198659821,\n",
       "     0.7543740136471496,\n",
       "     0.745085113316634,\n",
       "     0.7426184431532025],\n",
       "    'time_log': [179.89541060000192,\n",
       "     235.47344859997975,\n",
       "     214.3150459000026,\n",
       "     615.5125791000319,\n",
       "     414.0211801000405],\n",
       "    'metric_avg': 0.7557620802409697,\n",
       "    'time_avg': 331.84353286001135},\n",
       "   'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "     0.7431757016532102,\n",
       "     0.7270248255834545,\n",
       "     0.7394925231127236,\n",
       "     0.7435154603629761],\n",
       "    'time_log': [832.2758508999832,\n",
       "     1106.2908992000157,\n",
       "     1097.3229581999476,\n",
       "     593.7211627000361,\n",
       "     1014.9762251999928],\n",
       "    'metric_avg': 0.7377400691102607,\n",
       "    'time_avg': 928.9174192399951}}},\n",
       " 'cnae-9': {'Task Id': 233108,\n",
       "  'path': 'phpmcGu2X - cnae-9.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {}},\n",
       " 'nomao': {'Task Id': 233107,\n",
       "  'path': 'phpDYCOet - nomao.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "     0.971812078119807,\n",
       "     0.9745744091916105,\n",
       "     0.9735311409474772,\n",
       "     0.9729753465184822],\n",
       "    'time_log': [1327.2888372000016,\n",
       "     1019.4034880999825,\n",
       "     529.1298829000152,\n",
       "     467.9930400000012,\n",
       "     1756.2100028000132],\n",
       "    'metric_avg': 0.9730768666608303,\n",
       "    'time_avg': 1020.0050502000028},\n",
       "   'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "     0.9684881172175093,\n",
       "     0.971150230862118,\n",
       "     0.9701160373612541,\n",
       "     0.9717439575049988],\n",
       "    'time_log': [1928.8574461999815,\n",
       "     1128.161879899999,\n",
       "     1841.6546623000177,\n",
       "     445.561100299994,\n",
       "     2534.0263085000042],\n",
       "    'metric_avg': 0.9705748432493586,\n",
       "    'time_avg': 1575.6522794399993},\n",
       "   'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "     0.9726704812699777,\n",
       "     0.9717191894704929,\n",
       "     0.9712678635649081,\n",
       "     0.9691853891166996],\n",
       "    'time_log': [6114.709720499988,\n",
       "     757.9369209000142,\n",
       "     757.4765765000193,\n",
       "     2778.8525268000085,\n",
       "     3625.480517899996],\n",
       "    'metric_avg': 0.9710589390685728,\n",
       "    'time_avg': 2806.8912525200053},\n",
       "   'ord3': {'metrics_log': [0.9671649283167975,\n",
       "     0.9678904494202883,\n",
       "     0.9675193925708603,\n",
       "     0.9701776607605571,\n",
       "     0.9677682409900782],\n",
       "    'time_log': [449.2168025000137,\n",
       "     4197.553056100005,\n",
       "     1035.5663197000104,\n",
       "     4252.169049799995,\n",
       "     1797.3865282000042],\n",
       "    'metric_avg': 0.9681041344117162,\n",
       "    'time_avg': 2346.3783512600057},\n",
       "   'onht': {'metrics_log': [0.9740847439045932,\n",
       "     0.9731877913521725,\n",
       "     0.9739860563578912,\n",
       "     0.9752710539123877,\n",
       "     0.9733087076903959],\n",
       "    'time_log': [2072.880101800023,\n",
       "     1680.0730844000063,\n",
       "     2141.7531200000085,\n",
       "     748.0795293999836,\n",
       "     2371.9257953999913],\n",
       "    'metric_avg': 0.9739676706434881,\n",
       "    'time_avg': 1802.9423262000025},\n",
       "   'default': {'metrics_log': [0.9715044470715025,\n",
       "     0.9719901274452648,\n",
       "     0.9703558089140503,\n",
       "     0.9704916990177161,\n",
       "     0.9698834773407191],\n",
       "    'time_log': [1024.6734397999826,\n",
       "     990.2678747999889,\n",
       "     857.2549455000262,\n",
       "     739.5434255999862,\n",
       "     787.7036023999972],\n",
       "    'metric_avg': 0.9708451119578505,\n",
       "    'time_avg': 879.8886576199963},\n",
       "   'ordl': {'metrics_log': [0.973665273893334,\n",
       "     0.9773605330116852,\n",
       "     0.9738841452930539,\n",
       "     0.9735409416634142,\n",
       "     0.970446471455537],\n",
       "    'time_log': [400.9325058000395,\n",
       "     662.1501302000252,\n",
       "     958.2872773000272,\n",
       "     2151.149385500001,\n",
       "     2370.208358099975],\n",
       "    'metric_avg': 0.9737794730634048,\n",
       "    'time_avg': 1308.5455313800135},\n",
       "   'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "     0.9708699884846532,\n",
       "     0.9727439994982036,\n",
       "     0.9693593314763231,\n",
       "     0.9670793137287185],\n",
       "    'time_log': [714.9699578,\n",
       "     2128.4848068000283,\n",
       "     1128.3901286000037,\n",
       "     1014.0410055000102,\n",
       "     1495.5525872000144],\n",
       "    'metric_avg': 0.9695370542907696,\n",
       "    'time_avg': 1296.2876971800113},\n",
       "   'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "     0.9710628251545816,\n",
       "     0.9719994843287462,\n",
       "     0.9733904011291102,\n",
       "     0.9716526860778333],\n",
       "    'time_log': [1119.3245638999506,\n",
       "     1718.4144786000252,\n",
       "     3308.224436299992,\n",
       "     597.6728582999785,\n",
       "     1200.6854038999882],\n",
       "    'metric_avg': 0.97202443262612,\n",
       "    'time_avg': 1588.8643481999868},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "     0.9715733190907613,\n",
       "     0.9743548064265514,\n",
       "     0.9738841759538744,\n",
       "     0.9719057516947646],\n",
       "    'time_log': [1470.868995799974,\n",
       "     1344.5668274000054,\n",
       "     1880.0744462999864,\n",
       "     1307.989787300001,\n",
       "     379.40316579997307],\n",
       "    'metric_avg': 0.972843238798885,\n",
       "    'time_avg': 1276.580644519988},\n",
       "   'or19': {'metrics_log': [0.9736615456327549,\n",
       "     0.9748248340565263,\n",
       "     0.9711020095863673,\n",
       "     0.9744538307038969,\n",
       "     0.9744752680777173],\n",
       "    'time_log': [976.7170888999826,\n",
       "     1417.6366491999943,\n",
       "     1279.4624100000365,\n",
       "     1788.7645434999722,\n",
       "     3220.1244168999838],\n",
       "    'metric_avg': 0.9737034976114526,\n",
       "    'time_avg': 1736.541021699994},\n",
       "   'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "     0.9686265427965824,\n",
       "     0.9693435704495555,\n",
       "     0.9684959944188973,\n",
       "     0.970123507622349],\n",
       "    'time_log': [919.0894661999773,\n",
       "     616.8770044000121,\n",
       "     1730.4145983000053,\n",
       "     1186.0095420000143,\n",
       "     6009.170927900006],\n",
       "    'metric_avg': 0.9693228847561322,\n",
       "    'time_avg': 2092.312307760003}}},\n",
       " 'ldpa': {'Task Id': 233106,\n",
       "  'path': 'phpH4DHsK - ldpa.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "     0.9847055730233402,\n",
       "     0.9916681380418879,\n",
       "     0.9895234004091858,\n",
       "     0.9840718459323511],\n",
       "    'time_log': [7478.964104499988,\n",
       "     7706.475329700013,\n",
       "     7452.461477299978,\n",
       "     7618.2301963999635,\n",
       "     7484.237059600011],\n",
       "    'metric_avg': 0.9868186975798798,\n",
       "    'time_avg': 7548.073633499991},\n",
       "   'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "     0.9925215052081198,\n",
       "     0.9864113097585977,\n",
       "     0.9915706196117537,\n",
       "     0.9698091212662434],\n",
       "    'time_log': [7459.204666999984,\n",
       "     6899.198678000015,\n",
       "     7327.0990141000075,\n",
       "     7659.441024500033,\n",
       "     7504.67540030001],\n",
       "    'metric_avg': 0.9860684107216768,\n",
       "    'time_avg': 7369.92375678001},\n",
       "   'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "     0.9847963620385599,\n",
       "     0.9905035399529777,\n",
       "     0.9899397292401199,\n",
       "     0.9902944705874968],\n",
       "    'time_log': [7688.953784299985,\n",
       "     7579.775532999978,\n",
       "     7279.158132400014,\n",
       "     7370.902176600008,\n",
       "     7662.397393299994],\n",
       "    'metric_avg': 0.9877621858514237,\n",
       "    'time_avg': 7516.237403919996},\n",
       "   'ord3': {'metrics_log': [0.9907957754571423,\n",
       "     0.980458024641441,\n",
       "     0.9907955097089316,\n",
       "     0.9781189820089868,\n",
       "     0.9900345773052625],\n",
       "    'time_log': [4689.691961200006,\n",
       "     4786.163931599993,\n",
       "     7648.9797325999825,\n",
       "     7550.730133900011,\n",
       "     7426.932546700002],\n",
       "    'metric_avg': 0.9860405738243528,\n",
       "    'time_avg': 6420.499661199999},\n",
       "   'onht': {'metrics_log': [0.9818346490859856,\n",
       "     0.9888104812422672,\n",
       "     0.98891700410234,\n",
       "     0.9900638541611846,\n",
       "     0.9899110344001326],\n",
       "    'time_log': [7373.706762699992,\n",
       "     7429.811440899997,\n",
       "     7454.358296499995,\n",
       "     7352.732320599956,\n",
       "     7513.33874039998],\n",
       "    'metric_avg': 0.987907404598382,\n",
       "    'time_avg': 7424.789512219984},\n",
       "   'default': {'metrics_log': [0.9717447684734928,\n",
       "     0.9772664212364796,\n",
       "     0.9868132152486303,\n",
       "     0.983288745011385,\n",
       "     0.9909696229827],\n",
       "    'time_log': [7344.486901899974,\n",
       "     7534.369635900017,\n",
       "     7435.672627599997,\n",
       "     7365.006942200009,\n",
       "     7620.708271100011],\n",
       "    'metric_avg': 0.9820165545905375,\n",
       "    'time_avg': 7460.048875740002},\n",
       "   'ordl': {'metrics_log': [0.9887032868940603,\n",
       "     0.9638006793781776,\n",
       "     0.9900504946079173,\n",
       "     0.980539078487467,\n",
       "     0.9667969401312649],\n",
       "    'time_log': [7360.8827456000145,\n",
       "     7507.176887400041,\n",
       "     7264.2192469,\n",
       "     7403.758930400014,\n",
       "     7250.035002399993],\n",
       "    'metric_avg': 0.9779780958997775,\n",
       "    'time_avg': 7357.214562540013},\n",
       "   'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "     0.9828177095346602,\n",
       "     0.9818575801045525,\n",
       "     0.9855289655799707,\n",
       "     0.9913205178047171],\n",
       "    'time_log': [7265.0898631999735,\n",
       "     7281.13077800005,\n",
       "     6432.8203438000055,\n",
       "     7288.809289700002,\n",
       "     7252.055961199978],\n",
       "    'metric_avg': 0.9865785573729788,\n",
       "    'time_avg': 7103.981247180001},\n",
       "   'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "     0.9882999495826029,\n",
       "     0.9893703480141027,\n",
       "     0.9771204475349008,\n",
       "     0.9916606762132035],\n",
       "    'time_log': [7277.5969927000115,\n",
       "     7568.670455099957,\n",
       "     7646.918494099984,\n",
       "     7368.226035200001,\n",
       "     7425.488072299981],\n",
       "    'metric_avg': 0.9872354268624003,\n",
       "    'time_avg': 7457.380009879987},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "     0.9156423710710084,\n",
       "     0.9907555700235742,\n",
       "     0.9885620959183322,\n",
       "     0.9812321382094926],\n",
       "    'time_log': [7363.450740400003,\n",
       "     7569.597400999977,\n",
       "     7442.066635199997,\n",
       "     4357.480829500011,\n",
       "     7404.143079100002],\n",
       "    'metric_avg': 0.9715927545250775,\n",
       "    'time_avg': 6827.347737039998},\n",
       "   'or19': {'metrics_log': [0.9806716678890177,\n",
       "     0.9880909711900788,\n",
       "     0.9866770167602622,\n",
       "     0.9916589016594353,\n",
       "     0.9917008655122495],\n",
       "    'time_log': [7400.640476899978,\n",
       "     7574.033807899978,\n",
       "     7451.174306500005,\n",
       "     6515.440870799997,\n",
       "     7267.058995400032],\n",
       "    'metric_avg': 0.9877598846022086,\n",
       "    'time_avg': 7241.6696914999975},\n",
       "   'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "     0.967127945050416,\n",
       "     0.9905943531145004,\n",
       "     0.990997594430913,\n",
       "     0.9895730808911256],\n",
       "    'time_log': [3938.594363100012,\n",
       "     7255.255987700017,\n",
       "     7457.1334747000365,\n",
       "     7688.408487499983,\n",
       "     7564.390336999961],\n",
       "    'metric_avg': 0.985185857858877,\n",
       "    'time_avg': 6780.7565300000015}}},\n",
       " 'skin-segmentation': {'Task Id': 233104,\n",
       "  'path': 'phphQEck0 - skin-segmentation.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "     0.9995430678168401,\n",
       "     0.9993309304423268,\n",
       "     0.9995267831445777,\n",
       "     0.9995104440134728],\n",
       "    'time_log': [1012.4144639000297,\n",
       "     1264.68997149996,\n",
       "     2231.3246325000073,\n",
       "     914.5086282000411,\n",
       "     1141.6502433000132],\n",
       "    'metric_avg': 0.9994386503275801,\n",
       "    'time_avg': 1312.9175878800102},\n",
       "   'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "     0.9994941159167193,\n",
       "     0.9995103579468508,\n",
       "     0.9994777002355956,\n",
       "     0.9994124295362211],\n",
       "    'time_log': [889.7573308999999,\n",
       "     1212.8806462000357,\n",
       "     487.7407083999715,\n",
       "     1027.6180247999728,\n",
       "     829.0114779000287],\n",
       "    'metric_avg': 0.9995038412074967,\n",
       "    'time_avg': 889.4016376400017},\n",
       "   'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "     0.9995757549556339,\n",
       "     0.9994126178259608,\n",
       "     0.9994451375796477,\n",
       "     0.9995757426587634],\n",
       "    'time_log': [2326.788594999991,\n",
       "     2630.537878000003,\n",
       "     780.3241955999983,\n",
       "     442.2326243999996,\n",
       "     2272.3276299000136],\n",
       "    'metric_avg': 0.9995072099533774,\n",
       "    'time_avg': 1690.4421845800011},\n",
       "   'ord3': {'metrics_log': [0.9993472931098087,\n",
       "     0.9988583158782992,\n",
       "     0.9993636924441938,\n",
       "     0.9993962547387379,\n",
       "     0.9994289059082385],\n",
       "    'time_log': [2104.669307700009,\n",
       "     762.2333450000151,\n",
       "     2001.4200979999732,\n",
       "     878.2486331000109,\n",
       "     1025.2416356999893],\n",
       "    'metric_avg': 0.9992788924158557,\n",
       "    'time_avg': 1354.3626038999996},\n",
       "   'onht': {'metrics_log': [0.9994451383923046,\n",
       "     0.9994124823055489,\n",
       "     0.9995267287727955,\n",
       "     0.9993472407099365,\n",
       "     0.9994777620493768],\n",
       "    'time_log': [660.1684017000371,\n",
       "     264.7056420999579,\n",
       "     524.4517126999563,\n",
       "     1854.4824326999951,\n",
       "     2143.822981000005],\n",
       "    'metric_avg': 0.9994418704459924,\n",
       "    'time_avg': 1089.5262340399902},\n",
       "   'default': {'metrics_log': [0.9996572758237975,\n",
       "     0.9996572758237975,\n",
       "     0.9997388579095372,\n",
       "     0.9996083208978385,\n",
       "     0.9996409296256138],\n",
       "    'time_log': [734.1963292,\n",
       "     1159.345530999999,\n",
       "     1478.8180821999558,\n",
       "     433.3879754000227,\n",
       "     1357.5440938000102],\n",
       "    'metric_avg': 0.9996605320161169,\n",
       "    'time_avg': 1032.6584023199975},\n",
       "   'ordl': {'metrics_log': [0.9994941632174646,\n",
       "     0.9995267564002629,\n",
       "     0.9994614814209891,\n",
       "     0.9994777772860157,\n",
       "     0.9995594067561118],\n",
       "    'time_log': [1104.7504404000356,\n",
       "     2476.9537842000136,\n",
       "     2051.4567502000136,\n",
       "     562.1338042999851,\n",
       "     419.170466999989],\n",
       "    'metric_avg': 0.9995039170161688,\n",
       "    'time_avg': 1322.8930492200075},\n",
       "   'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "     0.9994451679814034,\n",
       "     0.9994125644490264,\n",
       "     0.9993472751426027,\n",
       "     0.9993798758630433],\n",
       "    'time_log': [823.2856056999881,\n",
       "     311.0592293999507,\n",
       "     2497.153090100037,\n",
       "     1526.8025806000223,\n",
       "     2595.1057557000313],\n",
       "    'metric_avg': 0.9994125407100316,\n",
       "    'time_avg': 1550.6812523000058},\n",
       "   'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "     0.9992982912356869,\n",
       "     0.9993635481725489,\n",
       "     0.9993798763646189,\n",
       "     0.9995104005532384],\n",
       "    'time_log': [495.2285484999884,\n",
       "     731.303577099985,\n",
       "     922.5281544000027,\n",
       "     1360.2990211999859,\n",
       "     1093.2093506999663],\n",
       "    'metric_avg': 0.9994059753832427,\n",
       "    'time_avg': 920.5137303799856},\n",
       "   'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "     0.9995267670606507,\n",
       "     0.9996409701177399,\n",
       "     0.9994289056080081,\n",
       "     0.9994941303062127],\n",
       "    'time_log': [2768.476807900006,\n",
       "     1890.7908820000011,\n",
       "     681.6664331000065,\n",
       "     1486.1717588000465,\n",
       "     1654.497852200002],\n",
       "    'metric_avg': 0.9995267704039617,\n",
       "    'time_avg': 1696.3207468000123},\n",
       "   'or19': {'metrics_log': [0.9994614980195541,\n",
       "     0.9993962782311212,\n",
       "     0.9994451390295376,\n",
       "     0.9993473565479938,\n",
       "     0.99946151383311],\n",
       "    'time_log': [799.1837332000141,\n",
       "     390.1823260000092,\n",
       "     3450.481834299979,\n",
       "     2995.719895199989,\n",
       "     1568.728399100015],\n",
       "    'metric_avg': 0.9994223571322636,\n",
       "    'time_avg': 1840.8592375600012},\n",
       "   'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "     0.999396169596403,\n",
       "     0.999428858439737,\n",
       "     0.9994941171906635,\n",
       "     0.9994451687803493],\n",
       "    'time_log': [3269.3814906000043,\n",
       "     1336.8318455999834,\n",
       "     3974.649606399995,\n",
       "     2240.9402900999994,\n",
       "     2306.989581600006],\n",
       "    'metric_avg': 0.9994680013727603,\n",
       "    'time_avg': 2625.7585628599977}}},\n",
       " 'phoneme': {'Task Id': 233103,\n",
       "  'path': 'php8Mz7BG -  phoneme.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "     0.8811491472631369,\n",
       "     0.8931587455148337,\n",
       "     0.8833195550135196,\n",
       "     0.8900075959143317],\n",
       "    'time_log': [881.1492302999832,\n",
       "     1657.0025543000083,\n",
       "     2303.193539400003,\n",
       "     1816.6088002999895,\n",
       "     4766.348438000015],\n",
       "    'metric_avg': 0.8868327579162567,\n",
       "    'time_avg': 2284.86051246},\n",
       "   'powertransform': {'metrics_log': [0.896032730258501,\n",
       "     0.9020551304059186,\n",
       "     0.8899995599740447,\n",
       "     0.8912353884854103,\n",
       "     0.8807809380871834],\n",
       "    'time_log': [1761.9883368000155,\n",
       "     781.9347686999827,\n",
       "     1462.7953400000115,\n",
       "     2142.7073686000076,\n",
       "     389.48081200005254],\n",
       "    'metric_avg': 0.8920207494422115,\n",
       "    'time_avg': 1307.781325220014},\n",
       "   'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "     0.9116941568009806,\n",
       "     0.9084888481682636,\n",
       "     0.8967559927736799,\n",
       "     0.9056733817059881],\n",
       "    'time_log': [2045.0355127999792,\n",
       "     1477.3830050999532,\n",
       "     1401.979017799953,\n",
       "     332.0435271000024,\n",
       "     2556.8032262999914],\n",
       "    'metric_avg': 0.9061932509161066,\n",
       "    'time_avg': 1562.6488578199758},\n",
       "   'ord3': {'metrics_log': [0.8990334254068788,\n",
       "     0.8939270344361118,\n",
       "     0.8874281780594745,\n",
       "     0.8917295113683839,\n",
       "     0.8894450781446798],\n",
       "    'time_log': [2772.306829100009,\n",
       "     1981.298190100002,\n",
       "     773.3618087999639,\n",
       "     726.1682602000074,\n",
       "     1494.4577054999536],\n",
       "    'metric_avg': 0.8923126454831058,\n",
       "    'time_avg': 1549.5185587399872},\n",
       "   'onht': {'metrics_log': [0.8776790686163731,\n",
       "     0.8720148208294324,\n",
       "     0.8728959166689038,\n",
       "     0.8864466831561802,\n",
       "     0.8930955894197445],\n",
       "    'time_log': [2338.191176500055,\n",
       "     1103.1529540000483,\n",
       "     1392.7758276000386,\n",
       "     1029.1730048999889,\n",
       "     2496.195900699997],\n",
       "    'metric_avg': 0.8804264157381269,\n",
       "    'time_avg': 1671.8977727400256},\n",
       "   'default': {'metrics_log': [0.8888723305036923,\n",
       "     0.8816655653409706,\n",
       "     0.9041341288838242,\n",
       "     0.8859666044762405,\n",
       "     0.897882682084474],\n",
       "    'time_log': [982.5164972000057,\n",
       "     2843.481580999971,\n",
       "     1066.4038959000027,\n",
       "     2508.001980800007,\n",
       "     4100.7496407],\n",
       "    'metric_avg': 0.8917042622578404,\n",
       "    'time_avg': 2300.230719119997},\n",
       "   'ordl': {'metrics_log': [0.9035455065630242,\n",
       "     0.8876178950367647,\n",
       "     0.8891163231029411,\n",
       "     0.8992724636903004,\n",
       "     0.8909577906925994],\n",
       "    'time_log': [1120.597913799982,\n",
       "     1207.3186234000023,\n",
       "     1248.2331570000388,\n",
       "     1156.8725470000063,\n",
       "     2006.1147270000074],\n",
       "    'metric_avg': 0.894101995817126,\n",
       "    'time_avg': 1347.8273936400074},\n",
       "   'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "     0.8947166163086885,\n",
       "     0.8922625574177765,\n",
       "     0.8924468178292445,\n",
       "     0.8941084843517237],\n",
       "    'time_log': [343.28079239994986,\n",
       "     897.0889422000037,\n",
       "     194.47375849995296,\n",
       "     2786.2396783999866,\n",
       "     392.07786230003694],\n",
       "    'metric_avg': 0.8931962587473355,\n",
       "    'time_avg': 922.632206759986},\n",
       "   'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "     0.8871436683720735,\n",
       "     0.8824476385647352,\n",
       "     0.8728857878730759,\n",
       "     0.8979336290116403],\n",
       "    'time_log': [2152.015032000025,\n",
       "     2127.031314200023,\n",
       "     2174.0068304000306,\n",
       "     643.7537989999983,\n",
       "     3712.288748699997],\n",
       "    'metric_avg': 0.8863460477441996,\n",
       "    'time_avg': 2161.8191448600146},\n",
       "   'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "     0.8686431852290531,\n",
       "     0.874464469157724,\n",
       "     0.8825882503764251,\n",
       "     0.88119732571351],\n",
       "    'time_log': [2484.589038199978,\n",
       "     2523.083183599985,\n",
       "     3294.3098696000525,\n",
       "     3476.2639815,\n",
       "     1052.7561200999771],\n",
       "    'metric_avg': 0.8784907860421391,\n",
       "    'time_avg': 2566.2004385999985},\n",
       "   'or19': {'metrics_log': [0.8921015735851061,\n",
       "     0.8960756522108808,\n",
       "     0.8910386069569308,\n",
       "     0.8945217456385153,\n",
       "     0.900346520057312],\n",
       "    'time_log': [2659.244382200006,\n",
       "     370.8264951000456,\n",
       "     1743.9030230999924,\n",
       "     1863.9048285000026,\n",
       "     941.3564352999674],\n",
       "    'metric_avg': 0.8948168196897489,\n",
       "    'time_avg': 1515.8470328400028},\n",
       "   'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "     0.9003446934871259,\n",
       "     0.8920957203561758,\n",
       "     0.8862603642035919,\n",
       "     0.9054351375752093],\n",
       "    'time_log': [1112.2698337999755,\n",
       "     866.1294480999932,\n",
       "     2775.639724800014,\n",
       "     492.6872566000093,\n",
       "     2654.7786278999993],\n",
       "    'metric_avg': 0.8911056707155597,\n",
       "    'time_avg': 1580.3009782399981}}},\n",
       " 'walking-activity': {'Task Id': 233102,\n",
       "  'path': 'php3CTpvq - walking-activity.csv',\n",
       "  'TargetFeature': 'Class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "     0.64937500222663,\n",
       "     0.6501089973269197,\n",
       "     0.6554080643171758,\n",
       "     0.656680933597554],\n",
       "    'time_log': [7802.195721499971,\n",
       "     7280.238956300018,\n",
       "     7281.030220000015,\n",
       "     7971.560574300005,\n",
       "     7277.397467499948],\n",
       "    'metric_avg': 0.6517443899668931,\n",
       "    'time_avg': 7522.484587919991},\n",
       "   'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "     0.6474557901215168,\n",
       "     0.6563082860596151,\n",
       "     0.154396223875396,\n",
       "     0.6340629549728598],\n",
       "    'time_log': [7993.370531800028,\n",
       "     7339.176464899967,\n",
       "     7618.258028400014,\n",
       "     7243.780798799999,\n",
       "     7260.211478099984],\n",
       "    'metric_avg': 0.5497306537192402,\n",
       "    'time_avg': 7490.9594603999985},\n",
       "   'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "     0.6531467943375975,\n",
       "     0.6549395689644137,\n",
       "     0.648219736647274,\n",
       "     0.6485174971646732],\n",
       "    'time_log': [7601.366622000001,\n",
       "     7390.0386543999775,\n",
       "     7613.697890799958,\n",
       "     7834.549160399998,\n",
       "     7374.036699899996],\n",
       "    'metric_avg': 0.6350382195542009,\n",
       "    'time_avg': 7562.737805499986},\n",
       "   'ord3': {'metrics_log': [0.6260359008003916,\n",
       "     0.6479092830905709,\n",
       "     0.6354400359064382,\n",
       "     0.6373583849786618,\n",
       "     0.6434549437165623],\n",
       "    'time_log': [7938.504902000015,\n",
       "     7775.955109299975,\n",
       "     7719.620694000041,\n",
       "     7828.869765100011,\n",
       "     7460.089447800012],\n",
       "    'metric_avg': 0.638039709698525,\n",
       "    'time_avg': 7744.607983640011},\n",
       "   'onht': {'metrics_log': [0.5742133520566973,\n",
       "     0.6390038769710482,\n",
       "     0.6570120000897262,\n",
       "     0.6566407427970999,\n",
       "     0.6590212704934195],\n",
       "    'time_log': [7739.636218800035,\n",
       "     7644.031884099997,\n",
       "     7266.051790199999,\n",
       "     7313.861328999978,\n",
       "     7369.275064699992],\n",
       "    'metric_avg': 0.6371782484815982,\n",
       "    'time_avg': 7466.57125736},\n",
       "   'default': {'metrics_log': [0.6148438291361423,\n",
       "     0.640984714486444,\n",
       "     0.6525052493287758,\n",
       "     0.6333940929335679,\n",
       "     0.5757406893068857],\n",
       "    'time_log': [7518.394228400022,\n",
       "     7441.079375199974,\n",
       "     7558.8636195000145,\n",
       "     7681.422332899994,\n",
       "     7913.0086867999635],\n",
       "    'metric_avg': 0.6234937150383631,\n",
       "    'time_avg': 7622.553648559993},\n",
       "   'ordl': {'metrics_log': [0.6336541771039419,\n",
       "     0.6508366252806813,\n",
       "     0.64339093842801,\n",
       "     0.6439607103177079,\n",
       "     0.6234815030816321],\n",
       "    'time_log': [7243.991893899976,\n",
       "     7305.264370799996,\n",
       "     7708.9943885999965,\n",
       "     7702.268186500005,\n",
       "     7985.42801209999],\n",
       "    'metric_avg': 0.6390647908423948,\n",
       "    'time_avg': 7589.189370379992},\n",
       "   'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "     0.654706666687141,\n",
       "     0.6456565025898818,\n",
       "     0.641093826465048,\n",
       "     0.6368252990144185],\n",
       "    'time_log': [7524.292461999983,\n",
       "     7541.165438399999,\n",
       "     7286.080328700016,\n",
       "     7934.9098201000015,\n",
       "     7723.2905416000285],\n",
       "    'metric_avg': 0.6452946344197639,\n",
       "    'time_avg': 7601.947718160006},\n",
       "   'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "     0.6500167772139118,\n",
       "     0.6580936295497494,\n",
       "     0.659334082976965,\n",
       "     0.6449059141126232],\n",
       "    'time_log': [7682.851842399978,\n",
       "     7708.629442900012,\n",
       "     7316.545945700025,\n",
       "     8130.079919299984,\n",
       "     8001.4891735999845],\n",
       "    'metric_avg': 0.653403811524548,\n",
       "    'time_avg': 7767.919264779996},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "     0.6475541803231528,\n",
       "     0.6482002053582995,\n",
       "     0.6576662219489926,\n",
       "     0.6593078747245208],\n",
       "    'time_log': [7452.203805900004,\n",
       "     7283.89958550001,\n",
       "     7907.175875299959,\n",
       "     7296.691401599965,\n",
       "     7831.043427800003],\n",
       "    'metric_avg': 0.6529714704048286,\n",
       "    'time_avg': 7554.202819219989},\n",
       "   'or19': {'metrics_log': [0.6217816563072786,\n",
       "     0.6383946600435956,\n",
       "     0.6522417871110465,\n",
       "     0.6366351151157301,\n",
       "     0.6364071762492853],\n",
       "    'time_log': [7593.657463899988,\n",
       "     7870.6229171000305,\n",
       "     7516.211776899989,\n",
       "     4575.87650090002,\n",
       "     7282.8165439],\n",
       "    'metric_avg': 0.6370920789653873,\n",
       "    'time_avg': 6967.837040540006},\n",
       "   'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "     0.6592780490737451,\n",
       "     0.653134688635908,\n",
       "     0.6434612029995225,\n",
       "     0.644473960982648],\n",
       "    'time_log': [7756.9801223000395,\n",
       "     7721.87925550004,\n",
       "     8098.272870899993,\n",
       "     7422.905114800029,\n",
       "     7948.836654399987],\n",
       "    'metric_avg': 0.6450341415059864,\n",
       "    'time_avg': 7789.774803580018}}},\n",
       " 'adult': {'Task Id': 233099,\n",
       "  'path': 'phpMawTba - adult.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "     0.865348587901876,\n",
       "     0.8673235540267712,\n",
       "     0.8635680354808685,\n",
       "     0.8657625950459156],\n",
       "    'time_log': [429.6323256000178,\n",
       "     2367.0717916000285,\n",
       "     3272.369177699962,\n",
       "     319.68608590000076,\n",
       "     1075.0378445999813],\n",
       "    'metric_avg': 0.8655320143136411,\n",
       "    'time_avg': 1492.7594450799982},\n",
       "   'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "     0.864003730784143,\n",
       "     0.8633307423036427,\n",
       "     0.8670580747822834,\n",
       "     0.8602383389485748],\n",
       "    'time_log': [1257.770580399956,\n",
       "     2120.646022700006,\n",
       "     2569.772225599969,\n",
       "     890.953793600027,\n",
       "     761.9736765000271],\n",
       "    'metric_avg': 0.863941227455868,\n",
       "    'time_avg': 1520.223259759997},\n",
       "   'binstransform': {'metrics_log': [0.868291484367245,\n",
       "     0.8699465890390455,\n",
       "     0.8692010776821046,\n",
       "     0.8713520774246403,\n",
       "     0.8697874494035698],\n",
       "    'time_log': [1568.2014536999632,\n",
       "     468.53155539999716,\n",
       "     1307.8542544000084,\n",
       "     1345.61727659998,\n",
       "     339.21292310004355],\n",
       "    'metric_avg': 0.869715735583321,\n",
       "    'time_avg': 1005.8834926399984},\n",
       "   'ord3': {'metrics_log': [0.8640512855884349,\n",
       "     0.866295454793919,\n",
       "     0.8655257590218437,\n",
       "     0.8636891002475747,\n",
       "     0.865176093327684],\n",
       "    'time_log': [1039.220107399975,\n",
       "     542.937260500039,\n",
       "     1878.7443069000146,\n",
       "     428.8694620000315,\n",
       "     1413.9695213999948],\n",
       "    'metric_avg': 0.8649475385958914,\n",
       "    'time_avg': 1060.748131640011},\n",
       "   'onht': {'metrics_log': [0.8688635419466111,\n",
       "     0.8677989479812026,\n",
       "     0.868651011329979,\n",
       "     0.8665846678481095,\n",
       "     0.8695007959368672],\n",
       "    'time_log': [967.6028920999961,\n",
       "     1399.349259599985,\n",
       "     1089.1236485999543,\n",
       "     434.6220497000031,\n",
       "     1078.4079064999823],\n",
       "    'metric_avg': 0.8682797930085538,\n",
       "    'time_avg': 993.8211512999842},\n",
       "   'default': {'metrics_log': [0.8698744327032946,\n",
       "     0.8698217597938007,\n",
       "     0.8666636734754674,\n",
       "     0.8680452140400177,\n",
       "     0.8704358166627391],\n",
       "    'time_log': [1023.6808626999846,\n",
       "     412.2567420999985,\n",
       "     1913.738449700002,\n",
       "     688.9092945000157,\n",
       "     1482.2105662999675],\n",
       "    'metric_avg': 0.8689681793350639,\n",
       "    'time_avg': 1104.1591830599937},\n",
       "   'ordl': {'metrics_log': [0.8715240103596061,\n",
       "     0.8728030777977288,\n",
       "     0.8746459991012048,\n",
       "     0.8763116632746214,\n",
       "     0.8750034237573159],\n",
       "    'time_log': [1114.4738900999655,\n",
       "     2168.1960953000234,\n",
       "     834.9221992000239,\n",
       "     808.2414162000059,\n",
       "     1805.4399728999706],\n",
       "    'metric_avg': 0.8740576348580953,\n",
       "    'time_avg': 1346.2547147399978},\n",
       "   'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "     0.8670947935681478,\n",
       "     0.8638764997030736,\n",
       "     0.866060115893498,\n",
       "     0.8650064513189311],\n",
       "    'time_log': [1878.1103364000446,\n",
       "     354.71961939998437,\n",
       "     2162.850741400034,\n",
       "     2972.1867838999606,\n",
       "     593.8597215000191],\n",
       "    'metric_avg': 0.8646835086984627,\n",
       "    'time_avg': 1592.3454405200087},\n",
       "   'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "     0.87052657971014,\n",
       "     0.868504486832555,\n",
       "     0.8668132262130379,\n",
       "     0.8631450645521302],\n",
       "    'time_log': [1813.9844920999603,\n",
       "     3121.328409700014,\n",
       "     352.29118469997775,\n",
       "     1202.0597517000278,\n",
       "     775.9865271999734],\n",
       "    'metric_avg': 0.8677368194972779,\n",
       "    'time_avg': 1453.1300730799908},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "     0.8705669830172973,\n",
       "     0.8730749794462406,\n",
       "     0.8736569668854047,\n",
       "     0.8716332514519664],\n",
       "    'time_log': [331.9376317000133,\n",
       "     578.8464694999857,\n",
       "     681.6400048999931,\n",
       "     1062.6500162000302,\n",
       "     830.7116693999851],\n",
       "    'metric_avg': 0.8718668006497706,\n",
       "    'time_avg': 697.1571583400015},\n",
       "   'or19': {'metrics_log': [0.8676354092039467,\n",
       "     0.8709112216603045,\n",
       "     0.8707052580917082,\n",
       "     0.8705358023356031,\n",
       "     0.8705064754598305],\n",
       "    'time_log': [2716.668149999983,\n",
       "     1436.903854400036,\n",
       "     1821.7137443000101,\n",
       "     918.7526704000193,\n",
       "     3023.4233257999877],\n",
       "    'metric_avg': 0.8700588333502786,\n",
       "    'time_avg': 1983.4923489800071},\n",
       "   'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "     0.8638361589665485,\n",
       "     0.8624703703971698,\n",
       "     0.8657255727473646,\n",
       "     0.8606085246073404],\n",
       "    'time_log': [246.01907179999398,\n",
       "     497.83525539998664,\n",
       "     954.9361732000252,\n",
       "     1178.47025090002,\n",
       "     886.2477941000252],\n",
       "    'metric_avg': 0.863246375193181,\n",
       "    'time_avg': 752.7017090800102}}},\n",
       " 'kc1': {'Task Id': 233096,\n",
       "  'path': 'kc1.csv',\n",
       "  'TargetFeature': 'defects',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "     0.8322163559516262,\n",
       "     0.8388527940251037,\n",
       "     0.8312951907526548,\n",
       "     0.8487875800551694],\n",
       "    'time_log': [449.0657043000101,\n",
       "     4137.490843900014,\n",
       "     716.2175256999908,\n",
       "     252.15148930001305,\n",
       "     385.57594849995803],\n",
       "    'metric_avg': 0.8361156340871763,\n",
       "    'time_avg': 1188.1003023399971},\n",
       "   'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "     0.8535601193067021,\n",
       "     0.8400192463510233,\n",
       "     0.845309985183136,\n",
       "     0.82052235468049],\n",
       "    'time_log': [196.03496989997802,\n",
       "     1421.530640700017,\n",
       "     3174.0278698000475,\n",
       "     484.19092879997334,\n",
       "     684.3905337999458],\n",
       "    'metric_avg': 0.8373917974037409,\n",
       "    'time_avg': 1192.0349885999924},\n",
       "   'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "     0.8178296486379787,\n",
       "     0.7438330170777988,\n",
       "     0.8275712094403318,\n",
       "     0.8004144962520646],\n",
       "    'time_log': [1183.425317700021,\n",
       "     1784.5683890000219,\n",
       "     618.46959350002,\n",
       "     1272.7320300000138,\n",
       "     1077.5894706999534],\n",
       "    'metric_avg': 0.7980125735320477,\n",
       "    'time_avg': 1187.356960180006},\n",
       "   'ord3': {'metrics_log': [0.8268593965100272,\n",
       "     0.835769164421916,\n",
       "     0.8217518772456589,\n",
       "     0.8154621692948593,\n",
       "     0.832777594215274],\n",
       "    'time_log': [1403.3268259000033,\n",
       "     783.5927824000246,\n",
       "     1499.644811199978,\n",
       "     2154.7261979000177,\n",
       "     1419.2037191000418],\n",
       "    'metric_avg': 0.826524040337547,\n",
       "    'time_avg': 1452.0988673000131},\n",
       "   'onht': {'metrics_log': [0.8331123514326773,\n",
       "     0.854750745384907,\n",
       "     0.8710558936218166,\n",
       "     0.8317310823445517,\n",
       "     0.8653456415993357],\n",
       "    'time_log': [979.7229277000297,\n",
       "     223.15648239996517,\n",
       "     1169.0266975999693,\n",
       "     181.09603930002777,\n",
       "     1075.553141499986],\n",
       "    'metric_avg': 0.8511991428766577,\n",
       "    'time_avg': 725.7110576999955},\n",
       "   'default': {'metrics_log': [0.8260405971895506,\n",
       "     0.8475080425538315,\n",
       "     0.8260405971895506,\n",
       "     0.8260405971895506,\n",
       "     0.8463020387061119],\n",
       "    'time_log': [983.1586298000184,\n",
       "     408.47730149998097,\n",
       "     1307.9396468999912,\n",
       "     411.667034800048,\n",
       "     392.1256119000027],\n",
       "    'metric_avg': 0.834386374565719,\n",
       "    'time_avg': 700.6736449800082},\n",
       "   'ordl': {'metrics_log': [0.826419390933693,\n",
       "     0.8174721212615889,\n",
       "     0.7812153943463241,\n",
       "     0.8161662829526467,\n",
       "     0.807737301062207],\n",
       "    'time_log': [578.2085287999944,\n",
       "     556.6321999999927,\n",
       "     2054.863650400017,\n",
       "     780.122744799999,\n",
       "     448.67409990000306],\n",
       "    'metric_avg': 0.8098020981112919,\n",
       "    'time_avg': 883.7002447800012},\n",
       "   'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "     0.8280048417796464,\n",
       "     0.8223093824182409,\n",
       "     0.8308801799380326,\n",
       "     0.8167868615995353],\n",
       "    'time_log': [557.3396261000307,\n",
       "     775.1812310999958,\n",
       "     2129.8675243000034,\n",
       "     970.1819124000031,\n",
       "     730.5184362999862],\n",
       "    'metric_avg': 0.8307011657438785,\n",
       "    'time_avg': 1032.6177460400038},\n",
       "   'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "     0.8223957160775739,\n",
       "     0.8345750362704801,\n",
       "     0.8428798469129976,\n",
       "     0.833037200790587],\n",
       "    'time_log': [2065.4439302999526,\n",
       "     1092.2897387999692,\n",
       "     356.5269665000378,\n",
       "     434.3773552000057,\n",
       "     239.8522026000428],\n",
       "    'metric_avg': 0.8339906296522785,\n",
       "    'time_avg': 837.6980386800017},\n",
       "   'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "     0.8451058664682228,\n",
       "     0.851074188732833,\n",
       "     0.8463360299080711,\n",
       "     0.8429938880043977],\n",
       "    'time_log': [475.33530399994925,\n",
       "     342.66229219996603,\n",
       "     283.6098901000223,\n",
       "     744.4447824999806,\n",
       "     2421.53211010003],\n",
       "    'metric_avg': 0.8447905918641897,\n",
       "    'time_avg': 853.5168757799896},\n",
       "   'or19': {'metrics_log': [0.8794886836114136,\n",
       "     0.8794886836114136,\n",
       "     0.8733994539233619,\n",
       "     0.8761501955215034,\n",
       "     0.8734383645033204],\n",
       "    'time_log': [3262.8845854999963,\n",
       "     1538.228617600049,\n",
       "     1742.4046190000372,\n",
       "     649.8341681999736,\n",
       "     138.94471520005027],\n",
       "    'metric_avg': 0.8763930762342026,\n",
       "    'time_avg': 1466.4593411000212},\n",
       "   'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "     0.8248281517701429,\n",
       "     0.8480251945049434,\n",
       "     0.824164654267931,\n",
       "     0.824164654267931],\n",
       "    'time_log': [706.7179369000369,\n",
       "     1112.4413569999742,\n",
       "     1686.7870289999992,\n",
       "     271.55534040002385,\n",
       "     295.9414310999564],\n",
       "    'metric_avg': 0.8309761169250061,\n",
       "    'time_avg': 814.6886188799981}}},\n",
       " 'vehicle': {'Task Id': 233094,\n",
       "  'path': 'vehicle.csv',\n",
       "  'TargetFeature': 'binaryClass',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595,\n",
       "     0.9905660377358491,\n",
       "     0.9859055613772595],\n",
       "    'time_log': [420.0826254999847,\n",
       "     298.96698609995656,\n",
       "     603.861722600006,\n",
       "     1072.5452389999991,\n",
       "     259.0739948999835],\n",
       "    'metric_avg': 0.9877697519206953,\n",
       "    'time_avg': 530.906113619986},\n",
       "   'powertransform': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9715085377875514,\n",
       "     0.929012023358494,\n",
       "     0.976337341119498],\n",
       "    'time_log': [943.7480681000161,\n",
       "     2507.5491965999827,\n",
       "     633.403952899971,\n",
       "     479.13609560002806,\n",
       "     1114.1438073000172],\n",
       "    'metric_avg': 0.9668654637713479,\n",
       "    'time_avg': 1135.596224100003},\n",
       "   'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "     0.981384842698359,\n",
       "     0.9858987553327176,\n",
       "     0.9673181729061392,\n",
       "     0.9812625203820173],\n",
       "    'time_log': [223.128588499967,\n",
       "     2188.383007199969,\n",
       "     579.0213670000085,\n",
       "     737.4880065000034,\n",
       "     273.4857881999924],\n",
       "    'metric_avg': 0.97942536234025,\n",
       "    'time_avg': 800.301351479988},\n",
       "   'ord3': {'metrics_log': [0.9857993578748295,\n",
       "     0.9763322631247159,\n",
       "     0.9857993578748295,\n",
       "     0.9622641509433962,\n",
       "     0.9808540420309864],\n",
       "    'time_log': [854.3438593000174,\n",
       "     1144.3190570999868,\n",
       "     923.4486805999768,\n",
       "     1013.8135753000388,\n",
       "     1090.8101763000013],\n",
       "    'metric_avg': 0.9782098343697514,\n",
       "    'time_avg': 1005.3470697200042},\n",
       "   'onht': {'metrics_log': [0.9664255111177703,\n",
       "     0.9712964090079125,\n",
       "     0.9665968322079888,\n",
       "     0.9712964090079125,\n",
       "     0.9809592149721313],\n",
       "    'time_log': [1733.9462154000066,\n",
       "     942.1974797000294,\n",
       "     1096.7508981000283,\n",
       "     747.2290901999804,\n",
       "     1324.3295131999766],\n",
       "    'metric_avg': 0.9713148752627431,\n",
       "    'time_avg': 1168.8906393200043},\n",
       "   'default': {'metrics_log': [0.9905048076923076,\n",
       "     0.9905048076923076,\n",
       "     0.9857091008075493,\n",
       "     0.9810096153846153,\n",
       "     0.9905048076923076],\n",
       "    'time_log': [566.3246520999819,\n",
       "     1363.5786801000359,\n",
       "     947.5187875999836,\n",
       "     1904.2983745000092,\n",
       "     321.57531719998224],\n",
       "    'metric_avg': 0.9876466278538174,\n",
       "    'time_avg': 1020.6591622999986},\n",
       "   'ordl': {'metrics_log': [0.976337341119498,\n",
       "     0.9811320754716981,\n",
       "     0.9764904364774242,\n",
       "     0.9716981132075472,\n",
       "     0.9811320754716981],\n",
       "    'time_log': [1300.8976426000008,\n",
       "     347.06897890003165,\n",
       "     2230.086837699986,\n",
       "     194.98328099999344,\n",
       "     945.124710300006],\n",
       "    'metric_avg': 0.9773580083495732,\n",
       "    'time_avg': 1003.6322901000036},\n",
       "   'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "     0.9763507145493017,\n",
       "     0.9858864835817696,\n",
       "     0.9715411474517089,\n",
       "     0.9713741447232014],\n",
       "    'time_log': [578.5165157999727,\n",
       "     354.4497152999975,\n",
       "     302.0693832000252,\n",
       "     718.5100564999739,\n",
       "     324.1402822000091],\n",
       "    'metric_avg': 0.9753387275515382,\n",
       "    'time_avg': 455.53719059999565},\n",
       "   'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "     0.9858841801847423,\n",
       "     0.9811320754716981,\n",
       "     0.9811320754716981,\n",
       "     0.9716981132075472],\n",
       "    'time_log': [1124.1184621999855,\n",
       "     1909.8916346000042,\n",
       "     436.714698900003,\n",
       "     1066.2332265999867,\n",
       "     1250.6665079999948],\n",
       "    'metric_avg': 0.9774131399357489,\n",
       "    'time_avg': 1157.524906059995},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "     0.9763268065788719,\n",
       "     0.9668575292104207,\n",
       "     0.9714827925988102,\n",
       "     0.9671008448599643],\n",
       "    'time_log': [1866.0680569999968,\n",
       "     409.3991868000012,\n",
       "     887.4648465999635,\n",
       "     466.7131193999667,\n",
       "     1912.867703499971],\n",
       "    'metric_avg': 0.9706932172911229,\n",
       "    'time_avg': 1108.50258265998},\n",
       "   'or19': {'metrics_log': [0.9618184003233877,\n",
       "     0.9763486542047345,\n",
       "     0.9810240859769161,\n",
       "     0.9419722321110716,\n",
       "     0.9858091925228405],\n",
       "    'time_log': [1037.8373672000016,\n",
       "     1284.2461481000064,\n",
       "     1704.8719300999655,\n",
       "     424.5428819000372,\n",
       "     773.7964405000093],\n",
       "    'metric_avg': 0.96939451302779,\n",
       "    'time_avg': 1045.058953560004},\n",
       "   'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "     0.9905660377358491,\n",
       "     0.9952947267282475,\n",
       "     0.9905169188451418,\n",
       "     0.9858841801847423],\n",
       "    'time_log': [480.0239183999947,\n",
       "     1032.5542500999873,\n",
       "     1052.8051986999926,\n",
       "     1841.0117335999967,\n",
       "     810.7998418999487],\n",
       "    'metric_avg': 0.9905655802459659,\n",
       "    'time_avg': 1043.438988539984}}},\n",
       " 'credit-g': {'Task Id': 233088,\n",
       "  'path': 'dataset_31_credit-g.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "     0.6901983489972788,\n",
       "     0.7172662004662005,\n",
       "     0.7297888802151098,\n",
       "     0.751285998490773],\n",
       "    'time_log': [1218.0675551000168,\n",
       "     888.9001556999865,\n",
       "     558.069268799969,\n",
       "     1048.7898290000157,\n",
       "     404.1704797000275],\n",
       "    'metric_avg': 0.7188865704411287,\n",
       "    'time_avg': 823.599457660003},\n",
       "   'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "     0.6845054704159109,\n",
       "     0.6970666666666667,\n",
       "     0.7371126591400432,\n",
       "     0.7380208333333333],\n",
       "    'time_log': [921.97587080003,\n",
       "     525.1697693000315,\n",
       "     567.2230044999742,\n",
       "     360.3602713999571,\n",
       "     993.3363846000284],\n",
       "    'metric_avg': 0.7192662818363468,\n",
       "    'time_avg': 673.6130601200042},\n",
       "   'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "     0.6784307698803066,\n",
       "     0.6894275204564223,\n",
       "     0.6881149425287356,\n",
       "     0.6554790618797094],\n",
       "    'time_log': [182.23209409997799,\n",
       "     419.74072820000583,\n",
       "     196.95720579999033,\n",
       "     196.67210919997888,\n",
       "     849.7069310000516],\n",
       "    'metric_avg': 0.6789546385349852,\n",
       "    'time_avg': 369.0618136600009},\n",
       "   'ord3': {'metrics_log': [0.73322124180736,\n",
       "     0.7458128898128898,\n",
       "     0.7429590701934189,\n",
       "     0.7301731314471859,\n",
       "     0.7353611854291007],\n",
       "    'time_log': [1232.6650921999826,\n",
       "     346.9271577000036,\n",
       "     763.7697350999806,\n",
       "     795.4336838000454,\n",
       "     2267.8278026999906],\n",
       "    'metric_avg': 0.7375055037379911,\n",
       "    'time_avg': 1081.3246943000006},\n",
       "   'onht': {'metrics_log': [0.7136712334550674,\n",
       "     0.6594777298850575,\n",
       "     0.6408603507809105,\n",
       "     0.6344970544918996,\n",
       "     0.628051043331249],\n",
       "    'time_log': [731.3068771999679,\n",
       "     526.8091088000219,\n",
       "     862.0046962000197,\n",
       "     554.0640530000092,\n",
       "     2526.24700449995],\n",
       "    'metric_avg': 0.6553114823888369,\n",
       "    'time_avg': 1040.0863479399936},\n",
       "   'default': {'metrics_log': [0.7648232848232849,\n",
       "     0.7293653360936793,\n",
       "     0.7514699429574375,\n",
       "     0.7617583473456642,\n",
       "     0.7334768041867403],\n",
       "    'time_log': [2911.3262754000025,\n",
       "     492.6335744999815,\n",
       "     526.3285391999525,\n",
       "     1251.0979599999846,\n",
       "     1077.1899555000127],\n",
       "    'metric_avg': 0.7481787430813612,\n",
       "    'time_avg': 1251.7152609199868},\n",
       "   'ordl': {'metrics_log': [0.7299567674086584,\n",
       "     0.7248046683046682,\n",
       "     0.6917216494845361,\n",
       "     0.712551652354931,\n",
       "     0.7235663093670992],\n",
       "    'time_log': [1431.7487521999865,\n",
       "     314.24255660001654,\n",
       "     551.6814344000304,\n",
       "     562.2337609999813,\n",
       "     1800.1476430000039],\n",
       "    'metric_avg': 0.7165202093839786,\n",
       "    'time_avg': 932.0108294400037},\n",
       "   'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "     0.7336689887100649,\n",
       "     0.7102222222222223,\n",
       "     0.5608341232227487,\n",
       "     0.7120844543644809],\n",
       "    'time_log': [2380.4804542000056,\n",
       "     2102.940443200001,\n",
       "     570.771168999956,\n",
       "     532.8357309999992,\n",
       "     469.10872499999823],\n",
       "    'metric_avg': 0.6884888394243335,\n",
       "    'time_avg': 1211.227304479992},\n",
       "   'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "     0.7457045291000675,\n",
       "     0.7589278350515464,\n",
       "     0.7356980096087853,\n",
       "     0.7253379750507688],\n",
       "    'time_log': [921.7289374999818,\n",
       "     235.75985569995828,\n",
       "     2604.5117572000017,\n",
       "     499.2527651999844,\n",
       "     450.12660680001136],\n",
       "    'metric_avg': 0.7404062976600543,\n",
       "    'time_avg': 942.2759844799875},\n",
       "   'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "     0.6188140013726836,\n",
       "     0.6632380952380952,\n",
       "     0.6901653946022505,\n",
       "     0.6900857815044942],\n",
       "    'time_log': [568.9102637000033,\n",
       "     710.0989951000083,\n",
       "     1037.325800599996,\n",
       "     839.0425722000073,\n",
       "     558.8842978000175],\n",
       "    'metric_avg': 0.656781238534677,\n",
       "    'time_avg': 742.8523858800065},\n",
       "   'or19': {'metrics_log': [0.727883064516129,\n",
       "     0.7460101637492942,\n",
       "     0.7309753865646778,\n",
       "     0.73322124180736,\n",
       "     0.68994708994709],\n",
       "    'time_log': [876.4228326000157,\n",
       "     647.2576061,\n",
       "     1358.044899099972,\n",
       "     2323.4686581999995,\n",
       "     535.3515426999656],\n",
       "    'metric_avg': 0.7256073893169102,\n",
       "    'time_avg': 1148.1091077399906},\n",
       "   'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "     0.6816012223071047,\n",
       "     0.7673468331500289,\n",
       "     0.7453447827218318,\n",
       "     0.704801655335501],\n",
       "    'time_log': [966.9640836000326,\n",
       "     636.8671931999852,\n",
       "     595.6452893000096,\n",
       "     1116.3496069000103,\n",
       "     1115.0015350000467],\n",
       "    'metric_avg': 0.7169555323662596,\n",
       "    'time_avg': 886.1655416000169}}},\n",
       " 'mfeat-factors': {'Task Id': 233093,\n",
       "  'path': 'dataset_12_mfeat-factors.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "     0.9739470878478171,\n",
       "     0.9739461048302255,\n",
       "     0.975940714906865,\n",
       "     0.9739426261177699],\n",
       "    'time_log': [1298.662348999991,\n",
       "     902.0959940000321,\n",
       "     1254.5801332999836,\n",
       "     1155.982920700044,\n",
       "     1232.1141561000259],\n",
       "    'metric_avg': 0.9747471506705635,\n",
       "    'time_avg': 1168.6871106200153},\n",
       "   'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "     0.9699860208319854,\n",
       "     0.9699842725945503,\n",
       "     0.9657981634072058,\n",
       "     0.9720164410561353],\n",
       "    'time_log': [5101.824031900032,\n",
       "     4799.113207200018,\n",
       "     1121.16499879997,\n",
       "     1753.1946424999624,\n",
       "     2890.0701255000313],\n",
       "    'metric_avg': 0.9691625806599443,\n",
       "    'time_avg': 3133.0734011800027},\n",
       "   'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9800116639675666,\n",
       "     0.9820962371850346],\n",
       "    'time_log': [2024.6122441999614,\n",
       "     2005.1486588000553,\n",
       "     2037.4941442999989,\n",
       "     2118.807012999954,\n",
       "     2640.5775524000055],\n",
       "    'metric_avg': 0.9812342006313266,\n",
       "    'time_avg': 2165.327922539995},\n",
       "   'ord3': {'metrics_log': [0.9719495227253069,\n",
       "     0.9720655058648984,\n",
       "     0.9740559380407761,\n",
       "     0.9740559380407761,\n",
       "     0.978099035771926],\n",
       "    'time_log': [7254.9503594000125,\n",
       "     1591.000901899999,\n",
       "     1390.4437584999832,\n",
       "     2603.829417800007,\n",
       "     1519.8463186999434],\n",
       "    'metric_avg': 0.9740451880887366,\n",
       "    'time_avg': 2872.014151259989},\n",
       "   'onht': {'metrics_log': [0.9741062900941129,\n",
       "     0.975962878016922,\n",
       "     0.9718355732812114,\n",
       "     0.9741062900941129,\n",
       "     0.9679767853236552],\n",
       "    'time_log': [1698.662161300017,\n",
       "     1468.2198165999725,\n",
       "     821.0997154999641,\n",
       "     1182.1719979000045,\n",
       "     1074.9882037999923],\n",
       "    'metric_avg': 0.9727975633620028,\n",
       "    'time_avg': 1249.02837901999},\n",
       "   'default': {'metrics_log': [0.9800678760515629,\n",
       "     0.9820567938687339,\n",
       "     0.9780702246111325,\n",
       "     0.977946367294413,\n",
       "     0.9800111172763575],\n",
       "    'time_log': [2725.1694518000004,\n",
       "     1651.1357061999734,\n",
       "     1668.5964452000335,\n",
       "     2386.343023900001,\n",
       "     1884.990408099955],\n",
       "    'metric_avg': 0.9796304758204399,\n",
       "    'time_avg': 2063.2470070399927},\n",
       "   'ordl': {'metrics_log': [0.014862385321100915,\n",
       "     0.9821093216842626,\n",
       "     0.984102999963655,\n",
       "     0.9821093216842626,\n",
       "     0.018181818181818184],\n",
       "    'time_log': [2479.832668799965,\n",
       "     2072.1353310999693,\n",
       "     2077.355744600005,\n",
       "     2677.7229270000244,\n",
       "     2625.086058899993],\n",
       "    'metric_avg': 0.5962731693670198,\n",
       "    'time_avg': 2386.4265460799916},\n",
       "   'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "     0.9659983028892395,\n",
       "     0.9679007924752996,\n",
       "     0.017493624772313296,\n",
       "     0.9700336113276032],\n",
       "    'time_log': [3651.847797500028,\n",
       "     7262.910409400007,\n",
       "     7330.463317799964,\n",
       "     6665.711253200017,\n",
       "     4055.8729228000157],\n",
       "    'metric_avg': 0.7798763646222836,\n",
       "    'time_avg': 5793.361140140007},\n",
       "   'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "     0.9681342608705934,\n",
       "     0.9721380023165863,\n",
       "     0.9701220891158628,\n",
       "     0.96610725888508],\n",
       "    'time_log': [7250.652117600024,\n",
       "     4802.461897499976,\n",
       "     4428.548166799999,\n",
       "     2722.268619599985,\n",
       "     4241.269809099962],\n",
       "    'metric_avg': 0.9689437293551718,\n",
       "    'time_avg': 4689.040122119989},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "     0.9860886811936953,\n",
       "     0.9719438435338885,\n",
       "     0.9860886811936953,\n",
       "     0.9880283004028283],\n",
       "    'time_log': [2015.3517495999695,\n",
       "     1776.1667080000043,\n",
       "     1959.4121150000137,\n",
       "     2616.76951730001,\n",
       "     1918.073803599982],\n",
       "    'metric_avg': 0.9828261676143306,\n",
       "    'time_avg': 2057.154778699996},\n",
       "   'or19': {'metrics_log': [0.9820350979844814,\n",
       "     0.9660960076638072,\n",
       "     0.9720673782628909,\n",
       "     0.9700228010303155,\n",
       "     0.980016716847866],\n",
       "    'time_log': [4104.942471599963,\n",
       "     7227.572517399967,\n",
       "     7423.721457800013,\n",
       "     7408.370590300008,\n",
       "     3776.5501225999906],\n",
       "    'metric_avg': 0.9740476003578722,\n",
       "    'time_avg': 5988.231431939988},\n",
       "   'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "     0.9760945400902822,\n",
       "     0.9760945400902822,\n",
       "     0.97410329992667,\n",
       "     0.97410329992667],\n",
       "    'time_log': [2927.7923491999973,\n",
       "     2171.5089188999846,\n",
       "     2324.5307487000246,\n",
       "     2775.108315700025,\n",
       "     3455.0432127999957],\n",
       "    'metric_avg': 0.9756886194921389,\n",
       "    'time_avg': 2730.7967090600055}}},\n",
       " 'arrhythmia': {'Task Id': 233092,\n",
       "  'path': 'dataset_5_arrhythmia.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "     0.7077852970096592,\n",
       "     0.6768803763482044,\n",
       "     0.7160874270527959,\n",
       "     0.7100875612327979],\n",
       "    'time_log': [7306.474076699999,\n",
       "     5624.9595604999995,\n",
       "     3744.9815817,\n",
       "     7228.7157971000015,\n",
       "     7449.6206619],\n",
       "    'metric_avg': 0.706297925839016,\n",
       "    'time_avg': 6270.950335580001},\n",
       "   'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "     0.5352447464667386,\n",
       "     0.5800320687194299,\n",
       "     0.6140919045873015,\n",
       "     0.6401110510018794],\n",
       "    'time_log': [7295.7215472,\n",
       "     7212.8743512,\n",
       "     7381.0678178,\n",
       "     4511.3716943,\n",
       "     7499.854673500002],\n",
       "    'metric_avg': 0.5780550750191427,\n",
       "    'time_avg': 6780.1780168},\n",
       "   'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "     0.36830528415775743,\n",
       "     0.7127695392706619,\n",
       "     0.6981031699243156,\n",
       "     0.7279892614667274],\n",
       "    'time_log': [2144.2689874000002,\n",
       "     4773.885637699999,\n",
       "     2321.9881921000006,\n",
       "     2309.5916486999995,\n",
       "     7507.7688124000015],\n",
       "    'metric_avg': 0.6328627797791035,\n",
       "    'time_avg': 3811.5006556600006},\n",
       "   'ord3': {'metrics_log': [0.7213247262206325,\n",
       "     0.38877370417193424,\n",
       "     0.7301446832420284,\n",
       "     0.744881299961308,\n",
       "     0.7168545723465037],\n",
       "    'time_log': [7447.5294519,\n",
       "     5659.3077304,\n",
       "     7309.134298599998,\n",
       "     7375.8580115,\n",
       "     7372.187849599999],\n",
       "    'metric_avg': 0.6603957971884814,\n",
       "    'time_avg': 7032.8034683999995},\n",
       "   'onht': {'metrics_log': [0.6273194404795889,\n",
       "     0.6576600773857411,\n",
       "     0.6011779809680612,\n",
       "     0.6668510324483776,\n",
       "     0.628242732021448],\n",
       "    'time_log': [4782.8763981,\n",
       "     5826.837263,\n",
       "     7354.038111599999,\n",
       "     7308.9334867,\n",
       "     7341.397191999997],\n",
       "    'metric_avg': 0.6362502526606434,\n",
       "    'time_avg': 6522.81649028},\n",
       "   'default': {'metrics_log': [0.7995935832796163,\n",
       "     0.7791105822860117,\n",
       "     0.6876077462360648,\n",
       "     0.7749067656724448,\n",
       "     0.7903967731174],\n",
       "    'time_log': [7258.1710162,\n",
       "     7298.1355562,\n",
       "     6236.1616211,\n",
       "     7244.3169853,\n",
       "     7346.453261500003],\n",
       "    'metric_avg': 0.7663230901183076,\n",
       "    'time_avg': 7076.64768806},\n",
       "   'ordl': {'metrics_log': [0.6351196329072435,\n",
       "     0.6648026850625973,\n",
       "     0.6291111543323933,\n",
       "     0.6247167259577222,\n",
       "     0.3186894226717235],\n",
       "    'time_log': [7441.960856400023,\n",
       "     7293.956380799995,\n",
       "     7268.6559334999765,\n",
       "     7474.303688600019,\n",
       "     6898.484697600012],\n",
       "    'metric_avg': 0.5744879241863359,\n",
       "    'time_avg': 7275.472311380005},\n",
       "   'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "     0.709706295727946,\n",
       "     0.6895107612314721,\n",
       "     0.7323385127351427,\n",
       "     0.6973031361134698],\n",
       "    'time_log': [4559.337962399994,\n",
       "     7243.359123600007,\n",
       "     5305.303234999999,\n",
       "     5031.01321569999,\n",
       "     2387.860359399987],\n",
       "    'metric_avg': 0.6828491652124814,\n",
       "    'time_avg': 4905.374779219996},\n",
       "   'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "     0.6496606638199558,\n",
       "     0.5905068382944489,\n",
       "     0.6417109174578947,\n",
       "     0.6300201412876487],\n",
       "    'time_log': [7263.381511099986,\n",
       "     2634.8371488000266,\n",
       "     7268.820070799964,\n",
       "     7239.3880468000425,\n",
       "     7233.5276016000425],\n",
       "    'metric_avg': 0.6301366749732003,\n",
       "    'time_avg': 6327.990875820013},\n",
       "   'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "     0.7087015531249808,\n",
       "     0.7137225606252154,\n",
       "     0.7124070415444501,\n",
       "     0.690262493774662],\n",
       "    'time_log': [3676.728020699986,\n",
       "     7338.174134399975,\n",
       "     7404.6294430000125,\n",
       "     5270.362765300029,\n",
       "     3976.147284400009],\n",
       "    'metric_avg': 0.702803658749233,\n",
       "    'time_avg': 5533.208329560002},\n",
       "   'or19': {'metrics_log': [0.7152654847822608,\n",
       "     0.7089310394620129,\n",
       "     0.7003040617199909,\n",
       "     0.6798790262073389,\n",
       "     0.6983572515569143],\n",
       "    'time_log': [7482.837585199974,\n",
       "     2579.712759100017,\n",
       "     7372.83384399995,\n",
       "     1127.1450023999787,\n",
       "     4323.151925799961],\n",
       "    'metric_avg': 0.7005473727457036,\n",
       "    'time_avg': 4577.136223299976},\n",
       "   'hsh2': {'metrics_log': [0.664402621895731,\n",
       "     0.29005095199785463,\n",
       "     0.6627631634548932,\n",
       "     0.29005095199785463,\n",
       "     0.667398383327587],\n",
       "    'time_log': [7271.710917700024,\n",
       "     3422.4300692000543,\n",
       "     5137.69494060002,\n",
       "     3619.6508291999926,\n",
       "     4451.514428699971],\n",
       "    'metric_avg': 0.514933214534784,\n",
       "    'time_avg': 4780.600237080012}}},\n",
       " 'kr-vs-kp': {'Task Id': 233091,\n",
       "  'path': 'dataset_3_kr-vs-kp.csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "     0.9887391138684067,\n",
       "     0.989989408989762,\n",
       "     0.9874890075140389,\n",
       "     0.9712317803533687],\n",
       "    'time_log': [1831.0463746999958,\n",
       "     257.2721801000007,\n",
       "     602.2069238999975,\n",
       "     1257.1949158999996,\n",
       "     1594.9846222999986],\n",
       "    'metric_avg': 0.9817362182157889,\n",
       "    'time_avg': 1108.5410033799985},\n",
       "   'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "     0.9924896245079062,\n",
       "     0.992490166027075,\n",
       "     0.9899868880360999,\n",
       "     0.9912382248984003],\n",
       "    'time_log': [512.7316713,\n",
       "     270.06861030000005,\n",
       "     915.1865638,\n",
       "     156.98729760000015,\n",
       "     232.38595069999974],\n",
       "    'metric_avg': 0.9912382138960044,\n",
       "    'time_avg': 417.47201874},\n",
       "   'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "     0.9824792504654428,\n",
       "     0.9862336967758302,\n",
       "     0.9849822146846652,\n",
       "     0.9799759097485875],\n",
       "    'time_log': [1737.248236800002,\n",
       "     849.3806199999999,\n",
       "     1164.1991421999992,\n",
       "     290.80840490000264,\n",
       "     637.8348661999989],\n",
       "    'metric_avg': 0.984982133894299,\n",
       "    'time_avg': 935.8942540200005},\n",
       "   'ord3': {'metrics_log': [0.9849807560025242,\n",
       "     0.9799743413366989,\n",
       "     0.9699598179956692,\n",
       "     0.988735708164071,\n",
       "     0.9737171464330413],\n",
       "    'time_log': [298.9531443,\n",
       "     1231.6994803,\n",
       "     761.2473720999999,\n",
       "     1334.6144939,\n",
       "     253.7119077000002],\n",
       "    'metric_avg': 0.9794735539864009,\n",
       "    'time_avg': 776.04527966},\n",
       "   'onht': {'metrics_log': [0.9899897934565958,\n",
       "     0.9924906132665833,\n",
       "     0.9837277074509506,\n",
       "     0.9874843554443054,\n",
       "     0.9899874843554443],\n",
       "    'time_log': [874.8588607999991,\n",
       "     219.8319502000013,\n",
       "     1036.3355459000013,\n",
       "     263.52862439999444,\n",
       "     591.1574423999991],\n",
       "    'metric_avg': 0.9887359907947758,\n",
       "    'time_avg': 597.1424847399991},\n",
       "   'default': {'metrics_log': [0.9949922962008865,\n",
       "     0.9862308251838093,\n",
       "     0.9949922962008865,\n",
       "     0.9924884443013298,\n",
       "     0.9949922962008865],\n",
       "    'time_log': [185.566285,\n",
       "     360.1454183000001,\n",
       "     154.05777410000007,\n",
       "     960.2649955,\n",
       "     2299.8440277],\n",
       "    'metric_avg': 0.9927392316175597,\n",
       "    'time_avg': 791.97570012},\n",
       "   'ordl': {'metrics_log': [0.987477480616009,\n",
       "     0.987477480616009,\n",
       "     0.9874807034772382,\n",
       "     0.9874807034772382,\n",
       "     0.9899856626417001],\n",
       "    'time_log': [1603.8156171999872,\n",
       "     1567.5421523000114,\n",
       "     247.62108229997102,\n",
       "     538.6563624999835,\n",
       "     544.968672499992],\n",
       "    'metric_avg': 0.987980406165639,\n",
       "    'time_avg': 900.520777359989},\n",
       "   'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "     0.981226768446153,\n",
       "     0.9924903544358065,\n",
       "     0.9837294071768852,\n",
       "     0.986232963527179],\n",
       "    'time_log': [266.6332358000218,\n",
       "     113.00335379998432,\n",
       "     661.7576308000134,\n",
       "     142.84355119999964,\n",
       "     290.9605154999881],\n",
       "    'metric_avg': 0.9862326835291404,\n",
       "    'time_avg': 295.03965742000145},\n",
       "   'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "     0.9912411637985169,\n",
       "     0.9912406970909379,\n",
       "     0.9899896505065827,\n",
       "     0.9824818883865197],\n",
       "    'time_log': [1683.1810286000255,\n",
       "     503.00074089999544,\n",
       "     760.0828979000216,\n",
       "     574.053356700053,\n",
       "     1098.0845202999772],\n",
       "    'metric_avg': 0.9894889297933593,\n",
       "    'time_avg': 923.6805088800145},\n",
       "   'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "     0.9912384985008736,\n",
       "     0.9924896461700382,\n",
       "     0.9874809736453894,\n",
       "     0.9849723501895098],\n",
       "    'time_log': [1055.042161200021,\n",
       "     689.4224764000392,\n",
       "     1013.2586735999794,\n",
       "     1854.1184505000128,\n",
       "     846.2050416999846],\n",
       "    'metric_avg': 0.9894837566786666,\n",
       "    'time_avg': 1091.6093606800073},\n",
       "   'or19': {'metrics_log': [0.9899874843554443,\n",
       "     0.9887316424078708,\n",
       "     0.9874812273250954,\n",
       "     0.9799797156587712,\n",
       "     0.9887316424078708],\n",
       "    'time_log': [208.7555598000181,\n",
       "     1015.7696896999842,\n",
       "     303.5134100999567,\n",
       "     179.37698480003746,\n",
       "     839.6288776000147],\n",
       "    'metric_avg': 0.9869823424310104,\n",
       "    'time_avg': 509.4089044000022},\n",
       "   'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "     0.9862399563775864,\n",
       "     0.9874896467035669,\n",
       "     0.9874896467035669,\n",
       "     0.9862372223749147],\n",
       "    'time_log': [791.1770138000138,\n",
       "     1006.3007793000434,\n",
       "     774.9771090999711,\n",
       "     292.91223399998853,\n",
       "     801.9263456999906],\n",
       "    'metric_avg': 0.9869892237726404,\n",
       "    'time_avg': 733.4586963800015}}},\n",
       " 'anneal': {'Task Id': 233090,\n",
       "  'path': 'BNG(anneal).csv',\n",
       "  'TargetFeature': 'class',\n",
       "  'experiments': {}}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for exp_dict in exp_dict_list:\n",
    "  \n",
    "  for experiment in exp_dict:\n",
    "    \n",
    "    if len(exp_dict[experiment]['experiments']) > 0:\n",
    "\n",
    "      #notebooks are set up to only run one scenario\n",
    "      for scenario in list(exp_dict[experiment]['experiments']):\n",
    "\n",
    "        meta_dict[experiment]['experiments'].update({scenario : exp_dict[experiment]['experiments'][scenario]})\n",
    "        \n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  if len(meta_dict[experiment]['experiments']) > 0:\n",
    "    \n",
    "    for scenario in list(meta_dict[experiment]['experiments']):\n",
    "      \n",
    "      print(scenario)\n",
    "        \n",
    "      meta_dict[experiment]['experiments'][scenario]['metric_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['metrics_log']})[0].mean()\n",
    "\n",
    "      meta_dict[experiment]['experiments'][scenario]['time_avg'] = \\\n",
    "      pd.DataFrame({0:meta_dict[experiment]['experiments'][scenario]['time_log']})[0].mean()\n",
    "        \n",
    "\n",
    "meta_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Click prediction\n",
      "qttf\n",
      "0.7931099862670218\n",
      "powertransform\n",
      "0.7951958848382981\n",
      "binstransform\n",
      "0.7941205309710202\n",
      "ord3\n",
      "0.7932667945745772\n",
      "onht\n",
      "0.7937712646282491\n",
      "default\n",
      "0.7958203677442348\n",
      "ordl\n",
      "0.7918071583835263\n",
      "mnmx\n",
      "0.7947266894250377\n",
      "power_with_bins\n",
      "0.7932610761911381\n",
      "qttf_with_bins\n",
      "0.7946068670476861\n",
      "or19\n",
      "0.7926495553685416\n",
      "hsh2\n",
      "0.7939538645079407\n",
      "\n",
      "C.C.FraudD.\n",
      "qttf\n",
      "0.9994619770675245\n",
      "powertransform\n",
      "0.9994034398333579\n",
      "binstransform\n",
      "0.9995386207081511\n",
      "ord3\n",
      "0.9994694737423405\n",
      "onht\n",
      "0.9995705731809666\n",
      "default\n",
      "0.9996677630104296\n",
      "ordl\n",
      "0.9993593069503668\n",
      "mnmx\n",
      "0.9995307338254242\n",
      "power_with_bins\n",
      "0.9995470057522621\n",
      "qttf_with_bins\n",
      "0.9995652189040468\n",
      "or19\n",
      "0.9996687457477812\n",
      "hsh2\n",
      "0.9993493705346651\n",
      "\n",
      "aloi\n",
      "\n",
      "dionis\n",
      "\n",
      "sylvine\n",
      "qttf\n",
      "0.9339647764836185\n",
      "powertransform\n",
      "0.9390617117175045\n",
      "binstransform\n",
      "0.9378024241094041\n",
      "ord3\n",
      "0.9285546323933861\n",
      "onht\n",
      "0.9289394206152742\n",
      "default\n",
      "0.9424953734070239\n",
      "ordl\n",
      "0.9482945011865977\n",
      "mnmx\n",
      "0.9359160521214662\n",
      "power_with_bins\n",
      "0.9353955206969472\n",
      "qttf_with_bins\n",
      "0.9292099943101618\n",
      "or19\n",
      "0.9409438876665955\n",
      "hsh2\n",
      "0.9382896921865871\n",
      "\n",
      "jasmine\n",
      "qttf\n",
      "0.8060979758159128\n",
      "powertransform\n",
      "0.8153373126647757\n",
      "binstransform\n",
      "0.8199722510904103\n",
      "ord3\n",
      "0.7996804095327532\n",
      "onht\n",
      "0.8069476219964912\n",
      "default\n",
      "0.7871351464292659\n",
      "ordl\n",
      "0.798949801763918\n",
      "mnmx\n",
      "0.8055249192761604\n",
      "power_with_bins\n",
      "0.806310860794096\n",
      "qttf_with_bins\n",
      "0.7741220046876098\n",
      "or19\n",
      "0.7770766814195101\n",
      "hsh2\n",
      "0.801587901966545\n",
      "\n",
      "fabert\n",
      "qttf\n",
      "0.7007865682383275\n",
      "powertransform\n",
      "0.6993408279706671\n",
      "binstransform\n",
      "0.6857786673224243\n",
      "ord3\n",
      "0.6902895146058943\n",
      "onht\n",
      "0.6863122898981583\n",
      "default\n",
      "0.6723096375537113\n",
      "ordl\n",
      "0.6749277799277719\n",
      "mnmx\n",
      "0.6795725160976536\n",
      "power_with_bins\n",
      "0.7093666199881545\n",
      "qttf_with_bins\n",
      "0.6648547266595614\n",
      "or19\n",
      "0.7011562155265622\n",
      "hsh2\n",
      "0.6825816428259022\n",
      "\n",
      "dilbert\n",
      "\n",
      "christine\n",
      "\n",
      "APSFailure\n",
      "qttf\n",
      "0.9892888959555588\n",
      "powertransform\n",
      "0.9897372026168298\n",
      "binstransform\n",
      "0.9899568659069153\n",
      "ord3\n",
      "0.989324376883804\n",
      "onht\n",
      "0.9880507021252504\n",
      "default\n",
      "0.9906865964678809\n",
      "ordl\n",
      "0.993354898692154\n",
      "mnmx\n",
      "0.9934225289505099\n",
      "power_with_bins\n",
      "0.9947094959943368\n",
      "qttf_with_bins\n",
      "0.9946865912307373\n",
      "or19\n",
      "0.9942753179684569\n",
      "hsh2\n",
      "0.9932055281767207\n",
      "\n",
      "MiniBooNE\n",
      "qttf\n",
      "0.9456553080172594\n",
      "powertransform\n",
      "0.9448205913681529\n",
      "binstransform\n",
      "0.943689994712372\n",
      "ord3\n",
      "0.9436736252859366\n",
      "onht\n",
      "0.9436850070532985\n",
      "default\n",
      "0.9448291242003393\n",
      "ordl\n",
      "0.944852203529696\n",
      "mnmx\n",
      "0.9433709920484125\n",
      "power_with_bins\n",
      "0.944201517758043\n",
      "qttf_with_bins\n",
      "0.9466171800427924\n",
      "or19\n",
      "0.9447194510238213\n",
      "hsh2\n",
      "0.9419590639505483\n",
      "\n",
      "volkert\n",
      "qttf\n",
      "0.6851934494468652\n",
      "powertransform\n",
      "0.6873550607757527\n",
      "binstransform\n",
      "0.6842392556483283\n",
      "ord3\n",
      "0.6938012284942446\n",
      "onht\n",
      "0.6890874175144388\n",
      "default\n",
      "0.6855629075736857\n",
      "ordl\n",
      "0.6914651898959926\n",
      "mnmx\n",
      "0.6790153953068059\n",
      "power_with_bins\n",
      "0.6862101051559211\n",
      "qttf_with_bins\n",
      "0.6946058562050904\n",
      "or19\n",
      "0.6822661076494947\n",
      "hsh2\n",
      "0.6860678258135398\n",
      "\n",
      "jannis\n",
      "qttf\n",
      "0.7147681090907622\n",
      "powertransform\n",
      "0.7105023696116385\n",
      "binstransform\n",
      "0.7137786596641131\n",
      "ord3\n",
      "0.7092550404914468\n",
      "onht\n",
      "0.7108089097751857\n",
      "default\n",
      "0.715300728839013\n",
      "ordl\n",
      "0.714719940013173\n",
      "mnmx\n",
      "0.7097006108126314\n",
      "power_with_bins\n",
      "0.7066260500542649\n",
      "qttf_with_bins\n",
      "0.7138999728938054\n",
      "or19\n",
      "0.7056466842241043\n",
      "hsh2\n",
      "0.7088486718405507\n",
      "\n",
      "helena\n",
      "\n",
      "Devnagari-Script\n",
      "\n",
      "numerai28.6\n",
      "qttf\n",
      "0.5135798063961927\n",
      "powertransform\n",
      "0.5165631212178841\n",
      "binstransform\n",
      "0.5113748520368594\n",
      "ord3\n",
      "0.47633902771819575\n",
      "onht\n",
      "0.5099926974102248\n",
      "default\n",
      "0.5119665932140022\n",
      "ordl\n",
      "0.4766214988222818\n",
      "mnmx\n",
      "0.5138382348405044\n",
      "power_with_bins\n",
      "0.5134991982120114\n",
      "qttf_with_bins\n",
      "0.5129644230525374\n",
      "or19\n",
      "0.4805707403889211\n",
      "hsh2\n",
      "0.5153751012335339\n",
      "\n",
      "Jungle-Chess-2pcs\n",
      "qttf\n",
      "0.9979067229879763\n",
      "powertransform\n",
      "0.9985897509700841\n",
      "binstransform\n",
      "0.9977129337540228\n",
      "ord3\n",
      "0.9984829060245177\n",
      "onht\n",
      "0.9986078070833904\n",
      "default\n",
      "0.9984458258771305\n",
      "ordl\n",
      "0.9986258686507548\n",
      "mnmx\n",
      "0.9987492333387594\n",
      "power_with_bins\n",
      "0.9982692237457199\n",
      "qttf_with_bins\n",
      "0.9988942404731865\n",
      "or19\n",
      "0.9986789520351781\n",
      "hsh2\n",
      "0.9987682120335813\n",
      "\n",
      "Fashion-MNIST\n",
      "\n",
      "segment\n",
      "qttf\n",
      "0.9767746059606495\n",
      "powertransform\n",
      "0.9796214442010024\n",
      "binstransform\n",
      "0.9746082656786227\n",
      "ord3\n",
      "0.968680757418755\n",
      "onht\n",
      "0.9900184523138551\n",
      "default\n",
      "0.973216481736223\n",
      "ordl\n",
      "0.9903209878294149\n",
      "mnmx\n",
      "0.9825036203849861\n",
      "power_with_bins\n",
      "0.9781962782985151\n",
      "qttf_with_bins\n",
      "0.9724272157718203\n",
      "or19\n",
      "0.9733193718324584\n",
      "hsh2\n",
      "0.9848286074756236\n",
      "\n",
      "car\n",
      "qttf\n",
      "0.978239698362583\n",
      "powertransform\n",
      "0.9686696051696847\n",
      "binstransform\n",
      "0.9796053107871463\n",
      "ord3\n",
      "0.9796235605949318\n",
      "onht\n",
      "0.9810193022672768\n",
      "default\n",
      "0.9895801294387168\n",
      "ordl\n",
      "0.9805720805752006\n",
      "mnmx\n",
      "0.9612399669956645\n",
      "power_with_bins\n",
      "0.9676860991784734\n",
      "qttf_with_bins\n",
      "0.988909693053202\n",
      "or19\n",
      "0.9787375834939047\n",
      "hsh2\n",
      "0.7766479371367181\n",
      "\n",
      "Australian\n",
      "qttf\n",
      "0.8710831834426618\n",
      "powertransform\n",
      "0.8833655303167989\n",
      "binstransform\n",
      "0.8929678533272168\n",
      "ord3\n",
      "0.8404569901655581\n",
      "onht\n",
      "0.8787335047680536\n",
      "default\n",
      "0.8377165060162588\n",
      "ordl\n",
      "0.8595770809143513\n",
      "mnmx\n",
      "0.844380025193605\n",
      "power_with_bins\n",
      "0.8206129918699595\n",
      "qttf_with_bins\n",
      "0.8455374709654665\n",
      "or19\n",
      "0.8132294278061097\n",
      "hsh2\n",
      "0.8654833503346346\n",
      "\n",
      "higgs\n",
      "qttf\n",
      "0.7273906974504546\n",
      "powertransform\n",
      "0.7248756274670896\n",
      "binstransform\n",
      "0.7224934852090604\n",
      "ord3\n",
      "0.7228868146905574\n",
      "onht\n",
      "0.723187450367759\n",
      "default\n",
      "0.7225391541999194\n",
      "ordl\n",
      "0.7236659894336315\n",
      "mnmx\n",
      "0.7269123480307559\n",
      "power_with_bins\n",
      "0.7248233668696022\n",
      "qttf_with_bins\n",
      "0.724257335333877\n",
      "or19\n",
      "0.7220263555924562\n",
      "hsh2\n",
      "0.7212338429340848\n",
      "\n",
      "shuttle\n",
      "qttf\n",
      "0.9999258571941425\n",
      "powertransform\n",
      "0.9997161873724479\n",
      "binstransform\n",
      "0.9997930447557962\n",
      "ord3\n",
      "0.9995917053336726\n",
      "onht\n",
      "0.9997425966694798\n",
      "default\n",
      "0.9995082726030468\n",
      "ordl\n",
      "0.9995356811571439\n",
      "mnmx\n",
      "0.9997583432725927\n",
      "power_with_bins\n",
      "0.9996239190651675\n",
      "qttf_with_bins\n",
      "0.9993928362083278\n",
      "or19\n",
      "0.9997775507382558\n",
      "hsh2\n",
      "0.9996757304917931\n",
      "\n",
      "connect-4\n",
      "qttf\n",
      "0.8465072633382684\n",
      "powertransform\n",
      "0.8464147502903673\n",
      "binstransform\n",
      "0.8564405963198627\n",
      "ord3\n",
      "0.8412589433931927\n",
      "onht\n",
      "0.8391554753442367\n",
      "default\n",
      "0.8455901883165792\n",
      "ordl\n",
      "0.8473456425542405\n",
      "mnmx\n",
      "0.8463451531132928\n",
      "power_with_bins\n",
      "0.8445325506280049\n",
      "qttf_with_bins\n",
      "0.8483075213251979\n",
      "or19\n",
      "0.8454239079316936\n",
      "hsh2\n",
      "0.8518721389324281\n",
      "\n",
      "bank-marketing\n",
      "qttf\n",
      "0.9014086942434536\n",
      "powertransform\n",
      "0.8950422421511233\n",
      "binstransform\n",
      "0.8987646672671834\n",
      "ord3\n",
      "0.9003945545959811\n",
      "onht\n",
      "0.9016771734039134\n",
      "default\n",
      "0.9023081724722608\n",
      "ordl\n",
      "0.9000166915317245\n",
      "mnmx\n",
      "0.899411772109661\n",
      "power_with_bins\n",
      "0.8973308371836046\n",
      "qttf_with_bins\n",
      "0.8999073901545304\n",
      "or19\n",
      "0.9036295327885036\n",
      "hsh2\n",
      "0.9037361510452147\n",
      "\n",
      "blood-transfusion\n",
      "qttf\n",
      "0.737253939623305\n",
      "powertransform\n",
      "0.6917897140904004\n",
      "binstransform\n",
      "0.7406042351149317\n",
      "ord3\n",
      "0.7877802271586571\n",
      "onht\n",
      "0.7230431000679203\n",
      "default\n",
      "0.7765123756584469\n",
      "ordl\n",
      "0.7205976617742422\n",
      "mnmx\n",
      "0.7741182653240665\n",
      "power_with_bins\n",
      "0.7510704229434527\n",
      "qttf_with_bins\n",
      "0.7307678178757973\n",
      "or19\n",
      "0.7557620802409697\n",
      "hsh2\n",
      "0.7377400691102607\n",
      "\n",
      "cnae-9\n",
      "\n",
      "nomao\n",
      "qttf\n",
      "0.9730768666608303\n",
      "powertransform\n",
      "0.9705748432493586\n",
      "binstransform\n",
      "0.9710589390685728\n",
      "ord3\n",
      "0.9681041344117162\n",
      "onht\n",
      "0.9739676706434881\n",
      "default\n",
      "0.9708451119578505\n",
      "ordl\n",
      "0.9737794730634048\n",
      "mnmx\n",
      "0.9695370542907696\n",
      "power_with_bins\n",
      "0.97202443262612\n",
      "qttf_with_bins\n",
      "0.972843238798885\n",
      "or19\n",
      "0.9737034976114526\n",
      "hsh2\n",
      "0.9693228847561322\n",
      "\n",
      "ldpa\n",
      "qttf\n",
      "0.9868186975798798\n",
      "powertransform\n",
      "0.9860684107216768\n",
      "binstransform\n",
      "0.9877621858514237\n",
      "ord3\n",
      "0.9860405738243528\n",
      "onht\n",
      "0.987907404598382\n",
      "default\n",
      "0.9820165545905375\n",
      "ordl\n",
      "0.9779780958997775\n",
      "mnmx\n",
      "0.9865785573729788\n",
      "power_with_bins\n",
      "0.9872354268624003\n",
      "qttf_with_bins\n",
      "0.9715927545250775\n",
      "or19\n",
      "0.9877598846022086\n",
      "hsh2\n",
      "0.985185857858877\n",
      "\n",
      "skin-segmentation\n",
      "qttf\n",
      "0.9994386503275801\n",
      "powertransform\n",
      "0.9995038412074967\n",
      "binstransform\n",
      "0.9995072099533774\n",
      "ord3\n",
      "0.9992788924158557\n",
      "onht\n",
      "0.9994418704459924\n",
      "default\n",
      "0.9996605320161169\n",
      "ordl\n",
      "0.9995039170161688\n",
      "mnmx\n",
      "0.9994125407100316\n",
      "power_with_bins\n",
      "0.9994059753832427\n",
      "qttf_with_bins\n",
      "0.9995267704039617\n",
      "or19\n",
      "0.9994223571322636\n",
      "hsh2\n",
      "0.9994680013727603\n",
      "\n",
      "phoneme\n",
      "qttf\n",
      "0.8868327579162567\n",
      "powertransform\n",
      "0.8920207494422115\n",
      "binstransform\n",
      "0.9061932509161066\n",
      "ord3\n",
      "0.8923126454831058\n",
      "onht\n",
      "0.8804264157381269\n",
      "default\n",
      "0.8917042622578404\n",
      "ordl\n",
      "0.894101995817126\n",
      "mnmx\n",
      "0.8931962587473355\n",
      "power_with_bins\n",
      "0.8863460477441996\n",
      "qttf_with_bins\n",
      "0.8784907860421391\n",
      "or19\n",
      "0.8948168196897489\n",
      "hsh2\n",
      "0.8911056707155597\n",
      "\n",
      "walking-activity\n",
      "qttf\n",
      "0.6517443899668931\n",
      "powertransform\n",
      "0.5497306537192402\n",
      "binstransform\n",
      "0.6350382195542009\n",
      "ord3\n",
      "0.638039709698525\n",
      "onht\n",
      "0.6371782484815982\n",
      "default\n",
      "0.6234937150383631\n",
      "ordl\n",
      "0.6390647908423948\n",
      "mnmx\n",
      "0.6452946344197639\n",
      "power_with_bins\n",
      "0.653403811524548\n",
      "qttf_with_bins\n",
      "0.6529714704048286\n",
      "or19\n",
      "0.6370920789653873\n",
      "hsh2\n",
      "0.6450341415059864\n",
      "\n",
      "adult\n",
      "qttf\n",
      "0.8655320143136411\n",
      "powertransform\n",
      "0.863941227455868\n",
      "binstransform\n",
      "0.869715735583321\n",
      "ord3\n",
      "0.8649475385958914\n",
      "onht\n",
      "0.8682797930085538\n",
      "default\n",
      "0.8689681793350639\n",
      "ordl\n",
      "0.8740576348580953\n",
      "mnmx\n",
      "0.8646835086984627\n",
      "power_with_bins\n",
      "0.8677368194972779\n",
      "qttf_with_bins\n",
      "0.8718668006497706\n",
      "or19\n",
      "0.8700588333502786\n",
      "hsh2\n",
      "0.863246375193181\n",
      "\n",
      "kc1\n",
      "qttf\n",
      "0.8361156340871763\n",
      "powertransform\n",
      "0.8373917974037409\n",
      "binstransform\n",
      "0.7980125735320477\n",
      "ord3\n",
      "0.826524040337547\n",
      "onht\n",
      "0.8511991428766577\n",
      "default\n",
      "0.834386374565719\n",
      "ordl\n",
      "0.8098020981112919\n",
      "mnmx\n",
      "0.8307011657438785\n",
      "power_with_bins\n",
      "0.8339906296522785\n",
      "qttf_with_bins\n",
      "0.8447905918641897\n",
      "or19\n",
      "0.8763930762342026\n",
      "hsh2\n",
      "0.8309761169250061\n",
      "\n",
      "vehicle\n",
      "qttf\n",
      "0.9877697519206953\n",
      "powertransform\n",
      "0.9668654637713479\n",
      "binstransform\n",
      "0.97942536234025\n",
      "ord3\n",
      "0.9782098343697514\n",
      "onht\n",
      "0.9713148752627431\n",
      "default\n",
      "0.9876466278538174\n",
      "ordl\n",
      "0.9773580083495732\n",
      "mnmx\n",
      "0.9753387275515382\n",
      "power_with_bins\n",
      "0.9774131399357489\n",
      "qttf_with_bins\n",
      "0.9706932172911229\n",
      "or19\n",
      "0.96939451302779\n",
      "hsh2\n",
      "0.9905655802459659\n",
      "\n",
      "credit-g\n",
      "qttf\n",
      "0.7188865704411287\n",
      "powertransform\n",
      "0.7192662818363468\n",
      "binstransform\n",
      "0.6789546385349852\n",
      "ord3\n",
      "0.7375055037379911\n",
      "onht\n",
      "0.6553114823888369\n",
      "default\n",
      "0.7481787430813612\n",
      "ordl\n",
      "0.7165202093839786\n",
      "mnmx\n",
      "0.6884888394243335\n",
      "power_with_bins\n",
      "0.7404062976600543\n",
      "qttf_with_bins\n",
      "0.656781238534677\n",
      "or19\n",
      "0.7256073893169102\n",
      "hsh2\n",
      "0.7169555323662596\n",
      "\n",
      "mfeat-factors\n",
      "qttf\n",
      "0.9747471506705635\n",
      "powertransform\n",
      "0.9691625806599443\n",
      "binstransform\n",
      "0.9812342006313266\n",
      "ord3\n",
      "0.9740451880887366\n",
      "onht\n",
      "0.9727975633620028\n",
      "default\n",
      "0.9796304758204399\n",
      "ordl\n",
      "0.5962731693670198\n",
      "mnmx\n",
      "0.7798763646222836\n",
      "power_with_bins\n",
      "0.9689437293551718\n",
      "qttf_with_bins\n",
      "0.9828261676143306\n",
      "or19\n",
      "0.9740476003578722\n",
      "hsh2\n",
      "0.9756886194921389\n",
      "\n",
      "arrhythmia\n",
      "qttf\n",
      "0.706297925839016\n",
      "powertransform\n",
      "0.5780550750191427\n",
      "binstransform\n",
      "0.6328627797791035\n",
      "ord3\n",
      "0.6603957971884814\n",
      "onht\n",
      "0.6362502526606434\n",
      "default\n",
      "0.7663230901183076\n",
      "ordl\n",
      "0.5744879241863359\n",
      "mnmx\n",
      "0.6828491652124814\n",
      "power_with_bins\n",
      "0.6301366749732003\n",
      "qttf_with_bins\n",
      "0.702803658749233\n",
      "or19\n",
      "0.7005473727457036\n",
      "hsh2\n",
      "0.514933214534784\n",
      "\n",
      "kr-vs-kp\n",
      "qttf\n",
      "0.9817362182157889\n",
      "powertransform\n",
      "0.9912382138960044\n",
      "binstransform\n",
      "0.984982133894299\n",
      "ord3\n",
      "0.9794735539864009\n",
      "onht\n",
      "0.9887359907947758\n",
      "default\n",
      "0.9927392316175597\n",
      "ordl\n",
      "0.987980406165639\n",
      "mnmx\n",
      "0.9862326835291404\n",
      "power_with_bins\n",
      "0.9894889297933593\n",
      "qttf_with_bins\n",
      "0.9894837566786666\n",
      "or19\n",
      "0.9869823424310104\n",
      "hsh2\n",
      "0.9869892237726404\n",
      "\n",
      "anneal\n",
      "\n"
     ]
    }
   ],
   "source": [
    "final_results_dict = {}\n",
    "\n",
    "for experiment in meta_dict:\n",
    "  \n",
    "  print(experiment)\n",
    "  final_results_dict.update({experiment : {}})\n",
    "  \n",
    "  for scenario in meta_dict[experiment]['experiments']:\n",
    "    print(scenario)\n",
    "    print(meta_dict[experiment]['experiments'][scenario]['metric_avg'])\n",
    "    \n",
    "    final_results_dict[experiment].update({scenario : {\n",
    "                                                       'metrics_log' : meta_dict[experiment]['experiments'][scenario]['metrics_log'],\n",
    "                                                       'metric_avg' : meta_dict[experiment]['experiments'][scenario]['metric_avg'],\n",
    "                                                       'time_log' : meta_dict[experiment]['experiments'][scenario]['time_log'],      \n",
    "                                                       'time_avg' : meta_dict[experiment]['experiments'][scenario]['time_avg']}})\n",
    "    \n",
    "  print()\n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Click prediction': {'qttf': {'metrics_log': [0.793432878986247,\n",
       "    0.7951656961550823,\n",
       "    0.7926732238357209,\n",
       "    0.7934008369718079,\n",
       "    0.7908772953862504],\n",
       "   'metric_avg': 0.7931099862670218,\n",
       "   'time_log': [1093.1466024000001,\n",
       "    1300.7134684999999,\n",
       "    2316.3624843000002,\n",
       "    548.1215321999998,\n",
       "    607.9663816000002],\n",
       "   'time_avg': 1173.2620938},\n",
       "  'powertransform': {'metrics_log': [0.7950142402201026,\n",
       "    0.7950694853161997,\n",
       "    0.7968711377187375,\n",
       "    0.7945027061386518,\n",
       "    0.7945218547977992],\n",
       "   'metric_avg': 0.7951958848382981,\n",
       "   'time_log': [3995.4185874,\n",
       "    3232.7866217000005,\n",
       "    724.6709535,\n",
       "    769.1837614999995,\n",
       "    2228.0724014999996],\n",
       "   'time_avg': 2190.02646512},\n",
       "  'binstransform': {'metrics_log': [0.7922157085738761,\n",
       "    0.7951444609712243,\n",
       "    0.7938916240334476,\n",
       "    0.7942028174165757,\n",
       "    0.7951480438599772],\n",
       "   'metric_avg': 0.7941205309710202,\n",
       "   'time_log': [3130.6597977,\n",
       "    1076.2140832999999,\n",
       "    1203.0672561000001,\n",
       "    1920.2127615,\n",
       "    4711.732397900001],\n",
       "   'time_avg': 2408.3772593000003},\n",
       "  'ord3': {'metrics_log': [0.7938479494025453,\n",
       "    0.796119242669765,\n",
       "    0.7949820134737691,\n",
       "    0.7880296644074947,\n",
       "    0.7933551029193116],\n",
       "   'metric_avg': 0.7932667945745772,\n",
       "   'time_log': [835.0490292000001,\n",
       "    2285.1860994,\n",
       "    2135.1678169,\n",
       "    1058.9185036,\n",
       "    1525.3525057999996],\n",
       "   'time_avg': 1567.93479098},\n",
       "  'onht': {'metrics_log': [0.793505190378102,\n",
       "    0.7937324813598129,\n",
       "    0.7946462818103299,\n",
       "    0.7944588377610597,\n",
       "    0.7925135318319407],\n",
       "   'metric_avg': 0.7937712646282491,\n",
       "   'time_log': [2774.7620073,\n",
       "    2799.0054674000003,\n",
       "    1830.6551006999998,\n",
       "    2456.065169399999,\n",
       "    1701.0538700999987],\n",
       "   'time_avg': 2312.3083229799995},\n",
       "  'default': {'metrics_log': [0.7961341666457131,\n",
       "    0.7971334724051354,\n",
       "    0.7946306446225363,\n",
       "    0.7953403053423774,\n",
       "    0.7958632497054119],\n",
       "   'metric_avg': 0.7958203677442348,\n",
       "   'time_log': [1034.9646139,\n",
       "    1959.5968394000001,\n",
       "    1789.1333242999995,\n",
       "    1326.9028478999999,\n",
       "    1313.8488289000006],\n",
       "   'time_avg': 1484.88929088},\n",
       "  'ordl': {'metrics_log': [0.7925003238561129,\n",
       "    0.7918035879811595,\n",
       "    0.7912802062174806,\n",
       "    0.7913482082864516,\n",
       "    0.7921034655764269],\n",
       "   'metric_avg': 0.7918071583835263,\n",
       "   'time_log': [2364.9104729,\n",
       "    4243.560451200001,\n",
       "    978.7662946999999,\n",
       "    2224.9409021,\n",
       "    1301.714358700001],\n",
       "   'time_avg': 2222.7784959200003},\n",
       "  'mnmx': {'metrics_log': [0.7936322571246792,\n",
       "    0.7938519559421848,\n",
       "    0.7950493909819076,\n",
       "    0.7959724566015683,\n",
       "    0.7951273864748485],\n",
       "   'metric_avg': 0.7947266894250377,\n",
       "   'time_log': [1353.0422549,\n",
       "    2952.1196402,\n",
       "    1145.5888833999998,\n",
       "    3534.1824911000003,\n",
       "    3076.5671660999997],\n",
       "   'time_avg': 2412.30008714},\n",
       "  'power_with_bins': {'metrics_log': [0.7920107277256897,\n",
       "    0.79356076810686,\n",
       "    0.7938809989762633,\n",
       "    0.7935035605242579,\n",
       "    0.7933493256226193],\n",
       "   'metric_avg': 0.7932610761911381,\n",
       "   'time_log': [2978.1771519,\n",
       "    2175.1911458000004,\n",
       "    1084.7148051000004,\n",
       "    1307.2293388999997,\n",
       "    2462.3945766000006],\n",
       "   'time_avg': 2001.5414036600002},\n",
       "  'qttf_with_bins': {'metrics_log': [0.794689071504412,\n",
       "    0.7941127776036948,\n",
       "    0.7939660083078729,\n",
       "    0.7950236214143586,\n",
       "    0.795242856408092],\n",
       "   'metric_avg': 0.7946068670476861,\n",
       "   'time_log': [3053.7564624,\n",
       "    1113.3773410999997,\n",
       "    1935.3744341000001,\n",
       "    1065.6936802,\n",
       "    821.4873341000002],\n",
       "   'time_avg': 1597.93785038},\n",
       "  'or19': {'metrics_log': [0.791816595970074,\n",
       "    0.7932559259908352,\n",
       "    0.7935795046549039,\n",
       "    0.793885322372515,\n",
       "    0.7907104278543801],\n",
       "   'metric_avg': 0.7926495553685416,\n",
       "   'time_log': [1559.8519397,\n",
       "    1784.9788487,\n",
       "    5038.553650100001,\n",
       "    993.6187743999999,\n",
       "    718.2356123000009],\n",
       "   'time_avg': 2019.0477650400003},\n",
       "  'hsh2': {'metrics_log': [0.7946508463456418,\n",
       "    0.7945720422183677,\n",
       "    0.7925047600508276,\n",
       "    0.7949014661539078,\n",
       "    0.7931402077709586],\n",
       "   'metric_avg': 0.7939538645079407,\n",
       "   'time_log': [1221.4125202,\n",
       "    1050.0778574,\n",
       "    4715.9335237,\n",
       "    929.6329618,\n",
       "    1110.5265522],\n",
       "   'time_avg': 1805.5166830599999}},\n",
       " 'C.C.FraudD.': {'qttf': {'metrics_log': [0.9995413663617794,\n",
       "    0.9993917244993312,\n",
       "    0.9993963534273647,\n",
       "    0.9994957490989581,\n",
       "    0.9994846919501893],\n",
       "   'metric_avg': 0.9994619770675245,\n",
       "   'time_log': [2607.8225796999996,\n",
       "    751.0733139000004,\n",
       "    728.2766946000011,\n",
       "    533.2662809999983,\n",
       "    457.9179510999984],\n",
       "   'time_avg': 1015.6713640599995},\n",
       "  'powertransform': {'metrics_log': [0.9995320486025453,\n",
       "    0.9994760390808582,\n",
       "    0.9991849496813352,\n",
       "    0.9993798540865279,\n",
       "    0.9994443077155228],\n",
       "   'metric_avg': 0.9994034398333579,\n",
       "   'time_log': [379.9456674000012,\n",
       "    1604.6678971000001,\n",
       "    1535.2032126000013,\n",
       "    1221.3630729999986,\n",
       "    510.2025146999986],\n",
       "   'time_avg': 1050.2764729599999},\n",
       "  'binstransform': {'metrics_log': [0.9995427779113238,\n",
       "    0.9995427779113238,\n",
       "    0.9994997801112389,\n",
       "    0.9995156936990445,\n",
       "    0.9995920739078249],\n",
       "   'metric_avg': 0.9995386207081511,\n",
       "   'time_log': [812.0368694999997,\n",
       "    3702.632356600001,\n",
       "    3492.1826452000023,\n",
       "    1323.9125785000033,\n",
       "    877.7346787999995],\n",
       "   'time_avg': 2041.6998257200012},\n",
       "  'ord3': {'metrics_log': [0.9994180294439032,\n",
       "    0.9995461430290827,\n",
       "    0.9994216322040446,\n",
       "    0.9995032642902826,\n",
       "    0.999458299744389],\n",
       "   'metric_avg': 0.9994694737423405,\n",
       "   'time_log': [2196.814708099999,\n",
       "    357.53706240000065,\n",
       "    841.9152018000004,\n",
       "    833.7533049000012,\n",
       "    999.0996503000006],\n",
       "   'time_avg': 1045.8239855000004},\n",
       "  'onht': {'metrics_log': [0.9995937873952422,\n",
       "    0.9995513525984985,\n",
       "    0.9995937873952422,\n",
       "    0.9995491663066627,\n",
       "    0.9995647722091878],\n",
       "   'metric_avg': 0.9995705731809666,\n",
       "   'time_log': [925.2682341,\n",
       "    531.382172399999,\n",
       "    622.1414009,\n",
       "    398.8083147000016,\n",
       "    2099.2700079999995],\n",
       "   'time_avg': 915.37402602},\n",
       "  'default': {'metrics_log': [0.9996791534490891,\n",
       "    0.9996637303784831,\n",
       "    0.9996344895418293,\n",
       "    0.999682288233657,\n",
       "    0.9996791534490891],\n",
       "   'metric_avg': 0.9996677630104296,\n",
       "   'time_log': [551.2201241999992,\n",
       "    531.4836063999992,\n",
       "    1564.3775267,\n",
       "    954.8359271000008,\n",
       "    651.3533066999989],\n",
       "   'time_avg': 850.6540982199997},\n",
       "  'ordl': {'metrics_log': [0.9993841511208744,\n",
       "    0.9993950751563531,\n",
       "    0.9993345826719885,\n",
       "    0.9993648289141708,\n",
       "    0.9993178968884466],\n",
       "   'metric_avg': 0.9993593069503668,\n",
       "   'time_log': [458.5472555999986,\n",
       "    820.8922812000001,\n",
       "    940.1745329000005,\n",
       "    403.34351310000056,\n",
       "    1433.987915900001],\n",
       "   'time_avg': 811.3890997400001},\n",
       "  'mnmx': {'metrics_log': [0.9995429852407766,\n",
       "    0.9995406978103664,\n",
       "    0.9995429852407766,\n",
       "    0.999513500417601,\n",
       "    0.999513500417601],\n",
       "   'metric_avg': 0.9995307338254242,\n",
       "   'time_log': [575.7158856000005,\n",
       "    801.2576105999997,\n",
       "    1118.6701771999997,\n",
       "    2504.342548999999,\n",
       "    1656.200572499998],\n",
       "   'time_avg': 1331.2373589799995},\n",
       "  'power_with_bins': {'metrics_log': [0.9995899240502608,\n",
       "    0.9995606329109937,\n",
       "    0.9995878741505422,\n",
       "    0.9995130547416758,\n",
       "    0.9994835429078378],\n",
       "   'metric_avg': 0.9995470057522621,\n",
       "   'time_log': [834.6773126999997,\n",
       "    781.0762899999991,\n",
       "    493.6649808000002,\n",
       "    935.0634905999996,\n",
       "    1627.1408471000013],\n",
       "   'time_avg': 934.3245842399999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9995509674882237,\n",
       "    0.9995643670028692,\n",
       "    0.9995643670028692,\n",
       "    0.9995509674882237,\n",
       "    0.9995954255380487],\n",
       "   'metric_avg': 0.9995652189040468,\n",
       "   'time_log': [1443.9235198999995,\n",
       "    791.8514814000009,\n",
       "    591.9456629000015,\n",
       "    1612.995098200001,\n",
       "    722.3504420999998],\n",
       "   'time_avg': 1032.6132409000006},\n",
       "  'or19': {'metrics_log': [0.9997082164287872,\n",
       "    0.9996943939503539,\n",
       "    0.9996516037352903,\n",
       "    0.9996225707132311,\n",
       "    0.9996669439112433],\n",
       "   'metric_avg': 0.9996687457477812,\n",
       "   'time_log': [957.7737363000015,\n",
       "    2088.1413537999997,\n",
       "    449.14165820000017,\n",
       "    513.0474045999999,\n",
       "    353.2496575999994],\n",
       "   'time_avg': 872.2707621000002},\n",
       "  'hsh2': {'metrics_log': [0.9994009793790415,\n",
       "    0.9994171601352931,\n",
       "    0.9992870401746673,\n",
       "    0.9993274837823269,\n",
       "    0.9993141892019959],\n",
       "   'metric_avg': 0.9993493705346651,\n",
       "   'time_log': [3189.818319,\n",
       "    544.3738798999984,\n",
       "    696.1574139000004,\n",
       "    674.2452321000001,\n",
       "    477.72048200000063],\n",
       "   'time_avg': 1116.46306538}},\n",
       " 'aloi': {},\n",
       " 'dionis': {},\n",
       " 'sylvine': {'qttf': {'metrics_log': [0.9352142139798841,\n",
       "    0.9352120816866465,\n",
       "    0.9359973405485171,\n",
       "    0.9250658552000921,\n",
       "    0.9383343910029528],\n",
       "   'metric_avg': 0.9339647764836185,\n",
       "   'time_log': [1774.0288903,\n",
       "    323.7714211000002,\n",
       "    1116.6312199999993,\n",
       "    1109.7559152000013,\n",
       "    1731.9008580999998],\n",
       "   'time_avg': 1211.21766094},\n",
       "  'powertransform': {'metrics_log': [0.9249942834353156,\n",
       "    0.945317803292764,\n",
       "    0.9445343291029962,\n",
       "    0.9445295256554485,\n",
       "    0.9359326171009988],\n",
       "   'metric_avg': 0.9390617117175045,\n",
       "   'time_log': [464.9579131999999,\n",
       "    455.43599710000126,\n",
       "    555.219542400002,\n",
       "    2122.735764000001,\n",
       "    366.55403619999925],\n",
       "   'time_avg': 792.9806505800007},\n",
       "  'binstransform': {'metrics_log': [0.9343444158456511,\n",
       "    0.9390539406529148,\n",
       "    0.9422005182125731,\n",
       "    0.9374847441238424,\n",
       "    0.9359285017120386],\n",
       "   'metric_avg': 0.9378024241094041,\n",
       "   'time_log': [1684.9104778,\n",
       "    472.27749550000226,\n",
       "    2893.8929188,\n",
       "    1032.644971400001,\n",
       "    443.31882849999965],\n",
       "   'time_avg': 1305.4089384000006},\n",
       "  'ord3': {'metrics_log': [0.9396807809493102,\n",
       "    0.9349805820622434,\n",
       "    0.9364932194937656,\n",
       "    0.9318997321784241,\n",
       "    0.8997188472831869],\n",
       "   'metric_avg': 0.9285546323933861,\n",
       "   'time_log': [445.53448410000055,\n",
       "    2495.8394835,\n",
       "    1936.1700519000005,\n",
       "    224.36551020000115,\n",
       "    174.1816730999999],\n",
       "   'time_avg': 1055.2182405600004},\n",
       "  'onht': {'metrics_log': [0.9280255259187523,\n",
       "    0.9256371176745884,\n",
       "    0.9311222245162031,\n",
       "    0.9303672357713514,\n",
       "    0.9295449991954762],\n",
       "   'metric_avg': 0.9289394206152742,\n",
       "   'time_log': [2367.956682,\n",
       "    515.741710899998,\n",
       "    1170.3896681000006,\n",
       "    549.5972152000031,\n",
       "    3184.037467599999],\n",
       "   'time_avg': 1557.5445487600002},\n",
       "  'default': {'metrics_log': [0.9390704744197401,\n",
       "    0.9429581849312972,\n",
       "    0.946088962822199,\n",
       "    0.9437367636677387,\n",
       "    0.9406224811941449],\n",
       "   'metric_avg': 0.9424953734070239,\n",
       "   'time_log': [2498.403788900001,\n",
       "    441.34346989999904,\n",
       "    1796.9697395999974,\n",
       "    873.2090774999997,\n",
       "    431.5436812000007],\n",
       "   'time_avg': 1208.2939514199995},\n",
       "  'ordl': {'metrics_log': [0.9422161402916928,\n",
       "    0.9507806462480111,\n",
       "    0.9500017067390117,\n",
       "    0.950800770433208,\n",
       "    0.9476732422210654],\n",
       "   'metric_avg': 0.9482945011865977,\n",
       "   'time_log': [485.5965078999998,\n",
       "    492.89412690000063,\n",
       "    1628.410178,\n",
       "    1491.9568362999998,\n",
       "    896.4632653999979],\n",
       "   'time_avg': 999.0641828999997},\n",
       "  'mnmx': {'metrics_log': [0.9273105973503379,\n",
       "    0.9319925135237362,\n",
       "    0.9437391026344284,\n",
       "    0.9335775608636979,\n",
       "    0.9429604862351305],\n",
       "   'metric_avg': 0.9359160521214662,\n",
       "   'time_log': [224.39780959999916,\n",
       "    1235.1673813000016,\n",
       "    921.4777730000023,\n",
       "    354.1386434999986,\n",
       "    305.5612094999997],\n",
       "   'time_avg': 608.1485633800003},\n",
       "  'power_with_bins': {'metrics_log': [0.9321210743645112,\n",
       "    0.9313425382347169,\n",
       "    0.9360057669403873,\n",
       "    0.9368032297523209,\n",
       "    0.9407049941927991],\n",
       "   'metric_avg': 0.9353955206969472,\n",
       "   'time_log': [1511.7613340000007,\n",
       "    1164.1585778000008,\n",
       "    1173.4932087000016,\n",
       "    1491.2871075000003,\n",
       "    1155.2370913999985],\n",
       "   'time_avg': 1299.1874638800005},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9249405884397129,\n",
       "    0.9296786428285829,\n",
       "    0.9359354448712964,\n",
       "    0.9219131497552411,\n",
       "    0.9335821456559761],\n",
       "   'metric_avg': 0.9292099943101618,\n",
       "   'time_log': [972.7733109000001,\n",
       "    258.8100497000014,\n",
       "    469.7844474000012,\n",
       "    1520.1167931,\n",
       "    2899.8358837999986],\n",
       "   'time_avg': 1224.2640969800002},\n",
       "  'or19': {'metrics_log': [0.9445141736843761,\n",
       "    0.9367175624595129,\n",
       "    0.9375248072082702,\n",
       "    0.9383076272673946,\n",
       "    0.9476552677134241],\n",
       "   'metric_avg': 0.9409438876665955,\n",
       "   'time_log': [704.7301181000003,\n",
       "    587.9221149000005,\n",
       "    1045.693503999999,\n",
       "    941.1323636999987,\n",
       "    2600.656798799999],\n",
       "   'time_avg': 1176.0269798999993},\n",
       "  'hsh2': {'metrics_log': [0.9390605545408512,\n",
       "    0.93203239357701,\n",
       "    0.9414072358422502,\n",
       "    0.944546985441401,\n",
       "    0.9344012915314229],\n",
       "   'metric_avg': 0.9382896921865871,\n",
       "   'time_log': [437.2225689000006,\n",
       "    328.1156687999992,\n",
       "    1344.3052836999996,\n",
       "    1040.107740800002,\n",
       "    2869.9297528000025],\n",
       "   'time_avg': 1203.9362030000007}},\n",
       " 'jasmine': {'qttf': {'metrics_log': [0.804436736811423,\n",
       "    0.8024259759521161,\n",
       "    0.814052075316533,\n",
       "    0.815353255923998,\n",
       "    0.7942218350754937],\n",
       "   'metric_avg': 0.8060979758159128,\n",
       "   'time_log': [1149.1929904000026,\n",
       "    1262.6946309999985,\n",
       "    534.7170354000009,\n",
       "    3576.959920699999,\n",
       "    283.12557860000015],\n",
       "   'time_avg': 1361.3380312200002},\n",
       "  'powertransform': {'metrics_log': [0.8239588443854603,\n",
       "    0.8056263302892305,\n",
       "    0.8094733917336151,\n",
       "    0.825085159615435,\n",
       "    0.8125428373001377],\n",
       "   'metric_avg': 0.8153373126647757,\n",
       "   'time_log': [618.0042592000027,\n",
       "    796.0712625999986,\n",
       "    444.0487385000015,\n",
       "    411.2319862000004,\n",
       "    1804.216354100001],\n",
       "   'time_avg': 814.7145201200008},\n",
       "  'binstransform': {'metrics_log': [0.8169811436547131,\n",
       "    0.8155310411904999,\n",
       "    0.8163718443928543,\n",
       "    0.8309291113904907,\n",
       "    0.8200481148234929],\n",
       "   'metric_avg': 0.8199722510904103,\n",
       "   'time_log': [2473.631307200001,\n",
       "    350.2395694000006,\n",
       "    425.30890799999906,\n",
       "    1004.2155767999975,\n",
       "    1160.6155456999986],\n",
       "   'time_avg': 1082.8021814199994},\n",
       "  'ord3': {'metrics_log': [0.8041500871988405,\n",
       "    0.7973739020300561,\n",
       "    0.79855446786585,\n",
       "    0.7970468857824371,\n",
       "    0.8012767047865819],\n",
       "   'metric_avg': 0.7996804095327532,\n",
       "   'time_log': [1408.589100199999,\n",
       "    1212.244209499997,\n",
       "    727.2536934999989,\n",
       "    726.4117819999992,\n",
       "    1240.0384646999992],\n",
       "   'time_avg': 1062.9074499799985},\n",
       "  'onht': {'metrics_log': [0.7926555017246503,\n",
       "    0.8053512374281331,\n",
       "    0.8149504699172904,\n",
       "    0.8100201405143396,\n",
       "    0.8117607603980426],\n",
       "   'metric_avg': 0.8069476219964912,\n",
       "   'time_log': [1960.025009500001,\n",
       "    1362.8149440999987,\n",
       "    739.6333448000005,\n",
       "    1191.0821391999998,\n",
       "    5084.670541099997],\n",
       "   'time_avg': 2067.6451957399995},\n",
       "  'default': {'metrics_log': [0.7792457839566768,\n",
       "    0.7887685495434975,\n",
       "    0.7896903761261443,\n",
       "    0.7858279147046024,\n",
       "    0.7921431078154079],\n",
       "   'metric_avg': 0.7871351464292659,\n",
       "   'time_log': [646.6904794000002,\n",
       "    775.2414726999996,\n",
       "    1510.0898938999999,\n",
       "    319.84741829999984,\n",
       "    435.9512371000019],\n",
       "   'time_avg': 737.5641002800003},\n",
       "  'ordl': {'metrics_log': [0.7889048772671379,\n",
       "    0.8038036280803362,\n",
       "    0.7999220813673106,\n",
       "    0.8042002274103349,\n",
       "    0.7979181946944706],\n",
       "   'metric_avg': 0.798949801763918,\n",
       "   'time_log': [428.27960800000074,\n",
       "    1359.842790900002,\n",
       "    693.0905065000006,\n",
       "    1208.7708973000008,\n",
       "    588.783976499999],\n",
       "   'time_avg': 855.7535558400007},\n",
       "  'mnmx': {'metrics_log': [0.81574795229137,\n",
       "    0.8078336404424982,\n",
       "    0.8043318263248285,\n",
       "    0.8019628395555528,\n",
       "    0.7977483377665524],\n",
       "   'metric_avg': 0.8055249192761604,\n",
       "   'time_log': [712.637628299999,\n",
       "    782.3207234999973,\n",
       "    253.0987677000012,\n",
       "    371.80826119999983,\n",
       "    534.3713412999969],\n",
       "   'time_avg': 530.8473443999989},\n",
       "  'power_with_bins': {'metrics_log': [0.803146915727787,\n",
       "    0.8161829375120943,\n",
       "    0.8012304247898959,\n",
       "    0.8052629636346972,\n",
       "    0.8057310623060058],\n",
       "   'metric_avg': 0.806310860794096,\n",
       "   'time_log': [753.0865374000023,\n",
       "    803.2638473999978,\n",
       "    549.9027556000001,\n",
       "    286.75761970000167,\n",
       "    913.1028144999982],\n",
       "   'time_avg': 661.22271492},\n",
       "  'qttf_with_bins': {'metrics_log': [0.780721263334027,\n",
       "    0.774489433914612,\n",
       "    0.7590012332738807,\n",
       "    0.779006048016702,\n",
       "    0.7773920448988276],\n",
       "   'metric_avg': 0.7741220046876098,\n",
       "   'time_log': [1329.6100417999987,\n",
       "    1217.2644475000016,\n",
       "    324.20064679999996,\n",
       "    898.0061410999988,\n",
       "    377.8133353000012],\n",
       "   'time_avg': 829.3789225},\n",
       "  'or19': {'metrics_log': [0.7875902193735945,\n",
       "    0.7782631416069176,\n",
       "    0.7803119853846758,\n",
       "    0.7647861527348955,\n",
       "    0.7744319079974674],\n",
       "   'metric_avg': 0.7770766814195101,\n",
       "   'time_log': [283.8594527999994,\n",
       "    609.0633884000017,\n",
       "    1199.6503326999991,\n",
       "    1748.3900804000004,\n",
       "    332.95268139999826],\n",
       "   'time_avg': 834.7831871399998},\n",
       "  'hsh2': {'metrics_log': [0.7971610718230249,\n",
       "    0.8037309733418678,\n",
       "    0.8026382974362178,\n",
       "    0.8021049990680978,\n",
       "    0.8023041681635162],\n",
       "   'metric_avg': 0.801587901966545,\n",
       "   'time_log': [315.81915429999935,\n",
       "    1083.0253481,\n",
       "    774.6017563999994,\n",
       "    863.4206029000015,\n",
       "    1141.5012003999982],\n",
       "   'time_avg': 835.6736124199997}},\n",
       " 'fabert': {'qttf': {'metrics_log': [0.7094816950180316,\n",
       "    0.7055367129955021,\n",
       "    0.6996799142841938,\n",
       "    0.6928853452440772,\n",
       "    0.6963491736498325],\n",
       "   'metric_avg': 0.7007865682383275,\n",
       "   'time_log': [7375.1434955,\n",
       "    5390.955909799999,\n",
       "    2855.271315699996,\n",
       "    1480.8870748000045,\n",
       "    7422.5541199],\n",
       "   'time_avg': 4904.96238314},\n",
       "  'powertransform': {'metrics_log': [0.6938592373982502,\n",
       "    0.6951045506965983,\n",
       "    0.7086824792633502,\n",
       "    0.6992765006396413,\n",
       "    0.6997813718554953],\n",
       "   'metric_avg': 0.6993408279706671,\n",
       "   'time_log': [7393.931541000002,\n",
       "    7403.039083400003,\n",
       "    2598.918222499997,\n",
       "    7212.266758500002,\n",
       "    4918.170236900005],\n",
       "   'time_avg': 5905.265168460001},\n",
       "  'binstransform': {'metrics_log': [0.6838059895279677,\n",
       "    0.6821650263315313,\n",
       "    0.6907807491523597,\n",
       "    0.6837044876289556,\n",
       "    0.6884370839713074],\n",
       "   'metric_avg': 0.6857786673224243,\n",
       "   'time_log': [2947.4707970000018,\n",
       "    3640.1892204000033,\n",
       "    3955.332386899994,\n",
       "    3866.384628400003,\n",
       "    2750.1100981000054],\n",
       "   'time_avg': 3431.8974261600015},\n",
       "  'ord3': {'metrics_log': [0.6928982588689655,\n",
       "    0.6911755825669141,\n",
       "    0.6935665084591547,\n",
       "    0.6897886484950443,\n",
       "    0.6840185746393924],\n",
       "   'metric_avg': 0.6902895146058943,\n",
       "   'time_log': [1927.9005228999995,\n",
       "    2275.4290232999992,\n",
       "    1800.724620500001,\n",
       "    2238.7151452,\n",
       "    2696.6456257000027],\n",
       "   'time_avg': 2187.8829875200004},\n",
       "  'onht': {'metrics_log': [0.6818454724898645,\n",
       "    0.671969892827468,\n",
       "    0.7047705914438529,\n",
       "    0.6837881943216748,\n",
       "    0.6891872984079319],\n",
       "   'metric_avg': 0.6863122898981583,\n",
       "   'time_log': [2812.402817800001,\n",
       "    2641.5376579000003,\n",
       "    3739.981557699997,\n",
       "    1541.0769117999953,\n",
       "    7305.251439],\n",
       "   'time_avg': 3608.050076839999},\n",
       "  'default': {'metrics_log': [0.671991011852254,\n",
       "    0.6717203280955821,\n",
       "    0.6710457881685323,\n",
       "    0.673426669372685,\n",
       "    0.6733643902795031],\n",
       "   'metric_avg': 0.6723096375537113,\n",
       "   'time_log': [2010.736469899999,\n",
       "    1661.1208995999987,\n",
       "    1459.618881399998,\n",
       "    3717.1662719000014,\n",
       "    2853.029905000003],\n",
       "   'time_avg': 2340.33448556},\n",
       "  'ordl': {'metrics_log': [0.6840552178756164,\n",
       "    0.6727806867656513,\n",
       "    0.6796288013244667,\n",
       "    0.6700321767118247,\n",
       "    0.6681420169613006],\n",
       "   'metric_avg': 0.6749277799277719,\n",
       "   'time_log': [2602.898566,\n",
       "    2413.4104859,\n",
       "    2533.0459431000018,\n",
       "    1793.1419286000018,\n",
       "    1813.0018130000026],\n",
       "   'time_avg': 2231.0997473200014},\n",
       "  'mnmx': {'metrics_log': [0.6875304218680381,\n",
       "    0.6726271785084619,\n",
       "    0.6763200560982419,\n",
       "    0.6801947824826458,\n",
       "    0.6811901415308803],\n",
       "   'metric_avg': 0.6795725160976536,\n",
       "   'time_log': [2756.1937278000005,\n",
       "    1862.9911220999966,\n",
       "    3999.5062488000003,\n",
       "    1593.8174141000054,\n",
       "    2545.4936430000016],\n",
       "   'time_avg': 2551.600431160001},\n",
       "  'power_with_bins': {'metrics_log': [0.7085178242980928,\n",
       "    0.7093870876609085,\n",
       "    0.7135807958617482,\n",
       "    0.7122264552295242,\n",
       "    0.7031209368904989],\n",
       "   'metric_avg': 0.7093666199881545,\n",
       "   'time_log': [7503.048980899999,\n",
       "    2292.198833999999,\n",
       "    4755.009597600001,\n",
       "    7326.532233799997,\n",
       "    7271.993827700004],\n",
       "   'time_avg': 5829.7566948},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6653896524492143,\n",
       "    0.6649117186215124,\n",
       "    0.665386284823132,\n",
       "    0.6615674067775168,\n",
       "    0.6670185706264309],\n",
       "   'metric_avg': 0.6648547266595614,\n",
       "   'time_log': [2567.810695700002,\n",
       "    2041.6860234999986,\n",
       "    2031.9104826000003,\n",
       "    1477.685149500001,\n",
       "    1659.7514576999965],\n",
       "   'time_avg': 1955.7687617999995},\n",
       "  'or19': {'metrics_log': [0.6911794532268705,\n",
       "    0.7034581546044664,\n",
       "    0.6950211548930045,\n",
       "    0.7095197149703735,\n",
       "    0.7066025999380957],\n",
       "   'metric_avg': 0.7011562155265622,\n",
       "   'time_log': [7449.2213539,\n",
       "    3055.552577599996,\n",
       "    3631.201449,\n",
       "    4213.704692400002,\n",
       "    7353.480644199997],\n",
       "   'time_avg': 5140.632143419999},\n",
       "  'hsh2': {'metrics_log': [0.6803198262076942,\n",
       "    0.6871176174689363,\n",
       "    0.6717390624680744,\n",
       "    0.683504527582827,\n",
       "    0.6902271804019794],\n",
       "   'metric_avg': 0.6825816428259022,\n",
       "   'time_log': [7228.526048599997,\n",
       "    5306.151295600001,\n",
       "    2972.7846081000025,\n",
       "    3226.8511214000027,\n",
       "    4769.3768383999995],\n",
       "   'time_avg': 4700.737982420001}},\n",
       " 'dilbert': {},\n",
       " 'christine': {},\n",
       " 'APSFailure': {'qttf': {'metrics_log': [0.9898127598333643,\n",
       "    0.9903375978810185,\n",
       "    0.989055506472356,\n",
       "    0.9880421120136811,\n",
       "    0.9891965035773745],\n",
       "   'metric_avg': 0.9892888959555588,\n",
       "   'time_log': [1044.513748,\n",
       "    2903.2183207999997,\n",
       "    3125.2899756999996,\n",
       "    1340.9146553,\n",
       "    1455.156138800001],\n",
       "   'time_avg': 1973.8185677200004},\n",
       "  'powertransform': {'metrics_log': [0.9905465141555523,\n",
       "    0.9904823154300556,\n",
       "    0.9891574650194738,\n",
       "    0.9889296300712941,\n",
       "    0.9895700884077739],\n",
       "   'metric_avg': 0.9897372026168298,\n",
       "   'time_log': [621.5109205,\n",
       "    2977.6632177,\n",
       "    1218.5872878,\n",
       "    1653.7821815999996,\n",
       "    453.75604399999975],\n",
       "   'time_avg': 1385.05993032},\n",
       "  'binstransform': {'metrics_log': [0.9899611090044417,\n",
       "    0.9901622289409152,\n",
       "    0.989318497800995,\n",
       "    0.9901163347840143,\n",
       "    0.9902261590042101],\n",
       "   'metric_avg': 0.9899568659069153,\n",
       "   'time_log': [4165.444003799999,\n",
       "    789.9127466,\n",
       "    689.3854501999995,\n",
       "    1992.589129699999,\n",
       "    1505.6268942000006],\n",
       "   'time_avg': 1828.5916448999997},\n",
       "  'ord3': {'metrics_log': [0.9896689673070895,\n",
       "    0.9890078900379589,\n",
       "    0.9893648258987625,\n",
       "    0.9892200487025274,\n",
       "    0.9893601524726825],\n",
       "   'metric_avg': 0.989324376883804,\n",
       "   'time_log': [478.0012328,\n",
       "    661.8348558999999,\n",
       "    870.4754220999998,\n",
       "    3088.1187089,\n",
       "    1043.3731484999998],\n",
       "   'time_avg': 1228.36067364},\n",
       "  'onht': {'metrics_log': [0.988189445672278,\n",
       "    0.9876624612311341,\n",
       "    0.9878719422614082,\n",
       "    0.9883274561670831,\n",
       "    0.9882022052943488],\n",
       "   'metric_avg': 0.9880507021252504,\n",
       "   'time_log': [1210.3705138,\n",
       "    4427.1466795,\n",
       "    4618.271535700001,\n",
       "    2619.0971855000007,\n",
       "    1139.6034476000004],\n",
       "   'time_avg': 2802.89787242},\n",
       "  'default': {'metrics_log': [0.990309004597054,\n",
       "    0.9903054541874304,\n",
       "    0.9908718474007221,\n",
       "    0.9907271681795454,\n",
       "    0.9912195079746523],\n",
       "   'metric_avg': 0.9906865964678809,\n",
       "   'time_log': [303.9435281,\n",
       "    2324.5315388,\n",
       "    314.91452530000015,\n",
       "    1158.3215761000001,\n",
       "    1228.2331224],\n",
       "   'time_avg': 1065.98885814},\n",
       "  'ordl': {'metrics_log': [0.9934038206310897,\n",
       "    0.9931344699049796,\n",
       "    0.9933857037337843,\n",
       "    0.9932869290859524,\n",
       "    0.9935635701049643],\n",
       "   'metric_avg': 0.993354898692154,\n",
       "   'time_log': [443.15514919999987,\n",
       "    1194.5943337999997,\n",
       "    585.2001044000062,\n",
       "    2176.8590398000015,\n",
       "    1161.3674845999994],\n",
       "   'time_avg': 1112.2352223600014},\n",
       "  'mnmx': {'metrics_log': [0.9932242112064085,\n",
       "    0.9932817662997496,\n",
       "    0.9935721475249585,\n",
       "    0.9934132140347544,\n",
       "    0.9936213056866791],\n",
       "   'metric_avg': 0.9934225289505099,\n",
       "   'time_log': [1439.9074074999953,\n",
       "    2162.482063000003,\n",
       "    1087.5223681999996,\n",
       "    430.2489592999991,\n",
       "    1586.931632599997],\n",
       "   'time_avg': 1341.4184861199988},\n",
       "  'power_with_bins': {'metrics_log': [0.9946988593804467,\n",
       "    0.9949566050704429,\n",
       "    0.994455794547966,\n",
       "    0.99416146877564,\n",
       "    0.9952747521971876],\n",
       "   'metric_avg': 0.9947094959943368,\n",
       "   'time_log': [2150.7978374000013,\n",
       "    1250.4658679999993,\n",
       "    864.1977702000004,\n",
       "    1255.262171800001,\n",
       "    702.5165549999947],\n",
       "   'time_avg': 1244.6480404799993},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9943302291850025,\n",
       "    0.99491184263341,\n",
       "    0.9943521024189387,\n",
       "    0.9951283599681584,\n",
       "    0.9947104219481769],\n",
       "   'metric_avg': 0.9946865912307373,\n",
       "   'time_log': [283.54964639999525,\n",
       "    2340.8882446999996,\n",
       "    515.6464529000004,\n",
       "    497.94215900000563,\n",
       "    1732.147676600005],\n",
       "   'time_avg': 1074.0348359200011},\n",
       "  'or19': {'metrics_log': [0.9943461205178155,\n",
       "    0.9940666368019236,\n",
       "    0.9944151511676124,\n",
       "    0.9944023862581051,\n",
       "    0.9941462950968284],\n",
       "   'metric_avg': 0.9942753179684569,\n",
       "   'time_log': [737.7779628000062,\n",
       "    664.1695442000055,\n",
       "    1862.6784869999974,\n",
       "    1992.0979713999986,\n",
       "    1588.396413800001],\n",
       "   'time_avg': 1369.0240758400018},\n",
       "  'hsh2': {'metrics_log': [0.993527785358925,\n",
       "    0.9933200355418651,\n",
       "    0.9935182445039255,\n",
       "    0.9930095007109202,\n",
       "    0.9926520747679677],\n",
       "   'metric_avg': 0.9932055281767207,\n",
       "   'time_log': [1510.7452352000037,\n",
       "    480.62575079999806,\n",
       "    3029.203369499999,\n",
       "    4906.6922815,\n",
       "    704.9862888999996],\n",
       "   'time_avg': 2126.45058518}},\n",
       " 'MiniBooNE': {'qttf': {'metrics_log': [0.9429049203960808,\n",
       "    0.9464318135295616,\n",
       "    0.9464998252795271,\n",
       "    0.9464089040906258,\n",
       "    0.9460310767905014],\n",
       "   'metric_avg': 0.9456553080172594,\n",
       "   'time_log': [1274.6262891000006,\n",
       "    1091.7669247000013,\n",
       "    1561.6575025000002,\n",
       "    1390.8685480000004,\n",
       "    774.2563819999996],\n",
       "   'time_avg': 1218.6351292600004},\n",
       "  'powertransform': {'metrics_log': [0.9450071846857319,\n",
       "    0.9445109570368947,\n",
       "    0.9449773482058579,\n",
       "    0.944813683250003,\n",
       "    0.9447937836622765],\n",
       "   'metric_avg': 0.9448205913681529,\n",
       "   'time_log': [1234.3949288999993,\n",
       "    4075.7723007999994,\n",
       "    3738.6827474,\n",
       "    2820.1502282,\n",
       "    641.8414507000016],\n",
       "   'time_avg': 2502.1683312},\n",
       "  'binstransform': {'metrics_log': [0.9443521058971368,\n",
       "    0.9409527589499868,\n",
       "    0.94498359545805,\n",
       "    0.943436298638152,\n",
       "    0.9447252146185348],\n",
       "   'metric_avg': 0.943689994712372,\n",
       "   'time_log': [4432.836714500001,\n",
       "    1684.6929149999996,\n",
       "    853.092318500001,\n",
       "    1425.034461299998,\n",
       "    1264.0332259999996],\n",
       "   'time_avg': 1931.9379270599998},\n",
       "  'ord3': {'metrics_log': [0.9419261139532826,\n",
       "    0.9446441582803812,\n",
       "    0.9438867779517077,\n",
       "    0.9442292705280859,\n",
       "    0.9436818057162254],\n",
       "   'metric_avg': 0.9436736252859366,\n",
       "   'time_log': [3453.966067900001,\n",
       "    1489.8893059000002,\n",
       "    2090.2018826000003,\n",
       "    3837.0946033,\n",
       "    1187.0065538000017],\n",
       "   'time_avg': 2411.6316827000005},\n",
       "  'onht': {'metrics_log': [0.9444780911169504,\n",
       "    0.9455461240421077,\n",
       "    0.9397063314727498,\n",
       "    0.9435131495880063,\n",
       "    0.9451813390466784],\n",
       "   'metric_avg': 0.9436850070532985,\n",
       "   'time_log': [2092.8899354000005,\n",
       "    3152.102148099999,\n",
       "    530.2078393999982,\n",
       "    860.0226287000005,\n",
       "    670.0432126000014],\n",
       "   'time_avg': 1461.05315284},\n",
       "  'default': {'metrics_log': [0.9455564684115499,\n",
       "    0.9431008969087892,\n",
       "    0.9441431487427753,\n",
       "    0.9453793683772319,\n",
       "    0.9459657385613497],\n",
       "   'metric_avg': 0.9448291242003393,\n",
       "   'time_log': [807.2093283000004,\n",
       "    1156.1669125000008,\n",
       "    1723.0983215000006,\n",
       "    1683.5453340999993,\n",
       "    1817.642681899999],\n",
       "   'time_avg': 1437.53251566},\n",
       "  'ordl': {'metrics_log': [0.9438405610484318,\n",
       "    0.9431192776243524,\n",
       "    0.9448620169861891,\n",
       "    0.94602256427017,\n",
       "    0.9464165977193372],\n",
       "   'metric_avg': 0.944852203529696,\n",
       "   'time_log': [2166.3239300999994,\n",
       "    2897.141270100001,\n",
       "    2535.103529799999,\n",
       "    1504.7019959000027,\n",
       "    3141.026329100001],\n",
       "   'time_avg': 2448.8594110000004},\n",
       "  'mnmx': {'metrics_log': [0.9450249662201966,\n",
       "    0.9441120977655704,\n",
       "    0.9437051772572802,\n",
       "    0.9409397336683003,\n",
       "    0.9430729853307145],\n",
       "   'metric_avg': 0.9433709920484125,\n",
       "   'time_log': [2644.7783616000015,\n",
       "    3859.683603999998,\n",
       "    2599.9131676000034,\n",
       "    488.93301280000014,\n",
       "    4074.8696356],\n",
       "   'time_avg': 2733.6355563200004},\n",
       "  'power_with_bins': {'metrics_log': [0.9435382989144571,\n",
       "    0.9448351009571635,\n",
       "    0.9443234511310854,\n",
       "    0.943387913161561,\n",
       "    0.9449228246259478],\n",
       "   'metric_avg': 0.944201517758043,\n",
       "   'time_log': [2630.2378303000005,\n",
       "    555.4769614000033,\n",
       "    3984.2162945999953,\n",
       "    2164.7764234999922,\n",
       "    1138.0841436000046],\n",
       "   'time_avg': 2094.558330679999},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9482735878145504,\n",
       "    0.9459696938441928,\n",
       "    0.9465098183906665,\n",
       "    0.945536853640182,\n",
       "    0.9467959465243696],\n",
       "   'metric_avg': 0.9466171800427924,\n",
       "   'time_log': [3582.9820606000067,\n",
       "    1547.6690949999975,\n",
       "    1947.9327961000017,\n",
       "    1506.6196376000007,\n",
       "    4245.468900400003],\n",
       "   'time_avg': 2566.134497940002},\n",
       "  'or19': {'metrics_log': [0.9448143075235912,\n",
       "    0.9454290292199364,\n",
       "    0.944693786618093,\n",
       "    0.9441572088883474,\n",
       "    0.9445029228691387],\n",
       "   'metric_avg': 0.9447194510238213,\n",
       "   'time_log': [4164.7944565,\n",
       "    1735.501518500001,\n",
       "    1030.7074120999969,\n",
       "    2037.4224425000066,\n",
       "    1812.6364049999975],\n",
       "   'time_avg': 2156.2124469200003},\n",
       "  'hsh2': {'metrics_log': [0.9423820709192119,\n",
       "    0.9430768441448185,\n",
       "    0.9383057362828999,\n",
       "    0.9431493885313909,\n",
       "    0.9428812798744203],\n",
       "   'metric_avg': 0.9419590639505483,\n",
       "   'time_log': [2620.134113,\n",
       "    2918.2686474,\n",
       "    1204.617393600005,\n",
       "    5608.974861499999,\n",
       "    630.7847703000007],\n",
       "   'time_avg': 2596.555957160001}},\n",
       " 'volkert': {'qttf': {'metrics_log': [0.6842480498159216,\n",
       "    0.6592806058444152,\n",
       "    0.697398033064277,\n",
       "    0.6962084743717866,\n",
       "    0.6888320841379261],\n",
       "   'metric_avg': 0.6851934494468652,\n",
       "   'time_log': [7425.826766399998,\n",
       "    7447.047307699999,\n",
       "    7486.880790200001,\n",
       "    7232.480973499994,\n",
       "    7548.642541200003],\n",
       "   'time_avg': 7428.175675799999},\n",
       "  'powertransform': {'metrics_log': [0.6807719303261723,\n",
       "    0.6805957894883607,\n",
       "    0.6912589876309861,\n",
       "    0.6931261900516943,\n",
       "    0.6910224063815499],\n",
       "   'metric_avg': 0.6873550607757527,\n",
       "   'time_log': [7373.567973699999,\n",
       "    7693.5709785,\n",
       "    7278.462435300004,\n",
       "    7564.758447400003,\n",
       "    7329.430114900002],\n",
       "   'time_avg': 7447.957989960001},\n",
       "  'binstransform': {'metrics_log': [0.6919029789231335,\n",
       "    0.6760764912941671,\n",
       "    0.6871929907064162,\n",
       "    0.6844616152086918,\n",
       "    0.6815622021092331],\n",
       "   'metric_avg': 0.6842392556483283,\n",
       "   'time_log': [7309.5187829999995,\n",
       "    7987.261437100002,\n",
       "    7296.710361999998,\n",
       "    7283.1085246,\n",
       "    7259.233981600002],\n",
       "   'time_avg': 7427.16661766},\n",
       "  'ord3': {'metrics_log': [0.691235794852923,\n",
       "    0.6977152758577865,\n",
       "    0.6929921317009367,\n",
       "    0.6942985514104963,\n",
       "    0.6927643886490807],\n",
       "   'metric_avg': 0.6938012284942446,\n",
       "   'time_log': [7527.909856099999,\n",
       "    7239.797392199998,\n",
       "    7515.131485099999,\n",
       "    7287.1671261999945,\n",
       "    5724.459505699997],\n",
       "   'time_avg': 7058.893073059997},\n",
       "  'onht': {'metrics_log': [0.6984624937507324,\n",
       "    0.6646740065368277,\n",
       "    0.6967581510221211,\n",
       "    0.6961616833442106,\n",
       "    0.689380752918302],\n",
       "   'metric_avg': 0.6890874175144388,\n",
       "   'time_log': [7249.3785704,\n",
       "    7546.492714800002,\n",
       "    7432.603989099996,\n",
       "    7445.719893200003,\n",
       "    5012.206100399999],\n",
       "   'time_avg': 6937.28025358},\n",
       "  'default': {'metrics_log': [0.6921163243001254,\n",
       "    0.6898859359620388,\n",
       "    0.6862244517145166,\n",
       "    0.6696977391566182,\n",
       "    0.689890086735129],\n",
       "   'metric_avg': 0.6855629075736857,\n",
       "   'time_log': [7487.1532166,\n",
       "    4467.759118400001,\n",
       "    7241.262033200001,\n",
       "    7487.049558199997,\n",
       "    7446.364017299995],\n",
       "   'time_avg': 6825.91758874},\n",
       "  'ordl': {'metrics_log': [0.6900690079262033,\n",
       "    0.6854649310576146,\n",
       "    0.6893262105735759,\n",
       "    0.6948654256658557,\n",
       "    0.6976003742567132],\n",
       "   'metric_avg': 0.6914651898959926,\n",
       "   'time_log': [7251.053804900002,\n",
       "    7345.310170600002,\n",
       "    7409.1686800000025,\n",
       "    7568.610591200006,\n",
       "    7721.927389200006],\n",
       "   'time_avg': 7459.214127180004},\n",
       "  'mnmx': {'metrics_log': [0.6879165886962378,\n",
       "    0.6707062393212647,\n",
       "    0.6829805155262684,\n",
       "    0.6678894175603952,\n",
       "    0.6855842154298631],\n",
       "   'metric_avg': 0.6790153953068059,\n",
       "   'time_log': [7530.795238600003,\n",
       "    7360.834321200004,\n",
       "    7486.976896000007,\n",
       "    7226.209823099998,\n",
       "    7283.997094599996],\n",
       "   'time_avg': 7377.762674700001},\n",
       "  'power_with_bins': {'metrics_log': [0.6944496649667788,\n",
       "    0.6826255358666826,\n",
       "    0.6827821345214102,\n",
       "    0.6767506566068857,\n",
       "    0.6944425338178482],\n",
       "   'metric_avg': 0.6862101051559211,\n",
       "   'time_log': [7591.966953300012,\n",
       "    7285.360194299996,\n",
       "    7432.386420399998,\n",
       "    7561.060380299998,\n",
       "    7382.466194199995],\n",
       "   'time_avg': 7450.6480285},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6874441923819268,\n",
       "    0.6990515906590493,\n",
       "    0.6971976900052526,\n",
       "    0.6927554939342786,\n",
       "    0.6965803140449449],\n",
       "   'metric_avg': 0.6946058562050904,\n",
       "   'time_log': [5585.751423900001,\n",
       "    7605.217994999999,\n",
       "    7350.8481016000005,\n",
       "    7375.951336899991,\n",
       "    7235.718608299998],\n",
       "   'time_avg': 7030.697493139998},\n",
       "  'or19': {'metrics_log': [0.694721784549191,\n",
       "    0.6772203041790902,\n",
       "    0.6883683516841752,\n",
       "    0.6572697315295837,\n",
       "    0.6937503663054337],\n",
       "   'metric_avg': 0.6822661076494947,\n",
       "   'time_log': [6225.922908399996,\n",
       "    7381.031743600004,\n",
       "    7394.040404499989,\n",
       "    7380.789326400001,\n",
       "    7313.789192099997],\n",
       "   'time_avg': 7139.114714999998},\n",
       "  'hsh2': {'metrics_log': [0.6902353655643354,\n",
       "    0.6806166177544123,\n",
       "    0.6801613819789974,\n",
       "    0.6894389751724642,\n",
       "    0.6898867885974893],\n",
       "   'metric_avg': 0.6860678258135398,\n",
       "   'time_log': [7374.2728733999975,\n",
       "    7275.629458399999,\n",
       "    8002.2902951,\n",
       "    8153.6900161000085,\n",
       "    8206.164549100009],\n",
       "   'time_avg': 7802.4094384200025}},\n",
       " 'jannis': {'qttf': {'metrics_log': [0.7134179792660463,\n",
       "    0.7135407787512913,\n",
       "    0.7153125076733196,\n",
       "    0.7149468560830678,\n",
       "    0.7166224236800858],\n",
       "   'metric_avg': 0.7147681090907622,\n",
       "   'time_log': [2233.1698012999987,\n",
       "    7265.207779299999,\n",
       "    7319.4521924,\n",
       "    7267.893371700004,\n",
       "    4087.697252500002],\n",
       "   'time_avg': 5634.6840794400005},\n",
       "  'powertransform': {'metrics_log': [0.7122569696077995,\n",
       "    0.7115681725974407,\n",
       "    0.715565893273026,\n",
       "    0.7072066636597081,\n",
       "    0.7059141489202182],\n",
       "   'metric_avg': 0.7105023696116385,\n",
       "   'time_log': [7268.842334100002,\n",
       "    7256.7819064,\n",
       "    7303.542432699993,\n",
       "    2361.0012675000035,\n",
       "    1601.7986520999984],\n",
       "   'time_avg': 5158.393318559999},\n",
       "  'binstransform': {'metrics_log': [0.7139716537298504,\n",
       "    0.7143777745273706,\n",
       "    0.7158188869790264,\n",
       "    0.7176166775709365,\n",
       "    0.7071083055133814],\n",
       "   'metric_avg': 0.7137786596641131,\n",
       "   'time_log': [7322.964355299999,\n",
       "    4903.565479200006,\n",
       "    6693.264393300007,\n",
       "    2968.6375717000046,\n",
       "    4940.609686900003],\n",
       "   'time_avg': 5365.808297280004},\n",
       "  'ord3': {'metrics_log': [0.7141176988502849,\n",
       "    0.7132539960845182,\n",
       "    0.7082762624111532,\n",
       "    0.7023734447362776,\n",
       "    0.7082538003750004],\n",
       "   'metric_avg': 0.7092550404914468,\n",
       "   'time_log': [6455.580454499999,\n",
       "    7325.501184999994,\n",
       "    7293.580441900005,\n",
       "    1987.3585428000079,\n",
       "    3447.627735300004],\n",
       "   'time_avg': 5301.929671900002},\n",
       "  'onht': {'metrics_log': [0.7104469429693363,\n",
       "    0.7130289178643555,\n",
       "    0.7134640173110192,\n",
       "    0.7091555164740331,\n",
       "    0.7079491542571846],\n",
       "   'metric_avg': 0.7108089097751857,\n",
       "   'time_log': [7295.354165600002,\n",
       "    5693.925451199997,\n",
       "    5899.408824400001,\n",
       "    7326.391942699993,\n",
       "    7274.825033000001],\n",
       "   'time_avg': 6697.981083379998},\n",
       "  'default': {'metrics_log': [0.7169488738647808,\n",
       "    0.714792970273238,\n",
       "    0.7185789947805835,\n",
       "    0.7157900007484101,\n",
       "    0.7103928045280528],\n",
       "   'metric_avg': 0.715300728839013,\n",
       "   'time_log': [7214.929177800004,\n",
       "    5708.819257900002,\n",
       "    5431.558270999994,\n",
       "    7316.303470700004,\n",
       "    7126.058945199999],\n",
       "   'time_avg': 6559.533824520001},\n",
       "  'ordl': {'metrics_log': [0.7117675006081212,\n",
       "    0.7157675464917465,\n",
       "    0.716289896865813,\n",
       "    0.7184323964579308,\n",
       "    0.7113423596422532],\n",
       "   'metric_avg': 0.714719940013173,\n",
       "   'time_log': [2713.479494500003,\n",
       "    2560.9649149000034,\n",
       "    7425.848157899993,\n",
       "    3432.3249822999933,\n",
       "    3105.4234247999993],\n",
       "   'time_avg': 3847.6081948799983},\n",
       "  'mnmx': {'metrics_log': [0.7154067286102107,\n",
       "    0.7147703391696135,\n",
       "    0.717023339256862,\n",
       "    0.6893783584906183,\n",
       "    0.7119242885358517],\n",
       "   'metric_avg': 0.7097006108126314,\n",
       "   'time_log': [7239.837047599998,\n",
       "    2431.652405700006,\n",
       "    4735.939255499994,\n",
       "    3017.1949147999985,\n",
       "    7275.0747347],\n",
       "   'time_avg': 4939.9396716599995},\n",
       "  'power_with_bins': {'metrics_log': [0.713805825087742,\n",
       "    0.7088848929306928,\n",
       "    0.6966478807035136,\n",
       "    0.7030592718744975,\n",
       "    0.7107323796748782],\n",
       "   'metric_avg': 0.7066260500542649,\n",
       "   'time_log': [7272.887506700004,\n",
       "    6464.2112812999985,\n",
       "    1839.0877110000001,\n",
       "    7268.982179899991,\n",
       "    7330.209446699999],\n",
       "   'time_avg': 6035.075625119998},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7176645783503529,\n",
       "    0.7169380412619112,\n",
       "    0.7153114798720814,\n",
       "    0.7079081178093153,\n",
       "    0.7116776471753661],\n",
       "   'metric_avg': 0.7138999728938054,\n",
       "   'time_log': [7329.948390999998,\n",
       "    7353.09197980001,\n",
       "    7343.2123775999935,\n",
       "    1753.15771330001,\n",
       "    7346.259216300008],\n",
       "   'time_avg': 6225.133935600004},\n",
       "  'or19': {'metrics_log': [0.707889010669589,\n",
       "    0.7086435359120546,\n",
       "    0.7070319309659852,\n",
       "    0.7041883284689608,\n",
       "    0.7004806151039316],\n",
       "   'metric_avg': 0.7056466842241043,\n",
       "   'time_log': [7335.3963946,\n",
       "    7256.11961709999,\n",
       "    7250.172468199991,\n",
       "    7322.9790959999955,\n",
       "    7284.929258999997],\n",
       "   'time_avg': 7289.919366979995},\n",
       "  'hsh2': {'metrics_log': [0.7106485651568192,\n",
       "    0.7147180430319732,\n",
       "    0.700821406117765,\n",
       "    0.70700894829757,\n",
       "    0.711046396598626],\n",
       "   'metric_avg': 0.7088486718405507,\n",
       "   'time_log': [7332.931778999991,\n",
       "    6128.057041499997,\n",
       "    3584.384520899999,\n",
       "    7365.165734200011,\n",
       "    7398.767529999983],\n",
       "   'time_avg': 6361.861321119996}},\n",
       " 'helena': {},\n",
       " 'Devnagari-Script': {},\n",
       " 'numerai28.6': {'qttf': {'metrics_log': [0.513108614508039,\n",
       "    0.5139790399665993,\n",
       "    0.5123916146772007,\n",
       "    0.5139887064816547,\n",
       "    0.5144310563474693],\n",
       "   'metric_avg': 0.5135798063961927,\n",
       "   'time_log': [4774.13325839999,\n",
       "    1131.2636330999958,\n",
       "    521.5128637000016,\n",
       "    609.6304056000081,\n",
       "    1116.3486675000022],\n",
       "   'time_avg': 1630.5777656599996},\n",
       "  'powertransform': {'metrics_log': [0.5134061178193442,\n",
       "    0.5171240875447536,\n",
       "    0.5162760351131063,\n",
       "    0.5212459436222064,\n",
       "    0.5147634219900095],\n",
       "   'metric_avg': 0.5165631212178841,\n",
       "   'time_log': [1652.152608199991,\n",
       "    1959.8909846000024,\n",
       "    460.29529289998754,\n",
       "    1697.0593953999924,\n",
       "    398.4164529000118],\n",
       "   'time_avg': 1233.562946799997},\n",
       "  'binstransform': {'metrics_log': [0.515605702475023,\n",
       "    0.5148117450155648,\n",
       "    0.5127523771304265,\n",
       "    0.515135598386471,\n",
       "    0.49856883717681166],\n",
       "   'metric_avg': 0.5113748520368594,\n",
       "   'time_log': [320.4129300999921,\n",
       "    450.38012909999816,\n",
       "    787.5659214999905,\n",
       "    556.2776220000087,\n",
       "    381.508585100004],\n",
       "   'time_avg': 499.2290375599987},\n",
       "  'ord3': {'metrics_log': [0.5124983966942758,\n",
       "    0.5155171402221794,\n",
       "    0.32336882841299136,\n",
       "    0.5143646687174925,\n",
       "    0.5159461045440398],\n",
       "   'metric_avg': 0.47633902771819575,\n",
       "   'time_log': [465.04972819999966,\n",
       "    1904.4333377000003,\n",
       "    183.8722839999973,\n",
       "    812.8605459999962,\n",
       "    1988.9142911999952],\n",
       "   'time_avg': 1071.0260374199977},\n",
       "  'onht': {'metrics_log': [0.5140703549183046,\n",
       "    0.5094627682873809,\n",
       "    0.5107353809510338,\n",
       "    0.5058906247916183,\n",
       "    0.5098043581027865],\n",
       "   'metric_avg': 0.5099926974102248,\n",
       "   'time_log': [1325.1778570000024,\n",
       "    1443.4137876000023,\n",
       "    1164.2560464999988,\n",
       "    1614.7005340000032,\n",
       "    661.9369043999905],\n",
       "   'time_avg': 1241.8970258999993},\n",
       "  'default': {'metrics_log': [0.5126697976467686,\n",
       "    0.5169303567638535,\n",
       "    0.5116011260246502,\n",
       "    0.5090529012650609,\n",
       "    0.5095787843696777],\n",
       "   'metric_avg': 0.5119665932140022,\n",
       "   'time_log': [2161.8901514000027,\n",
       "    975.0238991000078,\n",
       "    277.16586229999666,\n",
       "    884.4893346000026,\n",
       "    1072.7245054999948],\n",
       "   'time_avg': 1074.2587505800009},\n",
       "  'ordl': {'metrics_log': [0.5187986643322762,\n",
       "    0.5113712830142644,\n",
       "    0.511811774764151,\n",
       "    0.32721452708051557,\n",
       "    0.5139112449202019],\n",
       "   'metric_avg': 0.4766214988222818,\n",
       "   'time_log': [2022.7903460000089,\n",
       "    1329.3746408000006,\n",
       "    1267.6592942999996,\n",
       "    279.78366899999673,\n",
       "    1064.729092499998],\n",
       "   'time_avg': 1192.8674085200007},\n",
       "  'mnmx': {'metrics_log': [0.5129681338426358,\n",
       "    0.5123026305026301,\n",
       "    0.5139769312714739,\n",
       "    0.5177421412713425,\n",
       "    0.5122013373144393],\n",
       "   'metric_avg': 0.5138382348405044,\n",
       "   'time_log': [549.8158904000011,\n",
       "    584.3995375999948,\n",
       "    343.20182610000484,\n",
       "    517.4682866000076,\n",
       "    2122.0478705999994],\n",
       "   'time_avg': 823.3866822600015},\n",
       "  'power_with_bins': {'metrics_log': [0.5153385122139971,\n",
       "    0.5145338271070476,\n",
       "    0.5129754115445802,\n",
       "    0.5120765752412947,\n",
       "    0.5125716649531372],\n",
       "   'metric_avg': 0.5134991982120114,\n",
       "   'time_log': [1354.7505638999864,\n",
       "    1302.9565339999972,\n",
       "    1307.814190199977,\n",
       "    1886.593899600004,\n",
       "    831.8710424999881],\n",
       "   'time_avg': 1336.7972460399906},\n",
       "  'qttf_with_bins': {'metrics_log': [0.5117707954795558,\n",
       "    0.50929864005581,\n",
       "    0.5144038399392452,\n",
       "    0.5119377007402348,\n",
       "    0.5174111390478406],\n",
       "   'metric_avg': 0.5129644230525374,\n",
       "   'time_log': [1110.9246868000046,\n",
       "    1143.5976762000064,\n",
       "    3515.415633899989,\n",
       "    3084.862692399998,\n",
       "    1520.7231020999898],\n",
       "   'time_avg': 2075.1047582799974},\n",
       "  'or19': {'metrics_log': [0.5214492592888758,\n",
       "    0.5210880694426127,\n",
       "    0.5209589184917213,\n",
       "    0.3197199098038594,\n",
       "    0.5196375449175363],\n",
       "   'metric_avg': 0.4805707403889211,\n",
       "   'time_log': [889.2834646999836,\n",
       "    2873.595908599993,\n",
       "    624.5388697999879,\n",
       "    1402.865533700009,\n",
       "    3692.9883930999786],\n",
       "   'time_avg': 1896.6544339799905},\n",
       "  'hsh2': {'metrics_log': [0.5182084097273779,\n",
       "    0.5088286231984689,\n",
       "    0.5183770475901545,\n",
       "    0.5175540475896337,\n",
       "    0.5139073780620342],\n",
       "   'metric_avg': 0.5153751012335339,\n",
       "   'time_log': [215.2515362999984,\n",
       "    1003.6546717000019,\n",
       "    541.593455299997,\n",
       "    400.9936790000065,\n",
       "    855.1425983000081],\n",
       "   'time_avg': 603.3271881200023}},\n",
       " 'Jungle-Chess-2pcs': {'qttf': {'metrics_log': [0.9980332301742941,\n",
       "    0.9980317842013475,\n",
       "    0.9978527807705506,\n",
       "    0.9980312084142832,\n",
       "    0.9975846113794067],\n",
       "   'metric_avg': 0.9979067229879763,\n",
       "   'time_log': [5220.407887299996,\n",
       "    2664.7095371999894,\n",
       "    2715.415234100001,\n",
       "    7264.145563800004,\n",
       "    3158.567220900004],\n",
       "   'time_avg': 4204.649088659999},\n",
       "  'powertransform': {'metrics_log': [0.9987505577867024,\n",
       "    0.9983927647172012,\n",
       "    0.9984830934669828,\n",
       "    0.998661057548415,\n",
       "    0.9986612813311191],\n",
       "   'metric_avg': 0.9985897509700841,\n",
       "   'time_log': [4230.899638400006,\n",
       "    3981.3604645000014,\n",
       "    1242.7202699999907,\n",
       "    7254.444380800007,\n",
       "    4167.117944400001],\n",
       "   'time_avg': 4175.308539620001},\n",
       "  'binstransform': {'metrics_log': [0.9973178809160188,\n",
       "    0.9977678143622897,\n",
       "    0.9979453623593567,\n",
       "    0.9979451415787285,\n",
       "    0.9975884695537204],\n",
       "   'metric_avg': 0.9977129337540228,\n",
       "   'time_log': [3162.5291878999997,\n",
       "    1220.1891068999976,\n",
       "    4516.192710100004,\n",
       "    3803.7306511999923,\n",
       "    5589.1658264],\n",
       "   'time_avg': 3658.361496499999},\n",
       "  'ord3': {'metrics_log': [0.9985726254397395,\n",
       "    0.9979467437892325,\n",
       "    0.9987509063750706,\n",
       "    0.9985721020011032,\n",
       "    0.9985721525174429],\n",
       "   'metric_avg': 0.9984829060245177,\n",
       "   'time_log': [7253.481653700001,\n",
       "    5533.832592899998,\n",
       "    7238.55973220001,\n",
       "    7253.623502599992,\n",
       "    7255.693068800014],\n",
       "   'time_avg': 6907.038110040003},\n",
       "  'onht': {'metrics_log': [0.9984820806223833,\n",
       "    0.9983936217379157,\n",
       "    0.9987506206478823,\n",
       "    0.9987512350936096,\n",
       "    0.9986614773151613],\n",
       "   'metric_avg': 0.9986078070833904,\n",
       "   'time_log': [1460.2429499999998,\n",
       "    3207.9726488000015,\n",
       "    2272.234528300003,\n",
       "    7227.031543000005,\n",
       "    3846.195192600004],\n",
       "   'time_avg': 3602.7353725400026},\n",
       "  'default': {'metrics_log': [0.9982140680283089,\n",
       "    0.998839122164427,\n",
       "    0.9983921252341404,\n",
       "    0.9983017658253157,\n",
       "    0.9984820481334606],\n",
       "   'metric_avg': 0.9984458258771305,\n",
       "   'time_log': [1687.3992461000016,\n",
       "    1630.3082250000007,\n",
       "    2184.339144400001,\n",
       "    6677.792136100004,\n",
       "    1702.0958286999958],\n",
       "   'time_avg': 2776.3869160600007},\n",
       "  'ordl': {'metrics_log': [0.9987508211024179,\n",
       "    0.9988398614520684,\n",
       "    0.998393397695748,\n",
       "    0.9985729636323114,\n",
       "    0.9985722993712284],\n",
       "   'metric_avg': 0.9986258686507548,\n",
       "   'time_log': [2542.738217799997,\n",
       "    2779.9438971000054,\n",
       "    4885.665763600002,\n",
       "    2275.53235590001,\n",
       "    4245.323944899996],\n",
       "   'time_avg': 3345.840835860002},\n",
       "  'mnmx': {'metrics_log': [0.9989280884014832,\n",
       "    0.9985712395189406,\n",
       "    0.9988381197993961,\n",
       "    0.9989277318287714,\n",
       "    0.998480987145206],\n",
       "   'metric_avg': 0.9987492333387594,\n",
       "   'time_log': [6550.372705100002,\n",
       "    6439.855796100019,\n",
       "    1660.6987565000018,\n",
       "    1642.6791004000115,\n",
       "    1991.7145584999816],\n",
       "   'time_avg': 3657.0641833200034},\n",
       "  'power_with_bins': {'metrics_log': [0.9983062888931142,\n",
       "    0.9985729278315457,\n",
       "    0.9974103908575805,\n",
       "    0.9983947919942913,\n",
       "    0.9986617191520683],\n",
       "   'metric_avg': 0.9982692237457199,\n",
       "   'time_log': [6054.199677800003,\n",
       "    3086.97972209999,\n",
       "    903.2775232999993,\n",
       "    7217.588428599993,\n",
       "    1076.9848870999995],\n",
       "   'time_avg': 3667.806047779997},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9990187991518732,\n",
       "    0.9990187917295035,\n",
       "    0.9989293368698327,\n",
       "    0.9987521360337319,\n",
       "    0.9987521385809915],\n",
       "   'metric_avg': 0.9988942404731865,\n",
       "   'time_log': [6918.670249400006,\n",
       "    6766.325783200009,\n",
       "    5355.71642729998,\n",
       "    1646.084191700007,\n",
       "    1897.0221634999907],\n",
       "   'time_avg': 4516.763763019999},\n",
       "  'or19': {'metrics_log': [0.9987500677475967,\n",
       "    0.9981258472146369,\n",
       "    0.9990179434334122,\n",
       "    0.9986612453875517,\n",
       "    0.9988396563926933],\n",
       "   'metric_avg': 0.9986789520351781,\n",
       "   'time_log': [1487.6432179999829,\n",
       "    2550.021514799999,\n",
       "    2730.3283654999977,\n",
       "    5308.660214100004,\n",
       "    7252.192399399995],\n",
       "   'time_avg': 3865.769142359996},\n",
       "  'hsh2': {'metrics_log': [0.999018732547362,\n",
       "    0.9987502219041923,\n",
       "    0.9989292740531217,\n",
       "    0.9983930172119265,\n",
       "    0.9987498144513045],\n",
       "   'metric_avg': 0.9987682120335813,\n",
       "   'time_log': [5586.3399018000055,\n",
       "    4051.7472377000086,\n",
       "    1308.3187941999931,\n",
       "    5355.362642299995,\n",
       "    2187.03973650001],\n",
       "   'time_avg': 3697.7616625000023}},\n",
       " 'Fashion-MNIST': {},\n",
       " 'segment': {'qttf': {'metrics_log': [0.9739894828372051,\n",
       "    0.9774143745325697,\n",
       "    0.9792310586992699,\n",
       "    0.9705322802970551,\n",
       "    0.9827058334371477],\n",
       "   'metric_avg': 0.9767746059606495,\n",
       "   'time_log': [4196.143870500004,\n",
       "    4657.561774499991,\n",
       "    7069.612345899994,\n",
       "    1427.6456184999988,\n",
       "    6942.887014800013],\n",
       "   'time_avg': 4858.77012484},\n",
       "  'powertransform': {'metrics_log': [0.9809897945236059,\n",
       "    0.9810357700242681,\n",
       "    0.9775506031531436,\n",
       "    0.975806283840471,\n",
       "    0.9827247694635236],\n",
       "   'metric_avg': 0.9796214442010024,\n",
       "   'time_log': [7282.6427660000045,\n",
       "    3129.501702499998,\n",
       "    4391.495927399999,\n",
       "    1968.695360800004,\n",
       "    7242.844844699997],\n",
       "   'time_avg': 4803.03612028},\n",
       "  'binstransform': {'metrics_log': [0.9742289332626315,\n",
       "    0.9794310407523971,\n",
       "    0.9760052284593732,\n",
       "    0.9673708974593384,\n",
       "    0.9760052284593732],\n",
       "   'metric_avg': 0.9746082656786227,\n",
       "   'time_log': [7216.379702599996,\n",
       "    1867.0467728000076,\n",
       "    5132.224302999995,\n",
       "    7252.7534031000105,\n",
       "    2235.5302841000084],\n",
       "   'time_avg': 4740.786893120004},\n",
       "  'ord3': {'metrics_log': [0.9656620620198164,\n",
       "    0.9706512173160015,\n",
       "    0.9674528702408641,\n",
       "    0.9689508296441697,\n",
       "    0.9706868078729238],\n",
       "   'metric_avg': 0.968680757418755,\n",
       "   'time_log': [2552.319636100001,\n",
       "    7313.949298499996,\n",
       "    6929.550711700009,\n",
       "    7320.907167500001,\n",
       "    3505.6390962000005],\n",
       "   'time_avg': 5524.4731820000015},\n",
       "  'onht': {'metrics_log': [0.9914030077497475,\n",
       "    0.9896419541066589,\n",
       "    0.9880033749242928,\n",
       "    0.9896731652964009,\n",
       "    0.9913707594921755],\n",
       "   'metric_avg': 0.9900184523138551,\n",
       "   'time_log': [7321.772718000007,\n",
       "    5779.3849225999875,\n",
       "    7350.804481400002,\n",
       "    1733.2604678000207,\n",
       "    6436.918684400007],\n",
       "   'time_avg': 5724.428254840005},\n",
       "  'default': {'metrics_log': [0.9704637832075125,\n",
       "    0.9704707923033392,\n",
       "    0.9774032423961997,\n",
       "    0.9704074349825558,\n",
       "    0.9773371557915081],\n",
       "   'metric_avg': 0.973216481736223,\n",
       "   'time_log': [1701.5229109999927,\n",
       "    5157.254974700001,\n",
       "    7298.258759499993,\n",
       "    3326.240624500002,\n",
       "    2639.240825300003],\n",
       "   'time_avg': 4024.5036189999983},\n",
       "  'ordl': {'metrics_log': [0.9896287714192267,\n",
       "    0.9896232226295051,\n",
       "    0.9913532899951727,\n",
       "    0.9930923478598324,\n",
       "    0.9879073072433374],\n",
       "   'metric_avg': 0.9903209878294149,\n",
       "   'time_log': [7334.6845722,\n",
       "    7297.6155522000045,\n",
       "    1569.0783556000097,\n",
       "    7262.568930000009,\n",
       "    7282.26806989999],\n",
       "   'time_avg': 6149.243095980002},\n",
       "  'mnmx': {'metrics_log': [0.9828674634353965,\n",
       "    0.979434318986107,\n",
       "    0.981139772921539,\n",
       "    0.9862445166057334,\n",
       "    0.9828320299761539],\n",
       "   'metric_avg': 0.9825036203849861,\n",
       "   'time_log': [1727.8281472999952,\n",
       "    2496.865610799985,\n",
       "    7202.246665500017,\n",
       "    7347.795159800007,\n",
       "    5764.206910700013],\n",
       "   'time_avg': 4907.788498820004},\n",
       "  'power_with_bins': {'metrics_log': [0.9775198925635282,\n",
       "    0.9792332188568174,\n",
       "    0.9809250775457808,\n",
       "    0.979226158987847,\n",
       "    0.9740770435386015],\n",
       "   'metric_avg': 0.9781962782985151,\n",
       "   'time_log': [7297.447118299984,\n",
       "    2660.200550299982,\n",
       "    3558.240497999999,\n",
       "    7318.933150199999,\n",
       "    7245.49937060001],\n",
       "   'time_avg': 5616.064137479994},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9722226451936655,\n",
       "    0.9790295026016812,\n",
       "    0.9702033551455034,\n",
       "    0.9702477385980095,\n",
       "    0.9704328373202418],\n",
       "   'metric_avg': 0.9724272157718203,\n",
       "   'time_log': [5699.014410099975,\n",
       "    3257.018453800003,\n",
       "    7286.845246099983,\n",
       "    7337.840509100002,\n",
       "    1310.5865929000138],\n",
       "   'time_avg': 4978.261042399996},\n",
       "  'or19': {'metrics_log': [0.9774034826241143,\n",
       "    0.9739725154038865,\n",
       "    0.9655842542979497,\n",
       "    0.9791813011943574,\n",
       "    0.9704553056419838],\n",
       "   'metric_avg': 0.9733193718324584,\n",
       "   'time_log': [7253.443145500001,\n",
       "    2865.5040264000127,\n",
       "    7235.983150300017,\n",
       "    4808.264612700004,\n",
       "    2845.020353800006],\n",
       "   'time_avg': 5001.643057740008},\n",
       "  'hsh2': {'metrics_log': [0.9861989285706327,\n",
       "    0.9861516258411545,\n",
       "    0.9827866613374243,\n",
       "    0.9844764787094661,\n",
       "    0.9845293429194403],\n",
       "   'metric_avg': 0.9848286074756236,\n",
       "   'time_log': [1582.6615799999854,\n",
       "    7356.016582100012,\n",
       "    7355.310390300001,\n",
       "    7235.1071735000005,\n",
       "    7243.932487199985],\n",
       "   'time_avg': 6154.605642619997}},\n",
       " 'car': {'qttf': {'metrics_log': [0.9760788444787798,\n",
       "    0.9834933465240602,\n",
       "    0.9808183890798058,\n",
       "    0.9696393800349176,\n",
       "    0.9811685316953516],\n",
       "   'metric_avg': 0.978239698362583,\n",
       "   'time_log': [7224.044150300004,\n",
       "    6806.901733999985,\n",
       "    1699.956450800004,\n",
       "    7269.607551099994,\n",
       "    1235.6028306999942],\n",
       "   'time_avg': 4847.222543379996},\n",
       "  'powertransform': {'metrics_log': [0.9768775032871502,\n",
       "    0.9696411056586647,\n",
       "    0.9551916941594184,\n",
       "    0.974324637319111,\n",
       "    0.9673130854240796],\n",
       "   'metric_avg': 0.9686696051696847,\n",
       "   'time_log': [1785.8614070000185,\n",
       "    7293.634462999995,\n",
       "    2903.5514385999995,\n",
       "    4815.638495399995,\n",
       "    2101.1024621999823],\n",
       "   'time_avg': 3779.957653239998},\n",
       "  'binstransform': {'metrics_log': [0.9764274621141639,\n",
       "    0.9737805616073589,\n",
       "    0.9835021692925991,\n",
       "    0.9811324494969575,\n",
       "    0.9831839114246522],\n",
       "   'metric_avg': 0.9796053107871463,\n",
       "   'time_log': [7235.353441400002,\n",
       "    1456.6391186999972,\n",
       "    844.0879982000042,\n",
       "    2037.883129599999,\n",
       "    1851.2193797000218],\n",
       "   'time_avg': 2685.0366135200047},\n",
       "  'ord3': {'metrics_log': [0.9795149910399703,\n",
       "    0.9727501311660943,\n",
       "    0.9750071682180655,\n",
       "    0.9841751150467983,\n",
       "    0.9866703975037309],\n",
       "   'metric_avg': 0.9796235605949318,\n",
       "   'time_log': [4460.305812499981,\n",
       "    1820.1570299000014,\n",
       "    1603.4299702999997,\n",
       "    7238.647389599995,\n",
       "    2627.268523400009],\n",
       "   'time_avg': 3549.961745139997},\n",
       "  'onht': {'metrics_log': [0.984177068564284,\n",
       "    0.9774461914466795,\n",
       "    0.9820241083370296,\n",
       "    0.9774461914466795,\n",
       "    0.9840029515417112],\n",
       "   'metric_avg': 0.9810193022672768,\n",
       "   'time_log': [3261.862494400004,\n",
       "    4080.033353100007,\n",
       "    1214.1418083000171,\n",
       "    958.5409139000112,\n",
       "    7233.5380405999895],\n",
       "   'time_avg': 3349.6233220600056},\n",
       "  'default': {'metrics_log': [0.9907407407407407,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276,\n",
       "    0.9904492050091458,\n",
       "    0.988130748217276],\n",
       "   'metric_avg': 0.9895801294387168,\n",
       "   'time_log': [7248.2058769,\n",
       "    7201.496262299988,\n",
       "    2101.6290658999933,\n",
       "    7131.560667499987,\n",
       "    7261.124085299991],\n",
       "   'time_avg': 6188.803191579992},\n",
       "  'ordl': {'metrics_log': [0.9799329645135567,\n",
       "    0.9823017643039352,\n",
       "    0.982588252864203,\n",
       "    0.9825364247589337,\n",
       "    0.9755009964353745],\n",
       "   'metric_avg': 0.9805720805752006,\n",
       "   'time_log': [2629.59544070001,\n",
       "    6164.433338700008,\n",
       "    1873.6372186999943,\n",
       "    4061.399707900011,\n",
       "    5240.325402600021],\n",
       "   'time_avg': 3993.8782217200087},\n",
       "  'mnmx': {'metrics_log': [0.9719468401838698,\n",
       "    0.9719601771685106,\n",
       "    0.9533053241692947,\n",
       "    0.9533053241692947,\n",
       "    0.9556821692873522],\n",
       "   'metric_avg': 0.9612399669956645,\n",
       "   'time_log': [7291.299105600017,\n",
       "    7262.988444300019,\n",
       "    7259.36865270001,\n",
       "    7277.689893399976,\n",
       "    4467.027697199985],\n",
       "   'time_avg': 6711.6747586400015},\n",
       "  'power_with_bins': {'metrics_log': [0.9700195490374898,\n",
       "    0.9747025404747919,\n",
       "    0.960792375858007,\n",
       "    0.9721452353001239,\n",
       "    0.9607707952219542],\n",
       "   'metric_avg': 0.9676860991784734,\n",
       "   'time_log': [1522.9264809000015,\n",
       "    1967.9163136999996,\n",
       "    980.9091272000223,\n",
       "    1271.4984317999915,\n",
       "    1908.7872064000112],\n",
       "   'time_avg': 1530.4075120000052},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9931149097815765,\n",
       "    0.988441531543417,\n",
       "    0.9884497278744317,\n",
       "    0.9768334306979614,\n",
       "    0.9977088653686236],\n",
       "   'metric_avg': 0.988909693053202,\n",
       "   'time_log': [7255.877417599986,\n",
       "    972.0404267999984,\n",
       "    7213.729310399998,\n",
       "    4079.642036199977,\n",
       "    1338.5412231000082],\n",
       "   'time_avg': 4171.966082819994},\n",
       "  'or19': {'metrics_log': [0.9767939529370214,\n",
       "    0.983809940930437,\n",
       "    0.9792453662490904,\n",
       "    0.9723145644399113,\n",
       "    0.9815240929130631],\n",
       "   'metric_avg': 0.9787375834939047,\n",
       "   'time_log': [7215.085735700006,\n",
       "    3109.1618320000125,\n",
       "    3257.368940400018,\n",
       "    3189.7927437000035,\n",
       "    1387.8572807000019],\n",
       "   'time_avg': 3631.8533065000083},\n",
       "  'hsh2': {'metrics_log': [0.7675177392231656,\n",
       "    0.7908973234002529,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575,\n",
       "    0.7749415410200575],\n",
       "   'metric_avg': 0.7766479371367181,\n",
       "   'time_log': [7097.993876199995,\n",
       "    1491.4607484000153,\n",
       "    4008.341296700004,\n",
       "    4512.8314465,\n",
       "    4622.8654255],\n",
       "   'time_avg': 4346.698558660003}},\n",
       " 'Australian': {'qttf': {'metrics_log': [0.8887673001527294,\n",
       "    0.8536411844114862,\n",
       "    0.8728391472868217,\n",
       "    0.873013344660366,\n",
       "    0.8671549407019056],\n",
       "   'metric_avg': 0.8710831834426618,\n",
       "   'time_log': [475.2968753000023,\n",
       "    201.638635899988,\n",
       "    237.7698562000005,\n",
       "    1544.4907532999932,\n",
       "    173.25611539999954],\n",
       "   'time_avg': 526.4904472199967},\n",
       "  'powertransform': {'metrics_log': [0.8654254833549656,\n",
       "    0.8894337903358664,\n",
       "    0.8894337903358664,\n",
       "    0.901139365593049,\n",
       "    0.8713952219642472],\n",
       "   'metric_avg': 0.8833655303167989,\n",
       "   'time_log': [750.8590696000028,\n",
       "    340.9720869999728,\n",
       "    1126.6284789999772,\n",
       "    338.19717369999853,\n",
       "    1614.752978000004],\n",
       "   'time_avg': 834.2819574599911},\n",
       "  'binstransform': {'metrics_log': [0.8836579063465052,\n",
       "    0.9070019128158663,\n",
       "    0.8893286731722643,\n",
       "    0.8836579063465052,\n",
       "    0.901192867954943],\n",
       "   'metric_avg': 0.8929678533272168,\n",
       "   'time_log': [372.3122288000013,\n",
       "    999.7172363999998,\n",
       "    455.98371229998884,\n",
       "    1253.6866467999935,\n",
       "    576.2709506000101],\n",
       "   'time_avg': 731.5941549799987},\n",
       "  'ord3': {'metrics_log': [0.8031301170836053,\n",
       "    0.8428989926882856,\n",
       "    0.8539711387732568,\n",
       "    0.8710228212470772,\n",
       "    0.8312618810355662],\n",
       "   'metric_avg': 0.8404569901655581,\n",
       "   'time_log': [1052.9362737000047,\n",
       "    879.3398794000095,\n",
       "    239.08489320002263,\n",
       "    1086.4316674000002,\n",
       "    2406.778810699994],\n",
       "   'time_avg': 1132.9143048800063},\n",
       "  'onht': {'metrics_log': [0.8895311496467566,\n",
       "    0.8719371869500474,\n",
       "    0.8769712864879594,\n",
       "    0.8831521739130435,\n",
       "    0.872075726842461],\n",
       "   'metric_avg': 0.8787335047680536,\n",
       "   'time_log': [270.28730329999235,\n",
       "    586.128242900013,\n",
       "    241.63602750000427,\n",
       "    425.01810499999556,\n",
       "    900.1424636000011],\n",
       "   'time_avg': 484.64242846000127},\n",
       "  'default': {'metrics_log': [0.8434787268245633,\n",
       "    0.8318845584411975,\n",
       "    0.8434787268245633,\n",
       "    0.8377421687664142,\n",
       "    0.8319983492245555],\n",
       "   'metric_avg': 0.8377165060162588,\n",
       "   'time_log': [368.6823916999856,\n",
       "    189.07542999999714,\n",
       "    337.8123305999907,\n",
       "    761.806545600004,\n",
       "    707.8304989000026],\n",
       "   'time_avg': 473.041439359996},\n",
       "  'ordl': {'metrics_log': [0.8482933830178176,\n",
       "    0.8726136051717447,\n",
       "    0.8609218589426407,\n",
       "    0.8608084693764009,\n",
       "    0.855248088063152],\n",
       "   'metric_avg': 0.8595770809143513,\n",
       "   'time_log': [197.86412220000057,\n",
       "    481.91697039999417,\n",
       "    606.3429363999749,\n",
       "    2214.9310568000074,\n",
       "    478.81012789998204],\n",
       "   'time_avg': 795.9730427399918},\n",
       "  'mnmx': {'metrics_log': [0.8435069153271051,\n",
       "    0.8376720889305853,\n",
       "    0.8376720889305853,\n",
       "    0.8493499036134695,\n",
       "    0.8536991291662804],\n",
       "   'metric_avg': 0.844380025193605,\n",
       "   'time_log': [1583.5373743999808,\n",
       "    423.4793656000111,\n",
       "    727.6423236000119,\n",
       "    541.1024505000096,\n",
       "    688.6211058999761],\n",
       "   'time_avg': 792.8765239999979},\n",
       "  'power_with_bins': {'metrics_log': [0.8156682420788617,\n",
       "    0.8077975376196989,\n",
       "    0.8357324382642053,\n",
       "    0.8142064739711851,\n",
       "    0.8296602674158472],\n",
       "   'metric_avg': 0.8206129918699595,\n",
       "   'time_log': [1010.343641399988,\n",
       "    216.32076560001587,\n",
       "    510.0044248000195,\n",
       "    425.33333850000054,\n",
       "    1185.2715169999865],\n",
       "   'time_avg': 669.4547374600021},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8376746085255492,\n",
       "    0.8431253178246826,\n",
       "    0.8606367928277353,\n",
       "    0.8547456646524839,\n",
       "    0.8315049709968814],\n",
       "   'metric_avg': 0.8455374709654665,\n",
       "   'time_log': [135.02421249999315,\n",
       "    461.72834859997965,\n",
       "    835.0537242999999,\n",
       "    1359.8733667999913,\n",
       "    973.7859606000129],\n",
       "   'time_avg': 753.0931225599954},\n",
       "  'or19': {'metrics_log': [0.78135527614422,\n",
       "    0.8178193494947529,\n",
       "    0.8242938212338458,\n",
       "    0.8055576232726226,\n",
       "    0.8371210688851074],\n",
       "   'metric_avg': 0.8132294278061097,\n",
       "   'time_log': [1000.9303934999916,\n",
       "    1927.9910435999918,\n",
       "    1772.096341299999,\n",
       "    413.46467700001085,\n",
       "    355.20626579999225],\n",
       "   'time_avg': 1093.937744239997},\n",
       "  'hsh2': {'metrics_log': [0.8724077635950341,\n",
       "    0.8551678930397912,\n",
       "    0.8778103276464443,\n",
       "    0.8610338725985844,\n",
       "    0.8609968947933186],\n",
       "   'metric_avg': 0.8654833503346346,\n",
       "   'time_log': [1094.6468649000162,\n",
       "    1063.0383514999994,\n",
       "    488.48253090001526,\n",
       "    570.9062256000179,\n",
       "    1022.9689031000016],\n",
       "   'time_avg': 848.0085752000101}},\n",
       " 'higgs': {'qttf': {'metrics_log': [0.7289891986568646,\n",
       "    0.7271845493232315,\n",
       "    0.7259946678414286,\n",
       "    0.7259478492740781,\n",
       "    0.72883722215667],\n",
       "   'metric_avg': 0.7273906974504546,\n",
       "   'time_log': [1957.3843065999972,\n",
       "    1017.5058410999773,\n",
       "    400.4447096000076,\n",
       "    1904.5235942,\n",
       "    2101.7055821999966],\n",
       "   'time_avg': 1476.3128067399957},\n",
       "  'powertransform': {'metrics_log': [0.7266587314780376,\n",
       "    0.7239653119912579,\n",
       "    0.724272527673577,\n",
       "    0.723025963620081,\n",
       "    0.7264556025724946],\n",
       "   'metric_avg': 0.7248756274670896,\n",
       "   'time_log': [1446.1226211999892,\n",
       "    1193.1194929000048,\n",
       "    2326.0808835999924,\n",
       "    1503.102601999999,\n",
       "    594.5726201000216],\n",
       "   'time_avg': 1412.5996439600015},\n",
       "  'binstransform': {'metrics_log': [0.7236527386778147,\n",
       "    0.7246807179074432,\n",
       "    0.7195145716901368,\n",
       "    0.7241702917988408,\n",
       "    0.7204491059710664],\n",
       "   'metric_avg': 0.7224934852090604,\n",
       "   'time_log': [778.1271948000067,\n",
       "    3079.4723367000115,\n",
       "    827.7426386000006,\n",
       "    1476.2148725000152,\n",
       "    1966.1353530000197],\n",
       "   'time_avg': 1625.5384791200108},\n",
       "  'ord3': {'metrics_log': [0.7238725204991416,\n",
       "    0.7205331196658624,\n",
       "    0.7244670994357949,\n",
       "    0.72272343295859,\n",
       "    0.7228379008933983],\n",
       "   'metric_avg': 0.7228868146905574,\n",
       "   'time_log': [3149.2121844000067,\n",
       "    966.1494127000042,\n",
       "    1364.7048333999992,\n",
       "    1275.6688380000123,\n",
       "    3806.2759192000085],\n",
       "   'time_avg': 2112.4022375400064},\n",
       "  'onht': {'metrics_log': [0.7236733062836826,\n",
       "    0.7252608735834621,\n",
       "    0.7215469934143173,\n",
       "    0.7232210577330512,\n",
       "    0.7222350208242817],\n",
       "   'metric_avg': 0.723187450367759,\n",
       "   'time_log': [3616.6179495999822,\n",
       "    3328.28457280001,\n",
       "    3805.2415784999903,\n",
       "    3776.523011500016,\n",
       "    2370.604194399988],\n",
       "   'time_avg': 3379.4542613599974},\n",
       "  'default': {'metrics_log': [0.7246911981906353,\n",
       "    0.7216142474315487,\n",
       "    0.7215174217688188,\n",
       "    0.7237914873926237,\n",
       "    0.7210814162159709],\n",
       "   'metric_avg': 0.7225391541999194,\n",
       "   'time_log': [999.533826400002,\n",
       "    513.7962195999862,\n",
       "    2884.7875081000093,\n",
       "    1525.3938138000085,\n",
       "    1550.674331199989],\n",
       "   'time_avg': 1494.837139819999},\n",
       "  'ordl': {'metrics_log': [0.7252626074584373,\n",
       "    0.728328012894169,\n",
       "    0.7115610765730596,\n",
       "    0.7253067149600031,\n",
       "    0.7278715352824885],\n",
       "   'metric_avg': 0.7236659894336315,\n",
       "   'time_log': [2014.7924388999818,\n",
       "    1336.1619935999915,\n",
       "    2338.7987487000064,\n",
       "    1974.0186187999789,\n",
       "    908.1012767000066],\n",
       "   'time_avg': 1714.374615339993},\n",
       "  'mnmx': {'metrics_log': [0.7284312103160004,\n",
       "    0.7276068690669202,\n",
       "    0.7266924861991574,\n",
       "    0.7245162917946752,\n",
       "    0.727314882777026],\n",
       "   'metric_avg': 0.7269123480307559,\n",
       "   'time_log': [1813.0162367000012,\n",
       "    5464.184960500017,\n",
       "    501.9619865999848,\n",
       "    535.6462304999877,\n",
       "    1582.7244795000006],\n",
       "   'time_avg': 1979.5067787599983},\n",
       "  'power_with_bins': {'metrics_log': [0.7246927192168133,\n",
       "    0.7232522871013193,\n",
       "    0.7253415041399978,\n",
       "    0.7229764204343557,\n",
       "    0.7278539034555251],\n",
       "   'metric_avg': 0.7248233668696022,\n",
       "   'time_log': [2776.6658524000086,\n",
       "    780.3702130999882,\n",
       "    2503.069795699994,\n",
       "    822.9284007999813,\n",
       "    4012.057267700002],\n",
       "   'time_avg': 2179.0183059399947},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7209184756804459,\n",
       "    0.725495747968122,\n",
       "    0.7252059964584596,\n",
       "    0.7275332449831053,\n",
       "    0.7221332115792527],\n",
       "   'metric_avg': 0.724257335333877,\n",
       "   'time_log': [1871.4963978999876,\n",
       "    2837.577087099984,\n",
       "    1716.5691428999999,\n",
       "    5521.333253799996,\n",
       "    869.9657602000225],\n",
       "   'time_avg': 2563.388328379998},\n",
       "  'or19': {'metrics_log': [0.7257069467846571,\n",
       "    0.7222269070364635,\n",
       "    0.7110182549072175,\n",
       "    0.7281967896000884,\n",
       "    0.7229828796338541],\n",
       "   'metric_avg': 0.7220263555924562,\n",
       "   'time_log': [1785.8289379000198,\n",
       "    1714.272114099993,\n",
       "    1580.4726745999942,\n",
       "    2756.154963000008,\n",
       "    974.3492403000128],\n",
       "   'time_avg': 1762.2155859800055},\n",
       "  'hsh2': {'metrics_log': [0.7213416015497524,\n",
       "    0.7208190415088145,\n",
       "    0.7206583610930514,\n",
       "    0.7225311690099913,\n",
       "    0.7208190415088145],\n",
       "   'metric_avg': 0.7212338429340848,\n",
       "   'time_log': [1776.198029399995,\n",
       "    484.07844620000105,\n",
       "    1056.7867605999927,\n",
       "    1297.652994700009,\n",
       "    1312.583827800001],\n",
       "   'time_avg': 1185.4600117399998}},\n",
       " 'shuttle': {'qttf': {'metrics_log': [0.9999241455180001,\n",
       "    0.999924159964746,\n",
       "    0.9999257799671593,\n",
       "    0.9999241455180001,\n",
       "    0.9999310550028071],\n",
       "   'metric_avg': 0.9999258571941425,\n",
       "   'time_log': [3250.046619700006,\n",
       "    7248.60010879999,\n",
       "    7288.556190700008,\n",
       "    7238.076279200002,\n",
       "    7330.018720799999],\n",
       "   'time_avg': 6471.059583840001},\n",
       "  'powertransform': {'metrics_log': [0.9997189596692009,\n",
       "    0.9996919022830343,\n",
       "    0.9997189596692009,\n",
       "    0.9997592129577701,\n",
       "    0.9996919022830343],\n",
       "   'metric_avg': 0.9997161873724479,\n",
       "   'time_log': [7266.748957999982,\n",
       "    7357.626043600001,\n",
       "    6138.638934300019,\n",
       "    3903.0463406000054,\n",
       "    6410.397826100001],\n",
       "   'time_avg': 6215.291620520002},\n",
       "  'binstransform': {'metrics_log': [0.9997096663706451,\n",
       "    0.9996885727635559,\n",
       "    0.9998558308354117,\n",
       "    0.9997816107095971,\n",
       "    0.9999295430997712],\n",
       "   'metric_avg': 0.9997930447557962,\n",
       "   'time_log': [7301.991377900005,\n",
       "    4448.108512199979,\n",
       "    7305.326611700002,\n",
       "    1865.3393543999991,\n",
       "    4923.4452840999875],\n",
       "   'time_avg': 5168.842228059994},\n",
       "  'ord3': {'metrics_log': [0.9996183535638472,\n",
       "    0.999482766150005,\n",
       "    0.9996884972333951,\n",
       "    0.9996885346136336,\n",
       "    0.9994803751074817],\n",
       "   'metric_avg': 0.9995917053336726,\n",
       "   'time_log': [7361.949072899995,\n",
       "    1569.828724299994,\n",
       "    2301.0805557999993,\n",
       "    1336.7027006999997,\n",
       "    7285.148695900018],\n",
       "   'time_avg': 3970.941949920001},\n",
       "  'onht': {'metrics_log': [0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9997563910044086,\n",
       "    0.9996874193297647,\n",
       "    0.9997563910044086],\n",
       "   'metric_avg': 0.9997425966694798,\n",
       "   'time_log': [7261.002306799986,\n",
       "    7075.757606500003,\n",
       "    7294.604043900006,\n",
       "    6004.258083499997,\n",
       "    5227.640388300002],\n",
       "   'time_avg': 6572.652485799999},\n",
       "  'default': {'metrics_log': [0.9993694072883257,\n",
       "    0.9995083472880422,\n",
       "    0.9996466082465189,\n",
       "    0.9995086529043054,\n",
       "    0.9995083472880422],\n",
       "   'metric_avg': 0.9995082726030468,\n",
       "   'time_log': [7313.41127750001,\n",
       "    7387.770411100006,\n",
       "    7361.577642299992,\n",
       "    7243.656373100006,\n",
       "    3007.680535899999],\n",
       "   'time_avg': 6462.819247980003},\n",
       "  'ordl': {'metrics_log': [0.9995850508925491,\n",
       "    0.9996222369905564,\n",
       "    0.9993804503069578,\n",
       "    0.9997125504944125,\n",
       "    0.9993781171012434],\n",
       "   'metric_avg': 0.9995356811571439,\n",
       "   'time_log': [2495.6978459999955,\n",
       "    7342.113396699977,\n",
       "    6478.248169700004,\n",
       "    5477.680052499985,\n",
       "    6998.558929199993],\n",
       "   'time_avg': 5758.459678819991},\n",
       "  'mnmx': {'metrics_log': [0.9996892282280113,\n",
       "    0.9998620158394649,\n",
       "    0.9998620158394649,\n",
       "    0.9996892282280113,\n",
       "    0.9996892282280113],\n",
       "   'metric_avg': 0.9997583432725927,\n",
       "   'time_log': [3551.272215200006,\n",
       "    7097.715970599995,\n",
       "    4922.484187399998,\n",
       "    7241.931589899992,\n",
       "    7318.679053900007],\n",
       "   'time_avg': 6026.416603399999},\n",
       "  'power_with_bins': {'metrics_log': [0.9996512465268448,\n",
       "    0.9997916509649255,\n",
       "    0.9997202092469017,\n",
       "    0.9993717715093612,\n",
       "    0.9995847170778043],\n",
       "   'metric_avg': 0.9996239190651675,\n",
       "   'time_log': [2299.9264194999996,\n",
       "    2552.778191899997,\n",
       "    7249.270154800004,\n",
       "    7366.681520400016,\n",
       "    7353.469466700015],\n",
       "   'time_avg': 5364.425150660007},\n",
       "  'qttf_with_bins': {'metrics_log': [0.99954979354982,\n",
       "    0.99954979354982,\n",
       "    0.9994804596725438,\n",
       "    0.99954979354982,\n",
       "    0.9988343407196347],\n",
       "   'metric_avg': 0.9993928362083278,\n",
       "   'time_log': [2000.9375530999969,\n",
       "    5033.217427700001,\n",
       "    7287.496441800002,\n",
       "    2545.016092100006,\n",
       "    7316.42376960002],\n",
       "   'time_avg': 4836.618256860005},\n",
       "  'or19': {'metrics_log': [0.999791672606013,\n",
       "    0.9998606382532136,\n",
       "    0.999791672606013,\n",
       "    0.9997210756723959,\n",
       "    0.9997226945536434],\n",
       "   'metric_avg': 0.9997775507382558,\n",
       "   'time_log': [7053.757872199989,\n",
       "    2735.957525100006,\n",
       "    2517.3862226000056,\n",
       "    7172.779674399993,\n",
       "    7263.8086467999965],\n",
       "   'time_avg': 5348.737988219998},\n",
       "  'hsh2': {'metrics_log': [0.9997237726694361,\n",
       "    0.9997237726694361,\n",
       "    0.9996518175503383,\n",
       "    0.9996396447848777,\n",
       "    0.9996396447848777],\n",
       "   'metric_avg': 0.9996757304917931,\n",
       "   'time_log': [7368.30483790001,\n",
       "    7373.643561100005,\n",
       "    7252.899867,\n",
       "    1647.1099800000084,\n",
       "    7395.534150899999],\n",
       "   'time_avg': 6207.498479380005}},\n",
       " 'connect-4': {'qttf': {'metrics_log': [0.8501857896226176,\n",
       "    0.8457155066174263,\n",
       "    0.8455389755657606,\n",
       "    0.8408859760302417,\n",
       "    0.850210068855296],\n",
       "   'metric_avg': 0.8465072633382684,\n",
       "   'time_log': [4271.075991799997,\n",
       "    1733.3108218999987,\n",
       "    7228.21775750001,\n",
       "    4344.989973400021,\n",
       "    3136.898336000013],\n",
       "   'time_avg': 4142.898576120007},\n",
       "  'powertransform': {'metrics_log': [0.8336459362973139,\n",
       "    0.8507985849367045,\n",
       "    0.8473289128938711,\n",
       "    0.8510074660444588,\n",
       "    0.8492928512794884],\n",
       "   'metric_avg': 0.8464147502903673,\n",
       "   'time_log': [5587.094913500012,\n",
       "    5343.553363100014,\n",
       "    3622.099119199993,\n",
       "    7240.498771899991,\n",
       "    2070.1183138000197],\n",
       "   'time_avg': 4772.672896300006},\n",
       "  'binstransform': {'metrics_log': [0.8573054126727123,\n",
       "    0.8536685453411802,\n",
       "    0.8552912844043132,\n",
       "    0.8568474952412292,\n",
       "    0.8590902439398788],\n",
       "   'metric_avg': 0.8564405963198627,\n",
       "   'time_log': [4483.0919464000035,\n",
       "    6030.956477200001,\n",
       "    2154.007680299983,\n",
       "    1772.7102480999893,\n",
       "    6410.298061900015],\n",
       "   'time_avg': 4170.212882779999},\n",
       "  'ord3': {'metrics_log': [0.8297154060528901,\n",
       "    0.8466907766560962,\n",
       "    0.8460095734422509,\n",
       "    0.8434933928772581,\n",
       "    0.8403855679374681],\n",
       "   'metric_avg': 0.8412589433931927,\n",
       "   'time_log': [2168.652779099997,\n",
       "    7249.342578599986,\n",
       "    7290.8893731000135,\n",
       "    7258.011868099973,\n",
       "    3679.9662055999797],\n",
       "   'time_avg': 5529.37256089999},\n",
       "  'onht': {'metrics_log': [0.8302983616153432,\n",
       "    0.8428354890462163,\n",
       "    0.8426362811641546,\n",
       "    0.8448804027748148,\n",
       "    0.8351268421206552],\n",
       "   'metric_avg': 0.8391554753442367,\n",
       "   'time_log': [2114.823544999992,\n",
       "    1145.560132500017,\n",
       "    3047.18068759999,\n",
       "    6361.460072800022,\n",
       "    5181.909883699991],\n",
       "   'time_avg': 3570.1868643200023},\n",
       "  'default': {'metrics_log': [0.843024453470381,\n",
       "    0.8420605635080839,\n",
       "    0.8522218012812973,\n",
       "    0.8428872296199535,\n",
       "    0.8477568937031801],\n",
       "   'metric_avg': 0.8455901883165792,\n",
       "   'time_log': [7281.644242799986,\n",
       "    3705.536241499998,\n",
       "    6087.341895899997,\n",
       "    7241.347652700002,\n",
       "    7221.658107300027],\n",
       "   'time_avg': 6307.505628040002},\n",
       "  'ordl': {'metrics_log': [0.8497722886749091,\n",
       "    0.8393768911789481,\n",
       "    0.8524994320977765,\n",
       "    0.8430976164293412,\n",
       "    0.8519819843902279],\n",
       "   'metric_avg': 0.8473456425542405,\n",
       "   'time_log': [7238.805275999999,\n",
       "    7267.722660700005,\n",
       "    1257.679733900004,\n",
       "    7310.142475899978,\n",
       "    7282.821744400018],\n",
       "   'time_avg': 6071.434378180001},\n",
       "  'mnmx': {'metrics_log': [0.8465670951932143,\n",
       "    0.8450922477687774,\n",
       "    0.8503003652136332,\n",
       "    0.8441567743246965,\n",
       "    0.845609283066143],\n",
       "   'metric_avg': 0.8463451531132928,\n",
       "   'time_log': [5028.491294599982,\n",
       "    7290.806638800015,\n",
       "    4196.515414199996,\n",
       "    3080.6763763999916,\n",
       "    7259.265640900005],\n",
       "   'time_avg': 5371.1510729799975},\n",
       "  'power_with_bins': {'metrics_log': [0.8411445523257061,\n",
       "    0.84944254132546,\n",
       "    0.8444186395295747,\n",
       "    0.838730485390631,\n",
       "    0.8489265345686533],\n",
       "   'metric_avg': 0.8445325506280049,\n",
       "   'time_log': [1159.7750976000098,\n",
       "    6645.242544599983,\n",
       "    7310.047365700011,\n",
       "    1194.8527256999805,\n",
       "    1362.3883265999903],\n",
       "   'time_avg': 3534.461212039995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8496654221783925,\n",
       "    0.8523395262835214,\n",
       "    0.8414680467085387,\n",
       "    0.852313529853703,\n",
       "    0.8457510816018332],\n",
       "   'metric_avg': 0.8483075213251979,\n",
       "   'time_log': [7255.442069899989,\n",
       "    7231.84353079999,\n",
       "    4294.144104700012,\n",
       "    5712.165293899976,\n",
       "    7279.486492999946],\n",
       "   'time_avg': 6354.616298459982},\n",
       "  'or19': {'metrics_log': [0.8493746207054492,\n",
       "    0.8466465789493105,\n",
       "    0.8448081125585396,\n",
       "    0.8474642050143939,\n",
       "    0.8388260224307752],\n",
       "   'metric_avg': 0.8454239079316936,\n",
       "   'time_log': [2131.7690441999875,\n",
       "    1347.3233925999957,\n",
       "    7289.754869299999,\n",
       "    993.0330929000047,\n",
       "    1226.9179335999652],\n",
       "   'time_avg': 2597.7596665199903},\n",
       "  'hsh2': {'metrics_log': [0.8481021327614877,\n",
       "    0.8471146617512737,\n",
       "    0.855159021345035,\n",
       "    0.8564367413941775,\n",
       "    0.8525481374101667],\n",
       "   'metric_avg': 0.8518721389324281,\n",
       "   'time_log': [5617.5334830000065,\n",
       "    3108.3322756999987,\n",
       "    5987.667664200009,\n",
       "    6738.655131100037,\n",
       "    7287.211206899956],\n",
       "   'time_avg': 5747.879952180001}},\n",
       " 'bank-marketing': {'qttf': {'metrics_log': [0.9010444797382414,\n",
       "    0.9009448267617709,\n",
       "    0.9029716780141952,\n",
       "    0.9017635388645929,\n",
       "    0.9003189478384677],\n",
       "   'metric_avg': 0.9014086942434536,\n",
       "   'time_log': [799.4872841000033,\n",
       "    937.5428418999945,\n",
       "    585.1001942000003,\n",
       "    729.9356097000127,\n",
       "    740.5424178999965],\n",
       "   'time_avg': 758.5216695600014},\n",
       "  'powertransform': {'metrics_log': [0.8960055729897287,\n",
       "    0.8939742093749912,\n",
       "    0.8970170439108414,\n",
       "    0.8943583859641338,\n",
       "    0.8938559985159206],\n",
       "   'metric_avg': 0.8950422421511233,\n",
       "   'time_log': [757.7617390000087,\n",
       "    374.36166609998327,\n",
       "    1813.4081070999964,\n",
       "    857.1364889999968,\n",
       "    679.4193326999957],\n",
       "   'time_avg': 896.4174667799962},\n",
       "  'binstransform': {'metrics_log': [0.8979567330677449,\n",
       "    0.8986580041883495,\n",
       "    0.8958577360451626,\n",
       "    0.8993000760486514,\n",
       "    0.902050786986009],\n",
       "   'metric_avg': 0.8987646672671834,\n",
       "   'time_log': [832.1437979000038,\n",
       "    3061.1675124999892,\n",
       "    2656.417208799976,\n",
       "    707.5686684999964,\n",
       "    2744.6404466000095],\n",
       "   'time_avg': 2000.387526859995},\n",
       "  'ord3': {'metrics_log': [0.9015867287150376,\n",
       "    0.903131171696801,\n",
       "    0.8999000559384661,\n",
       "    0.8976831805810441,\n",
       "    0.8996716360485564],\n",
       "   'metric_avg': 0.9003945545959811,\n",
       "   'time_log': [5003.738609300024,\n",
       "    921.8991298000037,\n",
       "    1445.2362744999991,\n",
       "    442.4688246999867,\n",
       "    1785.4725583000109],\n",
       "   'time_avg': 1919.7630793200049},\n",
       "  'onht': {'metrics_log': [0.8997340593891402,\n",
       "    0.9000202459333039,\n",
       "    0.9004752847052365,\n",
       "    0.9041288418412378,\n",
       "    0.9040274351506485],\n",
       "   'metric_avg': 0.9016771734039134,\n",
       "   'time_log': [270.34874039998977,\n",
       "    1737.293594000017,\n",
       "    213.1867510000011,\n",
       "    3442.759160799993,\n",
       "    585.870682800014],\n",
       "   'time_avg': 1249.891785800003},\n",
       "  'default': {'metrics_log': [0.9025751916961866,\n",
       "    0.9023053406214699,\n",
       "    0.9021302916745805,\n",
       "    0.9019630477261179,\n",
       "    0.9025669906429495],\n",
       "   'metric_avg': 0.9023081724722608,\n",
       "   'time_log': [785.9336805999919,\n",
       "    1704.3922768999764,\n",
       "    496.095513200009,\n",
       "    515.3498573999968,\n",
       "    734.5463061000046],\n",
       "   'time_avg': 847.2635268399957},\n",
       "  'ordl': {'metrics_log': [0.8993259390117953,\n",
       "    0.8998702677954107,\n",
       "    0.9015257053750477,\n",
       "    0.9006663101030393,\n",
       "    0.8986952353733295],\n",
       "   'metric_avg': 0.9000166915317245,\n",
       "   'time_log': [360.42117970000254,\n",
       "    1915.1192336000095,\n",
       "    1401.8580506000144,\n",
       "    1425.8300802999875,\n",
       "    1563.882834799966],\n",
       "   'time_avg': 1333.422275799996},\n",
       "  'mnmx': {'metrics_log': [0.9018757162501928,\n",
       "    0.9006521224393039,\n",
       "    0.8948574368207001,\n",
       "    0.8990646657218089,\n",
       "    0.900608919316299],\n",
       "   'metric_avg': 0.899411772109661,\n",
       "   'time_log': [1360.73366170004,\n",
       "    3057.546385499998,\n",
       "    500.9076131999609,\n",
       "    458.4739864000003,\n",
       "    2008.3325253999792],\n",
       "   'time_avg': 1477.1988344399956},\n",
       "  'power_with_bins': {'metrics_log': [0.8995140503602397,\n",
       "    0.8960444734662738,\n",
       "    0.8961924876805082,\n",
       "    0.8957024493711263,\n",
       "    0.8992007250398747],\n",
       "   'metric_avg': 0.8973308371836046,\n",
       "   'time_log': [970.2892730000021,\n",
       "    473.8787195000041,\n",
       "    817.7914034000132,\n",
       "    384.9382239000115,\n",
       "    1746.1108782000083],\n",
       "   'time_avg': 878.6016996000078},\n",
       "  'qttf_with_bins': {'metrics_log': [0.900326001385533,\n",
       "    0.8949951505054066,\n",
       "    0.901306629979968,\n",
       "    0.9008120711850839,\n",
       "    0.9020970977166606],\n",
       "   'metric_avg': 0.8999073901545304,\n",
       "   'time_log': [717.6240853000199,\n",
       "    531.7398172999965,\n",
       "    2727.9277994000004,\n",
       "    521.0824005000177,\n",
       "    881.243672499957],\n",
       "   'time_avg': 1075.9235549999983},\n",
       "  'or19': {'metrics_log': [0.9056524680586245,\n",
       "    0.9022073614361847,\n",
       "    0.903803664495189,\n",
       "    0.9047618649544416,\n",
       "    0.9017223049980782],\n",
       "   'metric_avg': 0.9036295327885036,\n",
       "   'time_log': [958.1079199999804,\n",
       "    995.5163828999503,\n",
       "    568.5711579000344,\n",
       "    779.1568797000218,\n",
       "    915.9736961000017],\n",
       "   'time_avg': 843.4652073199977},\n",
       "  'hsh2': {'metrics_log': [0.9033265410590123,\n",
       "    0.9024435812168647,\n",
       "    0.9043536855199515,\n",
       "    0.9045327887799256,\n",
       "    0.9040241586503194],\n",
       "   'metric_avg': 0.9037361510452147,\n",
       "   'time_log': [463.70247339998605,\n",
       "    978.3088858000119,\n",
       "    1398.6407803000184,\n",
       "    924.4788632999989,\n",
       "    1202.0314475999912],\n",
       "   'time_avg': 993.4324900800013}},\n",
       " 'blood-transfusion': {'qttf': {'metrics_log': [0.7622093222696972,\n",
       "    0.7629233511586454,\n",
       "    0.7622093222696972,\n",
       "    0.641057090058709,\n",
       "    0.7578706123597765],\n",
       "   'metric_avg': 0.737253939623305,\n",
       "   'time_log': [389.45701869999175,\n",
       "    1849.4244201000256,\n",
       "    454.9136962000048,\n",
       "    165.71937679999974,\n",
       "    691.9534022999869],\n",
       "   'time_avg': 710.2935828200018},\n",
       "  'powertransform': {'metrics_log': [0.6915638982865873,\n",
       "    0.694409816132111,\n",
       "    0.694409816132111,\n",
       "    0.6826374090305979,\n",
       "    0.6959276308705943],\n",
       "   'metric_avg': 0.6917897140904004,\n",
       "   'time_log': [4375.053821400012,\n",
       "    189.53733610000927,\n",
       "    262.4954815999954,\n",
       "    318.34102940000594,\n",
       "    352.65475340001285],\n",
       "   'time_avg': 1099.616484380007},\n",
       "  'binstransform': {'metrics_log': [0.7540195488189255,\n",
       "    0.7640363550112128,\n",
       "    0.7597736358444527,\n",
       "    0.6818761278786775,\n",
       "    0.7433155080213903],\n",
       "   'metric_avg': 0.7406042351149317,\n",
       "   'time_log': [686.2469759999949,\n",
       "    1641.8923326999939,\n",
       "    1466.0026777000166,\n",
       "    626.9284033000004,\n",
       "    1784.6986455000006],\n",
       "   'time_avg': 1241.1538070400013},\n",
       "  'ord3': {'metrics_log': [0.8272244503862152,\n",
       "    0.783850260420744,\n",
       "    0.795170960946362,\n",
       "    0.7591474330402578,\n",
       "    0.773508030999707],\n",
       "   'metric_avg': 0.7877802271586571,\n",
       "   'time_log': [226.73916330002248,\n",
       "    170.85931890000938,\n",
       "    140.2520227000059,\n",
       "    303.85968379999395,\n",
       "    475.6880136000109],\n",
       "   'time_avg': 263.4796404600085},\n",
       "  'onht': {'metrics_log': [0.7249512265644815,\n",
       "    0.7214931706090133,\n",
       "    0.7263801214265612,\n",
       "    0.7249595604282744,\n",
       "    0.7174314213112712],\n",
       "   'metric_avg': 0.7230431000679203,\n",
       "   'time_log': [198.52888070000336,\n",
       "    149.70881640000152,\n",
       "    2248.267704099999,\n",
       "    379.15069660000154,\n",
       "    206.83716730002197],\n",
       "   'time_avg': 636.4986530200055},\n",
       "  'default': {'metrics_log': [0.7978922287390029,\n",
       "    0.7868958889936706,\n",
       "    0.779169452334086,\n",
       "    0.7831857961469126,\n",
       "    0.7354185120785626],\n",
       "   'metric_avg': 0.7765123756584469,\n",
       "   'time_log': [331.5085649000248,\n",
       "    1214.677853400004,\n",
       "    794.1250169000123,\n",
       "    204.75233689998277,\n",
       "    288.20965800000704],\n",
       "   'time_avg': 566.6546860200062},\n",
       "  'ordl': {'metrics_log': [0.688866627268403,\n",
       "    0.688866627268403,\n",
       "    0.7347208238807549,\n",
       "    0.7473863767175613,\n",
       "    0.7431478537360892],\n",
       "   'metric_avg': 0.7205976617742422,\n",
       "   'time_log': [179.9792781000142,\n",
       "    171.10471859999234,\n",
       "    264.0395927000209,\n",
       "    385.6270872000023,\n",
       "    281.0509288000176],\n",
       "   'time_avg': 256.36032108000944},\n",
       "  'mnmx': {'metrics_log': [0.7689699765824332,\n",
       "    0.7689699765824332,\n",
       "    0.7789366122824347,\n",
       "    0.7831857961469126,\n",
       "    0.7705289650261188],\n",
       "   'metric_avg': 0.7741182653240665,\n",
       "   'time_log': [399.7257254999713,\n",
       "    645.4452829000074,\n",
       "    1231.0449781999923,\n",
       "    1347.6275117999758,\n",
       "    588.2525216999929],\n",
       "   'time_avg': 842.419204019988},\n",
       "  'power_with_bins': {'metrics_log': [0.7532695948106635,\n",
       "    0.7343471735376407,\n",
       "    0.7572328757791478,\n",
       "    0.7572328757791478,\n",
       "    0.7532695948106635],\n",
       "   'metric_avg': 0.7510704229434527,\n",
       "   'time_log': [543.7365873999661,\n",
       "    331.07821100001456,\n",
       "    775.8485365000088,\n",
       "    425.79730100004235,\n",
       "    209.51087460003328],\n",
       "   'time_avg': 457.19430210001303},\n",
       "  'qttf_with_bins': {'metrics_log': [0.7508674964157332,\n",
       "    0.6964110058739216,\n",
       "    0.7150229799471076,\n",
       "    0.7501178813571732,\n",
       "    0.7414197257850508],\n",
       "   'metric_avg': 0.7307678178757973,\n",
       "   'time_log': [446.9589851999772,\n",
       "    180.87420580000617,\n",
       "    628.9254127000459,\n",
       "    208.71420019998914,\n",
       "    658.3527294000378],\n",
       "   'time_avg': 424.7651066600112},\n",
       "  'or19': {'metrics_log': [0.7747185112218804,\n",
       "    0.7620143198659821,\n",
       "    0.7543740136471496,\n",
       "    0.745085113316634,\n",
       "    0.7426184431532025],\n",
       "   'metric_avg': 0.7557620802409697,\n",
       "   'time_log': [179.89541060000192,\n",
       "    235.47344859997975,\n",
       "    214.3150459000026,\n",
       "    615.5125791000319,\n",
       "    414.0211801000405],\n",
       "   'time_avg': 331.84353286001135},\n",
       "  'hsh2': {'metrics_log': [0.7354918348389391,\n",
       "    0.7431757016532102,\n",
       "    0.7270248255834545,\n",
       "    0.7394925231127236,\n",
       "    0.7435154603629761],\n",
       "   'metric_avg': 0.7377400691102607,\n",
       "   'time_log': [832.2758508999832,\n",
       "    1106.2908992000157,\n",
       "    1097.3229581999476,\n",
       "    593.7211627000361,\n",
       "    1014.9762251999928],\n",
       "   'time_avg': 928.9174192399951}},\n",
       " 'cnae-9': {},\n",
       " 'nomao': {'qttf': {'metrics_log': [0.9724913585267743,\n",
       "    0.971812078119807,\n",
       "    0.9745744091916105,\n",
       "    0.9735311409474772,\n",
       "    0.9729753465184822],\n",
       "   'metric_avg': 0.9730768666608303,\n",
       "   'time_log': [1327.2888372000016,\n",
       "    1019.4034880999825,\n",
       "    529.1298829000152,\n",
       "    467.9930400000012,\n",
       "    1756.2100028000132],\n",
       "   'time_avg': 1020.0050502000028},\n",
       "  'powertransform': {'metrics_log': [0.9713758733009128,\n",
       "    0.9684881172175093,\n",
       "    0.971150230862118,\n",
       "    0.9701160373612541,\n",
       "    0.9717439575049988],\n",
       "   'metric_avg': 0.9705748432493586,\n",
       "   'time_log': [1928.8574461999815,\n",
       "    1128.161879899999,\n",
       "    1841.6546623000177,\n",
       "    445.561100299994,\n",
       "    2534.0263085000042],\n",
       "   'time_avg': 1575.6522794399993},\n",
       "  'binstransform': {'metrics_log': [0.9704517719207861,\n",
       "    0.9726704812699777,\n",
       "    0.9717191894704929,\n",
       "    0.9712678635649081,\n",
       "    0.9691853891166996],\n",
       "   'metric_avg': 0.9710589390685728,\n",
       "   'time_log': [6114.709720499988,\n",
       "    757.9369209000142,\n",
       "    757.4765765000193,\n",
       "    2778.8525268000085,\n",
       "    3625.480517899996],\n",
       "   'time_avg': 2806.8912525200053},\n",
       "  'ord3': {'metrics_log': [0.9671649283167975,\n",
       "    0.9678904494202883,\n",
       "    0.9675193925708603,\n",
       "    0.9701776607605571,\n",
       "    0.9677682409900782],\n",
       "   'metric_avg': 0.9681041344117162,\n",
       "   'time_log': [449.2168025000137,\n",
       "    4197.553056100005,\n",
       "    1035.5663197000104,\n",
       "    4252.169049799995,\n",
       "    1797.3865282000042],\n",
       "   'time_avg': 2346.3783512600057},\n",
       "  'onht': {'metrics_log': [0.9740847439045932,\n",
       "    0.9731877913521725,\n",
       "    0.9739860563578912,\n",
       "    0.9752710539123877,\n",
       "    0.9733087076903959],\n",
       "   'metric_avg': 0.9739676706434881,\n",
       "   'time_log': [2072.880101800023,\n",
       "    1680.0730844000063,\n",
       "    2141.7531200000085,\n",
       "    748.0795293999836,\n",
       "    2371.9257953999913],\n",
       "   'time_avg': 1802.9423262000025},\n",
       "  'default': {'metrics_log': [0.9715044470715025,\n",
       "    0.9719901274452648,\n",
       "    0.9703558089140503,\n",
       "    0.9704916990177161,\n",
       "    0.9698834773407191],\n",
       "   'metric_avg': 0.9708451119578505,\n",
       "   'time_log': [1024.6734397999826,\n",
       "    990.2678747999889,\n",
       "    857.2549455000262,\n",
       "    739.5434255999862,\n",
       "    787.7036023999972],\n",
       "   'time_avg': 879.8886576199963},\n",
       "  'ordl': {'metrics_log': [0.973665273893334,\n",
       "    0.9773605330116852,\n",
       "    0.9738841452930539,\n",
       "    0.9735409416634142,\n",
       "    0.970446471455537],\n",
       "   'metric_avg': 0.9737794730634048,\n",
       "   'time_log': [400.9325058000395,\n",
       "    662.1501302000252,\n",
       "    958.2872773000272,\n",
       "    2151.149385500001,\n",
       "    2370.208358099975],\n",
       "   'time_avg': 1308.5455313800135},\n",
       "  'mnmx': {'metrics_log': [0.9676326382659496,\n",
       "    0.9708699884846532,\n",
       "    0.9727439994982036,\n",
       "    0.9693593314763231,\n",
       "    0.9670793137287185],\n",
       "   'metric_avg': 0.9695370542907696,\n",
       "   'time_log': [714.9699578,\n",
       "    2128.4848068000283,\n",
       "    1128.3901286000037,\n",
       "    1014.0410055000102,\n",
       "    1495.5525872000144],\n",
       "   'time_avg': 1296.2876971800113},\n",
       "  'power_with_bins': {'metrics_log': [0.9720167664403286,\n",
       "    0.9710628251545816,\n",
       "    0.9719994843287462,\n",
       "    0.9733904011291102,\n",
       "    0.9716526860778333],\n",
       "   'metric_avg': 0.97202443262612,\n",
       "   'time_log': [1119.3245638999506,\n",
       "    1718.4144786000252,\n",
       "    3308.224436299992,\n",
       "    597.6728582999785,\n",
       "    1200.6854038999882],\n",
       "   'time_avg': 1588.8643481999868},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9724981408284734,\n",
       "    0.9715733190907613,\n",
       "    0.9743548064265514,\n",
       "    0.9738841759538744,\n",
       "    0.9719057516947646],\n",
       "   'metric_avg': 0.972843238798885,\n",
       "   'time_log': [1470.868995799974,\n",
       "    1344.5668274000054,\n",
       "    1880.0744462999864,\n",
       "    1307.989787300001,\n",
       "    379.40316579997307],\n",
       "   'time_avg': 1276.580644519988},\n",
       "  'or19': {'metrics_log': [0.9736615456327549,\n",
       "    0.9748248340565263,\n",
       "    0.9711020095863673,\n",
       "    0.9744538307038969,\n",
       "    0.9744752680777173],\n",
       "   'metric_avg': 0.9737034976114526,\n",
       "   'time_log': [976.7170888999826,\n",
       "    1417.6366491999943,\n",
       "    1279.4624100000365,\n",
       "    1788.7645434999722,\n",
       "    3220.1244168999838],\n",
       "   'time_avg': 1736.541021699994},\n",
       "  'hsh2': {'metrics_log': [0.9700248084932764,\n",
       "    0.9686265427965824,\n",
       "    0.9693435704495555,\n",
       "    0.9684959944188973,\n",
       "    0.970123507622349],\n",
       "   'metric_avg': 0.9693228847561322,\n",
       "   'time_log': [919.0894661999773,\n",
       "    616.8770044000121,\n",
       "    1730.4145983000053,\n",
       "    1186.0095420000143,\n",
       "    6009.170927900006],\n",
       "   'time_avg': 2092.312307760003}},\n",
       " 'ldpa': {'qttf': {'metrics_log': [0.9841245304926334,\n",
       "    0.9847055730233402,\n",
       "    0.9916681380418879,\n",
       "    0.9895234004091858,\n",
       "    0.9840718459323511],\n",
       "   'metric_avg': 0.9868186975798798,\n",
       "   'time_log': [7478.964104499988,\n",
       "    7706.475329700013,\n",
       "    7452.461477299978,\n",
       "    7618.2301963999635,\n",
       "    7484.237059600011],\n",
       "   'time_avg': 7548.073633499991},\n",
       "  'powertransform': {'metrics_log': [0.9900294977636691,\n",
       "    0.9925215052081198,\n",
       "    0.9864113097585977,\n",
       "    0.9915706196117537,\n",
       "    0.9698091212662434],\n",
       "   'metric_avg': 0.9860684107216768,\n",
       "   'time_log': [7459.204666999984,\n",
       "    6899.198678000015,\n",
       "    7327.0990141000075,\n",
       "    7659.441024500033,\n",
       "    7504.67540030001],\n",
       "   'time_avg': 7369.92375678001},\n",
       "  'binstransform': {'metrics_log': [0.9832768274379639,\n",
       "    0.9847963620385599,\n",
       "    0.9905035399529777,\n",
       "    0.9899397292401199,\n",
       "    0.9902944705874968],\n",
       "   'metric_avg': 0.9877621858514237,\n",
       "   'time_log': [7688.953784299985,\n",
       "    7579.775532999978,\n",
       "    7279.158132400014,\n",
       "    7370.902176600008,\n",
       "    7662.397393299994],\n",
       "   'time_avg': 7516.237403919996},\n",
       "  'ord3': {'metrics_log': [0.9907957754571423,\n",
       "    0.980458024641441,\n",
       "    0.9907955097089316,\n",
       "    0.9781189820089868,\n",
       "    0.9900345773052625],\n",
       "   'metric_avg': 0.9860405738243528,\n",
       "   'time_log': [4689.691961200006,\n",
       "    4786.163931599993,\n",
       "    7648.9797325999825,\n",
       "    7550.730133900011,\n",
       "    7426.932546700002],\n",
       "   'time_avg': 6420.499661199999},\n",
       "  'onht': {'metrics_log': [0.9818346490859856,\n",
       "    0.9888104812422672,\n",
       "    0.98891700410234,\n",
       "    0.9900638541611846,\n",
       "    0.9899110344001326],\n",
       "   'metric_avg': 0.987907404598382,\n",
       "   'time_log': [7373.706762699992,\n",
       "    7429.811440899997,\n",
       "    7454.358296499995,\n",
       "    7352.732320599956,\n",
       "    7513.33874039998],\n",
       "   'time_avg': 7424.789512219984},\n",
       "  'default': {'metrics_log': [0.9717447684734928,\n",
       "    0.9772664212364796,\n",
       "    0.9868132152486303,\n",
       "    0.983288745011385,\n",
       "    0.9909696229827],\n",
       "   'metric_avg': 0.9820165545905375,\n",
       "   'time_log': [7344.486901899974,\n",
       "    7534.369635900017,\n",
       "    7435.672627599997,\n",
       "    7365.006942200009,\n",
       "    7620.708271100011],\n",
       "   'time_avg': 7460.048875740002},\n",
       "  'ordl': {'metrics_log': [0.9887032868940603,\n",
       "    0.9638006793781776,\n",
       "    0.9900504946079173,\n",
       "    0.980539078487467,\n",
       "    0.9667969401312649],\n",
       "   'metric_avg': 0.9779780958997775,\n",
       "   'time_log': [7360.8827456000145,\n",
       "    7507.176887400041,\n",
       "    7264.2192469,\n",
       "    7403.758930400014,\n",
       "    7250.035002399993],\n",
       "   'time_avg': 7357.214562540013},\n",
       "  'mnmx': {'metrics_log': [0.9913680138409934,\n",
       "    0.9828177095346602,\n",
       "    0.9818575801045525,\n",
       "    0.9855289655799707,\n",
       "    0.9913205178047171],\n",
       "   'metric_avg': 0.9865785573729788,\n",
       "   'time_log': [7265.0898631999735,\n",
       "    7281.13077800005,\n",
       "    6432.8203438000055,\n",
       "    7288.809289700002,\n",
       "    7252.055961199978],\n",
       "   'time_avg': 7103.981247180001},\n",
       "  'power_with_bins': {'metrics_log': [0.9897257129671911,\n",
       "    0.9882999495826029,\n",
       "    0.9893703480141027,\n",
       "    0.9771204475349008,\n",
       "    0.9916606762132035],\n",
       "   'metric_avg': 0.9872354268624003,\n",
       "   'time_log': [7277.5969927000115,\n",
       "    7568.670455099957,\n",
       "    7646.918494099984,\n",
       "    7368.226035200001,\n",
       "    7425.488072299981],\n",
       "   'time_avg': 7457.380009879987},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9817715974029797,\n",
       "    0.9156423710710084,\n",
       "    0.9907555700235742,\n",
       "    0.9885620959183322,\n",
       "    0.9812321382094926],\n",
       "   'metric_avg': 0.9715927545250775,\n",
       "   'time_log': [7363.450740400003,\n",
       "    7569.597400999977,\n",
       "    7442.066635199997,\n",
       "    4357.480829500011,\n",
       "    7404.143079100002],\n",
       "   'time_avg': 6827.347737039998},\n",
       "  'or19': {'metrics_log': [0.9806716678890177,\n",
       "    0.9880909711900788,\n",
       "    0.9866770167602622,\n",
       "    0.9916589016594353,\n",
       "    0.9917008655122495],\n",
       "   'metric_avg': 0.9877598846022086,\n",
       "   'time_log': [7400.640476899978,\n",
       "    7574.033807899978,\n",
       "    7451.174306500005,\n",
       "    6515.440870799997,\n",
       "    7267.058995400032],\n",
       "   'time_avg': 7241.6696914999975},\n",
       "  'hsh2': {'metrics_log': [0.9876363158074296,\n",
       "    0.967127945050416,\n",
       "    0.9905943531145004,\n",
       "    0.990997594430913,\n",
       "    0.9895730808911256],\n",
       "   'metric_avg': 0.985185857858877,\n",
       "   'time_log': [3938.594363100012,\n",
       "    7255.255987700017,\n",
       "    7457.1334747000365,\n",
       "    7688.408487499983,\n",
       "    7564.390336999961],\n",
       "   'time_avg': 6780.7565300000015}},\n",
       " 'skin-segmentation': {'qttf': {'metrics_log': [0.9992820262206831,\n",
       "    0.9995430678168401,\n",
       "    0.9993309304423268,\n",
       "    0.9995267831445777,\n",
       "    0.9995104440134728],\n",
       "   'metric_avg': 0.9994386503275801,\n",
       "   'time_log': [1012.4144639000297,\n",
       "    1264.68997149996,\n",
       "    2231.3246325000073,\n",
       "    914.5086282000411,\n",
       "    1141.6502433000132],\n",
       "   'time_avg': 1312.9175878800102},\n",
       "  'powertransform': {'metrics_log': [0.9996246024020973,\n",
       "    0.9994941159167193,\n",
       "    0.9995103579468508,\n",
       "    0.9994777002355956,\n",
       "    0.9994124295362211],\n",
       "   'metric_avg': 0.9995038412074967,\n",
       "   'time_log': [889.7573308999999,\n",
       "    1212.8806462000357,\n",
       "    487.7407083999715,\n",
       "    1027.6180247999728,\n",
       "    829.0114779000287],\n",
       "   'time_avg': 889.4016376400017},\n",
       "  'binstransform': {'metrics_log': [0.9995267967468814,\n",
       "    0.9995757549556339,\n",
       "    0.9994126178259608,\n",
       "    0.9994451375796477,\n",
       "    0.9995757426587634],\n",
       "   'metric_avg': 0.9995072099533774,\n",
       "   'time_log': [2326.788594999991,\n",
       "    2630.537878000003,\n",
       "    780.3241955999983,\n",
       "    442.2326243999996,\n",
       "    2272.3276299000136],\n",
       "   'time_avg': 1690.4421845800011},\n",
       "  'ord3': {'metrics_log': [0.9993472931098087,\n",
       "    0.9988583158782992,\n",
       "    0.9993636924441938,\n",
       "    0.9993962547387379,\n",
       "    0.9994289059082385],\n",
       "   'metric_avg': 0.9992788924158557,\n",
       "   'time_log': [2104.669307700009,\n",
       "    762.2333450000151,\n",
       "    2001.4200979999732,\n",
       "    878.2486331000109,\n",
       "    1025.2416356999893],\n",
       "   'time_avg': 1354.3626038999996},\n",
       "  'onht': {'metrics_log': [0.9994451383923046,\n",
       "    0.9994124823055489,\n",
       "    0.9995267287727955,\n",
       "    0.9993472407099365,\n",
       "    0.9994777620493768],\n",
       "   'metric_avg': 0.9994418704459924,\n",
       "   'time_log': [660.1684017000371,\n",
       "    264.7056420999579,\n",
       "    524.4517126999563,\n",
       "    1854.4824326999951,\n",
       "    2143.822981000005],\n",
       "   'time_avg': 1089.5262340399902},\n",
       "  'default': {'metrics_log': [0.9996572758237975,\n",
       "    0.9996572758237975,\n",
       "    0.9997388579095372,\n",
       "    0.9996083208978385,\n",
       "    0.9996409296256138],\n",
       "   'metric_avg': 0.9996605320161169,\n",
       "   'time_log': [734.1963292,\n",
       "    1159.345530999999,\n",
       "    1478.8180821999558,\n",
       "    433.3879754000227,\n",
       "    1357.5440938000102],\n",
       "   'time_avg': 1032.6584023199975},\n",
       "  'ordl': {'metrics_log': [0.9994941632174646,\n",
       "    0.9995267564002629,\n",
       "    0.9994614814209891,\n",
       "    0.9994777772860157,\n",
       "    0.9995594067561118],\n",
       "   'metric_avg': 0.9995039170161688,\n",
       "   'time_log': [1104.7504404000356,\n",
       "    2476.9537842000136,\n",
       "    2051.4567502000136,\n",
       "    562.1338042999851,\n",
       "    419.170466999989],\n",
       "   'time_avg': 1322.8930492200075},\n",
       "  'mnmx': {'metrics_log': [0.9994778201140823,\n",
       "    0.9994451679814034,\n",
       "    0.9994125644490264,\n",
       "    0.9993472751426027,\n",
       "    0.9993798758630433],\n",
       "   'metric_avg': 0.9994125407100316,\n",
       "   'time_log': [823.2856056999881,\n",
       "    311.0592293999507,\n",
       "    2497.153090100037,\n",
       "    1526.8025806000223,\n",
       "    2595.1057557000313],\n",
       "   'time_avg': 1550.6812523000058},\n",
       "  'power_with_bins': {'metrics_log': [0.9994777605901211,\n",
       "    0.9992982912356869,\n",
       "    0.9993635481725489,\n",
       "    0.9993798763646189,\n",
       "    0.9995104005532384],\n",
       "   'metric_avg': 0.9994059753832427,\n",
       "   'time_log': [495.2285484999884,\n",
       "    731.303577099985,\n",
       "    922.5281544000027,\n",
       "    1360.2990211999859,\n",
       "    1093.2093506999663],\n",
       "   'time_avg': 920.5137303799856},\n",
       "  'qttf_with_bins': {'metrics_log': [0.999543078927197,\n",
       "    0.9995267670606507,\n",
       "    0.9996409701177399,\n",
       "    0.9994289056080081,\n",
       "    0.9994941303062127],\n",
       "   'metric_avg': 0.9995267704039617,\n",
       "   'time_log': [2768.476807900006,\n",
       "    1890.7908820000011,\n",
       "    681.6664331000065,\n",
       "    1486.1717588000465,\n",
       "    1654.497852200002],\n",
       "   'time_avg': 1696.3207468000123},\n",
       "  'or19': {'metrics_log': [0.9994614980195541,\n",
       "    0.9993962782311212,\n",
       "    0.9994451390295376,\n",
       "    0.9993473565479938,\n",
       "    0.99946151383311],\n",
       "   'metric_avg': 0.9994223571322636,\n",
       "   'time_log': [799.1837332000141,\n",
       "    390.1823260000092,\n",
       "    3450.481834299979,\n",
       "    2995.719895199989,\n",
       "    1568.728399100015],\n",
       "   'time_avg': 1840.8592375600012},\n",
       "  'hsh2': {'metrics_log': [0.9995756928566483,\n",
       "    0.999396169596403,\n",
       "    0.999428858439737,\n",
       "    0.9994941171906635,\n",
       "    0.9994451687803493],\n",
       "   'metric_avg': 0.9994680013727603,\n",
       "   'time_log': [3269.3814906000043,\n",
       "    1336.8318455999834,\n",
       "    3974.649606399995,\n",
       "    2240.9402900999994,\n",
       "    2306.989581600006],\n",
       "   'time_avg': 2625.7585628599977}},\n",
       " 'phoneme': {'qttf': {'metrics_log': [0.8865287458754622,\n",
       "    0.8811491472631369,\n",
       "    0.8931587455148337,\n",
       "    0.8833195550135196,\n",
       "    0.8900075959143317],\n",
       "   'metric_avg': 0.8868327579162567,\n",
       "   'time_log': [881.1492302999832,\n",
       "    1657.0025543000083,\n",
       "    2303.193539400003,\n",
       "    1816.6088002999895,\n",
       "    4766.348438000015],\n",
       "   'time_avg': 2284.86051246},\n",
       "  'powertransform': {'metrics_log': [0.896032730258501,\n",
       "    0.9020551304059186,\n",
       "    0.8899995599740447,\n",
       "    0.8912353884854103,\n",
       "    0.8807809380871834],\n",
       "   'metric_avg': 0.8920207494422115,\n",
       "   'time_log': [1761.9883368000155,\n",
       "    781.9347686999827,\n",
       "    1462.7953400000115,\n",
       "    2142.7073686000076,\n",
       "    389.48081200005254],\n",
       "   'time_avg': 1307.781325220014},\n",
       "  'binstransform': {'metrics_log': [0.9083538751316211,\n",
       "    0.9116941568009806,\n",
       "    0.9084888481682636,\n",
       "    0.8967559927736799,\n",
       "    0.9056733817059881],\n",
       "   'metric_avg': 0.9061932509161066,\n",
       "   'time_log': [2045.0355127999792,\n",
       "    1477.3830050999532,\n",
       "    1401.979017799953,\n",
       "    332.0435271000024,\n",
       "    2556.8032262999914],\n",
       "   'time_avg': 1562.6488578199758},\n",
       "  'ord3': {'metrics_log': [0.8990334254068788,\n",
       "    0.8939270344361118,\n",
       "    0.8874281780594745,\n",
       "    0.8917295113683839,\n",
       "    0.8894450781446798],\n",
       "   'metric_avg': 0.8923126454831058,\n",
       "   'time_log': [2772.306829100009,\n",
       "    1981.298190100002,\n",
       "    773.3618087999639,\n",
       "    726.1682602000074,\n",
       "    1494.4577054999536],\n",
       "   'time_avg': 1549.5185587399872},\n",
       "  'onht': {'metrics_log': [0.8776790686163731,\n",
       "    0.8720148208294324,\n",
       "    0.8728959166689038,\n",
       "    0.8864466831561802,\n",
       "    0.8930955894197445],\n",
       "   'metric_avg': 0.8804264157381269,\n",
       "   'time_log': [2338.191176500055,\n",
       "    1103.1529540000483,\n",
       "    1392.7758276000386,\n",
       "    1029.1730048999889,\n",
       "    2496.195900699997],\n",
       "   'time_avg': 1671.8977727400256},\n",
       "  'default': {'metrics_log': [0.8888723305036923,\n",
       "    0.8816655653409706,\n",
       "    0.9041341288838242,\n",
       "    0.8859666044762405,\n",
       "    0.897882682084474],\n",
       "   'metric_avg': 0.8917042622578404,\n",
       "   'time_log': [982.5164972000057,\n",
       "    2843.481580999971,\n",
       "    1066.4038959000027,\n",
       "    2508.001980800007,\n",
       "    4100.7496407],\n",
       "   'time_avg': 2300.230719119997},\n",
       "  'ordl': {'metrics_log': [0.9035455065630242,\n",
       "    0.8876178950367647,\n",
       "    0.8891163231029411,\n",
       "    0.8992724636903004,\n",
       "    0.8909577906925994],\n",
       "   'metric_avg': 0.894101995817126,\n",
       "   'time_log': [1120.597913799982,\n",
       "    1207.3186234000023,\n",
       "    1248.2331570000388,\n",
       "    1156.8725470000063,\n",
       "    2006.1147270000074],\n",
       "   'time_avg': 1347.8273936400074},\n",
       "  'mnmx': {'metrics_log': [0.8924468178292445,\n",
       "    0.8947166163086885,\n",
       "    0.8922625574177765,\n",
       "    0.8924468178292445,\n",
       "    0.8941084843517237],\n",
       "   'metric_avg': 0.8931962587473355,\n",
       "   'time_log': [343.28079239994986,\n",
       "    897.0889422000037,\n",
       "    194.47375849995296,\n",
       "    2786.2396783999866,\n",
       "    392.07786230003694],\n",
       "   'time_avg': 922.632206759986},\n",
       "  'power_with_bins': {'metrics_log': [0.8913195148994723,\n",
       "    0.8871436683720735,\n",
       "    0.8824476385647352,\n",
       "    0.8728857878730759,\n",
       "    0.8979336290116403],\n",
       "   'metric_avg': 0.8863460477441996,\n",
       "   'time_log': [2152.015032000025,\n",
       "    2127.031314200023,\n",
       "    2174.0068304000306,\n",
       "    643.7537989999983,\n",
       "    3712.288748699997],\n",
       "   'time_avg': 2161.8191448600146},\n",
       "  'qttf_with_bins': {'metrics_log': [0.885560699733984,\n",
       "    0.8686431852290531,\n",
       "    0.874464469157724,\n",
       "    0.8825882503764251,\n",
       "    0.88119732571351],\n",
       "   'metric_avg': 0.8784907860421391,\n",
       "   'time_log': [2484.589038199978,\n",
       "    2523.083183599985,\n",
       "    3294.3098696000525,\n",
       "    3476.2639815,\n",
       "    1052.7561200999771],\n",
       "   'time_avg': 2566.2004385999985},\n",
       "  'or19': {'metrics_log': [0.8921015735851061,\n",
       "    0.8960756522108808,\n",
       "    0.8910386069569308,\n",
       "    0.8945217456385153,\n",
       "    0.900346520057312],\n",
       "   'metric_avg': 0.8948168196897489,\n",
       "   'time_log': [2659.244382200006,\n",
       "    370.8264951000456,\n",
       "    1743.9030230999924,\n",
       "    1863.9048285000026,\n",
       "    941.3564352999674],\n",
       "   'time_avg': 1515.8470328400028},\n",
       "  'hsh2': {'metrics_log': [0.8713924379556954,\n",
       "    0.9003446934871259,\n",
       "    0.8920957203561758,\n",
       "    0.8862603642035919,\n",
       "    0.9054351375752093],\n",
       "   'metric_avg': 0.8911056707155597,\n",
       "   'time_log': [1112.2698337999755,\n",
       "    866.1294480999932,\n",
       "    2775.639724800014,\n",
       "    492.6872566000093,\n",
       "    2654.7786278999993],\n",
       "   'time_avg': 1580.3009782399981}},\n",
       " 'walking-activity': {'qttf': {'metrics_log': [0.6471489523661854,\n",
       "    0.64937500222663,\n",
       "    0.6501089973269197,\n",
       "    0.6554080643171758,\n",
       "    0.656680933597554],\n",
       "   'metric_avg': 0.6517443899668931,\n",
       "   'time_log': [7802.195721499971,\n",
       "    7280.238956300018,\n",
       "    7281.030220000015,\n",
       "    7971.560574300005,\n",
       "    7277.397467499948],\n",
       "   'time_avg': 7522.484587919991},\n",
       "  'powertransform': {'metrics_log': [0.6564300135668136,\n",
       "    0.6474557901215168,\n",
       "    0.6563082860596151,\n",
       "    0.154396223875396,\n",
       "    0.6340629549728598],\n",
       "   'metric_avg': 0.5497306537192402,\n",
       "   'time_log': [7993.370531800028,\n",
       "    7339.176464899967,\n",
       "    7618.258028400014,\n",
       "    7243.780798799999,\n",
       "    7260.211478099984],\n",
       "   'time_avg': 7490.9594603999985},\n",
       "  'binstransform': {'metrics_log': [0.5703675006570463,\n",
       "    0.6531467943375975,\n",
       "    0.6549395689644137,\n",
       "    0.648219736647274,\n",
       "    0.6485174971646732],\n",
       "   'metric_avg': 0.6350382195542009,\n",
       "   'time_log': [7601.366622000001,\n",
       "    7390.0386543999775,\n",
       "    7613.697890799958,\n",
       "    7834.549160399998,\n",
       "    7374.036699899996],\n",
       "   'time_avg': 7562.737805499986},\n",
       "  'ord3': {'metrics_log': [0.6260359008003916,\n",
       "    0.6479092830905709,\n",
       "    0.6354400359064382,\n",
       "    0.6373583849786618,\n",
       "    0.6434549437165623],\n",
       "   'metric_avg': 0.638039709698525,\n",
       "   'time_log': [7938.504902000015,\n",
       "    7775.955109299975,\n",
       "    7719.620694000041,\n",
       "    7828.869765100011,\n",
       "    7460.089447800012],\n",
       "   'time_avg': 7744.607983640011},\n",
       "  'onht': {'metrics_log': [0.5742133520566973,\n",
       "    0.6390038769710482,\n",
       "    0.6570120000897262,\n",
       "    0.6566407427970999,\n",
       "    0.6590212704934195],\n",
       "   'metric_avg': 0.6371782484815982,\n",
       "   'time_log': [7739.636218800035,\n",
       "    7644.031884099997,\n",
       "    7266.051790199999,\n",
       "    7313.861328999978,\n",
       "    7369.275064699992],\n",
       "   'time_avg': 7466.57125736},\n",
       "  'default': {'metrics_log': [0.6148438291361423,\n",
       "    0.640984714486444,\n",
       "    0.6525052493287758,\n",
       "    0.6333940929335679,\n",
       "    0.5757406893068857],\n",
       "   'metric_avg': 0.6234937150383631,\n",
       "   'time_log': [7518.394228400022,\n",
       "    7441.079375199974,\n",
       "    7558.8636195000145,\n",
       "    7681.422332899994,\n",
       "    7913.0086867999635],\n",
       "   'time_avg': 7622.553648559993},\n",
       "  'ordl': {'metrics_log': [0.6336541771039419,\n",
       "    0.6508366252806813,\n",
       "    0.64339093842801,\n",
       "    0.6439607103177079,\n",
       "    0.6234815030816321],\n",
       "   'metric_avg': 0.6390647908423948,\n",
       "   'time_log': [7243.991893899976,\n",
       "    7305.264370799996,\n",
       "    7708.9943885999965,\n",
       "    7702.268186500005,\n",
       "    7985.42801209999],\n",
       "   'time_avg': 7589.189370379992},\n",
       "  'mnmx': {'metrics_log': [0.6481908773423296,\n",
       "    0.654706666687141,\n",
       "    0.6456565025898818,\n",
       "    0.641093826465048,\n",
       "    0.6368252990144185],\n",
       "   'metric_avg': 0.6452946344197639,\n",
       "   'time_log': [7524.292461999983,\n",
       "    7541.165438399999,\n",
       "    7286.080328700016,\n",
       "    7934.9098201000015,\n",
       "    7723.2905416000285],\n",
       "   'time_avg': 7601.947718160006},\n",
       "  'power_with_bins': {'metrics_log': [0.65466865376949,\n",
       "    0.6500167772139118,\n",
       "    0.6580936295497494,\n",
       "    0.659334082976965,\n",
       "    0.6449059141126232],\n",
       "   'metric_avg': 0.653403811524548,\n",
       "   'time_log': [7682.851842399978,\n",
       "    7708.629442900012,\n",
       "    7316.545945700025,\n",
       "    8130.079919299984,\n",
       "    8001.4891735999845],\n",
       "   'time_avg': 7767.919264779996},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6521288696691775,\n",
       "    0.6475541803231528,\n",
       "    0.6482002053582995,\n",
       "    0.6576662219489926,\n",
       "    0.6593078747245208],\n",
       "   'metric_avg': 0.6529714704048286,\n",
       "   'time_log': [7452.203805900004,\n",
       "    7283.89958550001,\n",
       "    7907.175875299959,\n",
       "    7296.691401599965,\n",
       "    7831.043427800003],\n",
       "   'time_avg': 7554.202819219989},\n",
       "  'or19': {'metrics_log': [0.6217816563072786,\n",
       "    0.6383946600435956,\n",
       "    0.6522417871110465,\n",
       "    0.6366351151157301,\n",
       "    0.6364071762492853],\n",
       "   'metric_avg': 0.6370920789653873,\n",
       "   'time_log': [7593.657463899988,\n",
       "    7870.6229171000305,\n",
       "    7516.211776899989,\n",
       "    4575.87650090002,\n",
       "    7282.8165439],\n",
       "   'time_avg': 6967.837040540006},\n",
       "  'hsh2': {'metrics_log': [0.6248228058381086,\n",
       "    0.6592780490737451,\n",
       "    0.653134688635908,\n",
       "    0.6434612029995225,\n",
       "    0.644473960982648],\n",
       "   'metric_avg': 0.6450341415059864,\n",
       "   'time_log': [7756.9801223000395,\n",
       "    7721.87925550004,\n",
       "    8098.272870899993,\n",
       "    7422.905114800029,\n",
       "    7948.836654399987],\n",
       "   'time_avg': 7789.774803580018}},\n",
       " 'adult': {'qttf': {'metrics_log': [0.8656572991127744,\n",
       "    0.865348587901876,\n",
       "    0.8673235540267712,\n",
       "    0.8635680354808685,\n",
       "    0.8657625950459156],\n",
       "   'metric_avg': 0.8655320143136411,\n",
       "   'time_log': [429.6323256000178,\n",
       "    2367.0717916000285,\n",
       "    3272.369177699962,\n",
       "    319.68608590000076,\n",
       "    1075.0378445999813],\n",
       "   'time_avg': 1492.7594450799982},\n",
       "  'powertransform': {'metrics_log': [0.8650752504606959,\n",
       "    0.864003730784143,\n",
       "    0.8633307423036427,\n",
       "    0.8670580747822834,\n",
       "    0.8602383389485748],\n",
       "   'metric_avg': 0.863941227455868,\n",
       "   'time_log': [1257.770580399956,\n",
       "    2120.646022700006,\n",
       "    2569.772225599969,\n",
       "    890.953793600027,\n",
       "    761.9736765000271],\n",
       "   'time_avg': 1520.223259759997},\n",
       "  'binstransform': {'metrics_log': [0.868291484367245,\n",
       "    0.8699465890390455,\n",
       "    0.8692010776821046,\n",
       "    0.8713520774246403,\n",
       "    0.8697874494035698],\n",
       "   'metric_avg': 0.869715735583321,\n",
       "   'time_log': [1568.2014536999632,\n",
       "    468.53155539999716,\n",
       "    1307.8542544000084,\n",
       "    1345.61727659998,\n",
       "    339.21292310004355],\n",
       "   'time_avg': 1005.8834926399984},\n",
       "  'ord3': {'metrics_log': [0.8640512855884349,\n",
       "    0.866295454793919,\n",
       "    0.8655257590218437,\n",
       "    0.8636891002475747,\n",
       "    0.865176093327684],\n",
       "   'metric_avg': 0.8649475385958914,\n",
       "   'time_log': [1039.220107399975,\n",
       "    542.937260500039,\n",
       "    1878.7443069000146,\n",
       "    428.8694620000315,\n",
       "    1413.9695213999948],\n",
       "   'time_avg': 1060.748131640011},\n",
       "  'onht': {'metrics_log': [0.8688635419466111,\n",
       "    0.8677989479812026,\n",
       "    0.868651011329979,\n",
       "    0.8665846678481095,\n",
       "    0.8695007959368672],\n",
       "   'metric_avg': 0.8682797930085538,\n",
       "   'time_log': [967.6028920999961,\n",
       "    1399.349259599985,\n",
       "    1089.1236485999543,\n",
       "    434.6220497000031,\n",
       "    1078.4079064999823],\n",
       "   'time_avg': 993.8211512999842},\n",
       "  'default': {'metrics_log': [0.8698744327032946,\n",
       "    0.8698217597938007,\n",
       "    0.8666636734754674,\n",
       "    0.8680452140400177,\n",
       "    0.8704358166627391],\n",
       "   'metric_avg': 0.8689681793350639,\n",
       "   'time_log': [1023.6808626999846,\n",
       "    412.2567420999985,\n",
       "    1913.738449700002,\n",
       "    688.9092945000157,\n",
       "    1482.2105662999675],\n",
       "   'time_avg': 1104.1591830599937},\n",
       "  'ordl': {'metrics_log': [0.8715240103596061,\n",
       "    0.8728030777977288,\n",
       "    0.8746459991012048,\n",
       "    0.8763116632746214,\n",
       "    0.8750034237573159],\n",
       "   'metric_avg': 0.8740576348580953,\n",
       "   'time_log': [1114.4738900999655,\n",
       "    2168.1960953000234,\n",
       "    834.9221992000239,\n",
       "    808.2414162000059,\n",
       "    1805.4399728999706],\n",
       "   'time_avg': 1346.2547147399978},\n",
       "  'mnmx': {'metrics_log': [0.8613796830086635,\n",
       "    0.8670947935681478,\n",
       "    0.8638764997030736,\n",
       "    0.866060115893498,\n",
       "    0.8650064513189311],\n",
       "   'metric_avg': 0.8646835086984627,\n",
       "   'time_log': [1878.1103364000446,\n",
       "    354.71961939998437,\n",
       "    2162.850741400034,\n",
       "    2972.1867838999606,\n",
       "    593.8597215000191],\n",
       "   'time_avg': 1592.3454405200087},\n",
       "  'power_with_bins': {'metrics_log': [0.8696947401785261,\n",
       "    0.87052657971014,\n",
       "    0.868504486832555,\n",
       "    0.8668132262130379,\n",
       "    0.8631450645521302],\n",
       "   'metric_avg': 0.8677368194972779,\n",
       "   'time_log': [1813.9844920999603,\n",
       "    3121.328409700014,\n",
       "    352.29118469997775,\n",
       "    1202.0597517000278,\n",
       "    775.9865271999734],\n",
       "   'time_avg': 1453.1300730799908},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8704018224479445,\n",
       "    0.8705669830172973,\n",
       "    0.8730749794462406,\n",
       "    0.8736569668854047,\n",
       "    0.8716332514519664],\n",
       "   'metric_avg': 0.8718668006497706,\n",
       "   'time_log': [331.9376317000133,\n",
       "    578.8464694999857,\n",
       "    681.6400048999931,\n",
       "    1062.6500162000302,\n",
       "    830.7116693999851],\n",
       "   'time_avg': 697.1571583400015},\n",
       "  'or19': {'metrics_log': [0.8676354092039467,\n",
       "    0.8709112216603045,\n",
       "    0.8707052580917082,\n",
       "    0.8705358023356031,\n",
       "    0.8705064754598305],\n",
       "   'metric_avg': 0.8700588333502786,\n",
       "   'time_log': [2716.668149999983,\n",
       "    1436.903854400036,\n",
       "    1821.7137443000101,\n",
       "    918.7526704000193,\n",
       "    3023.4233257999877],\n",
       "   'time_avg': 1983.4923489800071},\n",
       "  'hsh2': {'metrics_log': [0.8635912492474821,\n",
       "    0.8638361589665485,\n",
       "    0.8624703703971698,\n",
       "    0.8657255727473646,\n",
       "    0.8606085246073404],\n",
       "   'metric_avg': 0.863246375193181,\n",
       "   'time_log': [246.01907179999398,\n",
       "    497.83525539998664,\n",
       "    954.9361732000252,\n",
       "    1178.47025090002,\n",
       "    886.2477941000252],\n",
       "   'time_avg': 752.7017090800102}},\n",
       " 'kc1': {'qttf': {'metrics_log': [0.8294262496513273,\n",
       "    0.8322163559516262,\n",
       "    0.8388527940251037,\n",
       "    0.8312951907526548,\n",
       "    0.8487875800551694],\n",
       "   'metric_avg': 0.8361156340871763,\n",
       "   'time_log': [449.0657043000101,\n",
       "    4137.490843900014,\n",
       "    716.2175256999908,\n",
       "    252.15148930001305,\n",
       "    385.57594849995803],\n",
       "   'time_avg': 1188.1003023399971},\n",
       "  'powertransform': {'metrics_log': [0.8275472814973533,\n",
       "    0.8535601193067021,\n",
       "    0.8400192463510233,\n",
       "    0.845309985183136,\n",
       "    0.82052235468049],\n",
       "   'metric_avg': 0.8373917974037409,\n",
       "   'time_log': [196.03496989997802,\n",
       "    1421.530640700017,\n",
       "    3174.0278698000475,\n",
       "    484.19092879997334,\n",
       "    684.3905337999458],\n",
       "   'time_avg': 1192.0349885999924},\n",
       "  'binstransform': {'metrics_log': [0.8004144962520646,\n",
       "    0.8178296486379787,\n",
       "    0.7438330170777988,\n",
       "    0.8275712094403318,\n",
       "    0.8004144962520646],\n",
       "   'metric_avg': 0.7980125735320477,\n",
       "   'time_log': [1183.425317700021,\n",
       "    1784.5683890000219,\n",
       "    618.46959350002,\n",
       "    1272.7320300000138,\n",
       "    1077.5894706999534],\n",
       "   'time_avg': 1187.356960180006},\n",
       "  'ord3': {'metrics_log': [0.8268593965100272,\n",
       "    0.835769164421916,\n",
       "    0.8217518772456589,\n",
       "    0.8154621692948593,\n",
       "    0.832777594215274],\n",
       "   'metric_avg': 0.826524040337547,\n",
       "   'time_log': [1403.3268259000033,\n",
       "    783.5927824000246,\n",
       "    1499.644811199978,\n",
       "    2154.7261979000177,\n",
       "    1419.2037191000418],\n",
       "   'time_avg': 1452.0988673000131},\n",
       "  'onht': {'metrics_log': [0.8331123514326773,\n",
       "    0.854750745384907,\n",
       "    0.8710558936218166,\n",
       "    0.8317310823445517,\n",
       "    0.8653456415993357],\n",
       "   'metric_avg': 0.8511991428766577,\n",
       "   'time_log': [979.7229277000297,\n",
       "    223.15648239996517,\n",
       "    1169.0266975999693,\n",
       "    181.09603930002777,\n",
       "    1075.553141499986],\n",
       "   'time_avg': 725.7110576999955},\n",
       "  'default': {'metrics_log': [0.8260405971895506,\n",
       "    0.8475080425538315,\n",
       "    0.8260405971895506,\n",
       "    0.8260405971895506,\n",
       "    0.8463020387061119],\n",
       "   'metric_avg': 0.834386374565719,\n",
       "   'time_log': [983.1586298000184,\n",
       "    408.47730149998097,\n",
       "    1307.9396468999912,\n",
       "    411.667034800048,\n",
       "    392.1256119000027],\n",
       "   'time_avg': 700.6736449800082},\n",
       "  'ordl': {'metrics_log': [0.826419390933693,\n",
       "    0.8174721212615889,\n",
       "    0.7812153943463241,\n",
       "    0.8161662829526467,\n",
       "    0.807737301062207],\n",
       "   'metric_avg': 0.8098020981112919,\n",
       "   'time_log': [578.2085287999944,\n",
       "    556.6321999999927,\n",
       "    2054.863650400017,\n",
       "    780.122744799999,\n",
       "    448.67409990000306],\n",
       "   'time_avg': 883.7002447800012},\n",
       "  'mnmx': {'metrics_log': [0.8555245629839376,\n",
       "    0.8280048417796464,\n",
       "    0.8223093824182409,\n",
       "    0.8308801799380326,\n",
       "    0.8167868615995353],\n",
       "   'metric_avg': 0.8307011657438785,\n",
       "   'time_log': [557.3396261000307,\n",
       "    775.1812310999958,\n",
       "    2129.8675243000034,\n",
       "    970.1819124000031,\n",
       "    730.5184362999862],\n",
       "   'time_avg': 1032.6177460400038},\n",
       "  'power_with_bins': {'metrics_log': [0.8370653482097541,\n",
       "    0.8223957160775739,\n",
       "    0.8345750362704801,\n",
       "    0.8428798469129976,\n",
       "    0.833037200790587],\n",
       "   'metric_avg': 0.8339906296522785,\n",
       "   'time_log': [2065.4439302999526,\n",
       "    1092.2897387999692,\n",
       "    356.5269665000378,\n",
       "    434.3773552000057,\n",
       "    239.8522026000428],\n",
       "   'time_avg': 837.6980386800017},\n",
       "  'qttf_with_bins': {'metrics_log': [0.8384429862074237,\n",
       "    0.8451058664682228,\n",
       "    0.851074188732833,\n",
       "    0.8463360299080711,\n",
       "    0.8429938880043977],\n",
       "   'metric_avg': 0.8447905918641897,\n",
       "   'time_log': [475.33530399994925,\n",
       "    342.66229219996603,\n",
       "    283.6098901000223,\n",
       "    744.4447824999806,\n",
       "    2421.53211010003],\n",
       "   'time_avg': 853.5168757799896},\n",
       "  'or19': {'metrics_log': [0.8794886836114136,\n",
       "    0.8794886836114136,\n",
       "    0.8733994539233619,\n",
       "    0.8761501955215034,\n",
       "    0.8734383645033204],\n",
       "   'metric_avg': 0.8763930762342026,\n",
       "   'time_log': [3262.8845854999963,\n",
       "    1538.228617600049,\n",
       "    1742.4046190000372,\n",
       "    649.8341681999736,\n",
       "    138.94471520005027],\n",
       "   'time_avg': 1466.4593411000212},\n",
       "  'hsh2': {'metrics_log': [0.8336979298140822,\n",
       "    0.8248281517701429,\n",
       "    0.8480251945049434,\n",
       "    0.824164654267931,\n",
       "    0.824164654267931],\n",
       "   'metric_avg': 0.8309761169250061,\n",
       "   'time_log': [706.7179369000369,\n",
       "    1112.4413569999742,\n",
       "    1686.7870289999992,\n",
       "    271.55534040002385,\n",
       "    295.9414310999564],\n",
       "   'time_avg': 814.6886188799981}},\n",
       " 'vehicle': {'qttf': {'metrics_log': [0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595,\n",
       "    0.9905660377358491,\n",
       "    0.9859055613772595],\n",
       "   'metric_avg': 0.9877697519206953,\n",
       "   'time_log': [420.0826254999847,\n",
       "    298.96698609995656,\n",
       "    603.861722600006,\n",
       "    1072.5452389999991,\n",
       "    259.0739948999835],\n",
       "   'time_avg': 530.906113619986},\n",
       "  'powertransform': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9715085377875514,\n",
       "    0.929012023358494,\n",
       "    0.976337341119498],\n",
       "   'metric_avg': 0.9668654637713479,\n",
       "   'time_log': [943.7480681000161,\n",
       "    2507.5491965999827,\n",
       "    633.403952899971,\n",
       "    479.13609560002806,\n",
       "    1114.1438073000172],\n",
       "   'time_avg': 1135.596224100003},\n",
       "  'binstransform': {'metrics_log': [0.9812625203820173,\n",
       "    0.981384842698359,\n",
       "    0.9858987553327176,\n",
       "    0.9673181729061392,\n",
       "    0.9812625203820173],\n",
       "   'metric_avg': 0.97942536234025,\n",
       "   'time_log': [223.128588499967,\n",
       "    2188.383007199969,\n",
       "    579.0213670000085,\n",
       "    737.4880065000034,\n",
       "    273.4857881999924],\n",
       "   'time_avg': 800.301351479988},\n",
       "  'ord3': {'metrics_log': [0.9857993578748295,\n",
       "    0.9763322631247159,\n",
       "    0.9857993578748295,\n",
       "    0.9622641509433962,\n",
       "    0.9808540420309864],\n",
       "   'metric_avg': 0.9782098343697514,\n",
       "   'time_log': [854.3438593000174,\n",
       "    1144.3190570999868,\n",
       "    923.4486805999768,\n",
       "    1013.8135753000388,\n",
       "    1090.8101763000013],\n",
       "   'time_avg': 1005.3470697200042},\n",
       "  'onht': {'metrics_log': [0.9664255111177703,\n",
       "    0.9712964090079125,\n",
       "    0.9665968322079888,\n",
       "    0.9712964090079125,\n",
       "    0.9809592149721313],\n",
       "   'metric_avg': 0.9713148752627431,\n",
       "   'time_log': [1733.9462154000066,\n",
       "    942.1974797000294,\n",
       "    1096.7508981000283,\n",
       "    747.2290901999804,\n",
       "    1324.3295131999766],\n",
       "   'time_avg': 1168.8906393200043},\n",
       "  'default': {'metrics_log': [0.9905048076923076,\n",
       "    0.9905048076923076,\n",
       "    0.9857091008075493,\n",
       "    0.9810096153846153,\n",
       "    0.9905048076923076],\n",
       "   'metric_avg': 0.9876466278538174,\n",
       "   'time_log': [566.3246520999819,\n",
       "    1363.5786801000359,\n",
       "    947.5187875999836,\n",
       "    1904.2983745000092,\n",
       "    321.57531719998224],\n",
       "   'time_avg': 1020.6591622999986},\n",
       "  'ordl': {'metrics_log': [0.976337341119498,\n",
       "    0.9811320754716981,\n",
       "    0.9764904364774242,\n",
       "    0.9716981132075472,\n",
       "    0.9811320754716981],\n",
       "   'metric_avg': 0.9773580083495732,\n",
       "   'time_log': [1300.8976426000008,\n",
       "    347.06897890003165,\n",
       "    2230.086837699986,\n",
       "    194.98328099999344,\n",
       "    945.124710300006],\n",
       "   'time_avg': 1003.6322901000036},\n",
       "  'mnmx': {'metrics_log': [0.9715411474517089,\n",
       "    0.9763507145493017,\n",
       "    0.9858864835817696,\n",
       "    0.9715411474517089,\n",
       "    0.9713741447232014],\n",
       "   'metric_avg': 0.9753387275515382,\n",
       "   'time_log': [578.5165157999727,\n",
       "    354.4497152999975,\n",
       "    302.0693832000252,\n",
       "    718.5100564999739,\n",
       "    324.1402822000091],\n",
       "   'time_avg': 455.53719059999565},\n",
       "  'power_with_bins': {'metrics_log': [0.9672192553430581,\n",
       "    0.9858841801847423,\n",
       "    0.9811320754716981,\n",
       "    0.9811320754716981,\n",
       "    0.9716981132075472],\n",
       "   'metric_avg': 0.9774131399357489,\n",
       "   'time_log': [1124.1184621999855,\n",
       "    1909.8916346000042,\n",
       "    436.714698900003,\n",
       "    1066.2332265999867,\n",
       "    1250.6665079999948],\n",
       "   'time_avg': 1157.524906059995},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9716981132075472,\n",
       "    0.9763268065788719,\n",
       "    0.9668575292104207,\n",
       "    0.9714827925988102,\n",
       "    0.9671008448599643],\n",
       "   'metric_avg': 0.9706932172911229,\n",
       "   'time_log': [1866.0680569999968,\n",
       "    409.3991868000012,\n",
       "    887.4648465999635,\n",
       "    466.7131193999667,\n",
       "    1912.867703499971],\n",
       "   'time_avg': 1108.50258265998},\n",
       "  'or19': {'metrics_log': [0.9618184003233877,\n",
       "    0.9763486542047345,\n",
       "    0.9810240859769161,\n",
       "    0.9419722321110716,\n",
       "    0.9858091925228405],\n",
       "   'metric_avg': 0.96939451302779,\n",
       "   'time_log': [1037.8373672000016,\n",
       "    1284.2461481000064,\n",
       "    1704.8719300999655,\n",
       "    424.5428819000372,\n",
       "    773.7964405000093],\n",
       "   'time_avg': 1045.058953560004},\n",
       "  'hsh2': {'metrics_log': [0.9905660377358491,\n",
       "    0.9905660377358491,\n",
       "    0.9952947267282475,\n",
       "    0.9905169188451418,\n",
       "    0.9858841801847423],\n",
       "   'metric_avg': 0.9905655802459659,\n",
       "   'time_log': [480.0239183999947,\n",
       "    1032.5542500999873,\n",
       "    1052.8051986999926,\n",
       "    1841.0117335999967,\n",
       "    810.7998418999487],\n",
       "   'time_avg': 1043.438988539984}},\n",
       " 'credit-g': {'qttf': {'metrics_log': [0.7058934240362812,\n",
       "    0.6901983489972788,\n",
       "    0.7172662004662005,\n",
       "    0.7297888802151098,\n",
       "    0.751285998490773],\n",
       "   'metric_avg': 0.7188865704411287,\n",
       "   'time_log': [1218.0675551000168,\n",
       "    888.9001556999865,\n",
       "    558.069268799969,\n",
       "    1048.7898290000157,\n",
       "    404.1704797000275],\n",
       "   'time_avg': 823.599457660003},\n",
       "  'powertransform': {'metrics_log': [0.7396257796257796,\n",
       "    0.6845054704159109,\n",
       "    0.6970666666666667,\n",
       "    0.7371126591400432,\n",
       "    0.7380208333333333],\n",
       "   'metric_avg': 0.7192662818363468,\n",
       "   'time_log': [921.97587080003,\n",
       "    525.1697693000315,\n",
       "    567.2230044999742,\n",
       "    360.3602713999571,\n",
       "    993.3363846000284],\n",
       "   'time_avg': 673.6130601200042},\n",
       "  'binstransform': {'metrics_log': [0.6833208979297519,\n",
       "    0.6784307698803066,\n",
       "    0.6894275204564223,\n",
       "    0.6881149425287356,\n",
       "    0.6554790618797094],\n",
       "   'metric_avg': 0.6789546385349852,\n",
       "   'time_log': [182.23209409997799,\n",
       "    419.74072820000583,\n",
       "    196.95720579999033,\n",
       "    196.67210919997888,\n",
       "    849.7069310000516],\n",
       "   'time_avg': 369.0618136600009},\n",
       "  'ord3': {'metrics_log': [0.73322124180736,\n",
       "    0.7458128898128898,\n",
       "    0.7429590701934189,\n",
       "    0.7301731314471859,\n",
       "    0.7353611854291007],\n",
       "   'metric_avg': 0.7375055037379911,\n",
       "   'time_log': [1232.6650921999826,\n",
       "    346.9271577000036,\n",
       "    763.7697350999806,\n",
       "    795.4336838000454,\n",
       "    2267.8278026999906],\n",
       "   'time_avg': 1081.3246943000006},\n",
       "  'onht': {'metrics_log': [0.7136712334550674,\n",
       "    0.6594777298850575,\n",
       "    0.6408603507809105,\n",
       "    0.6344970544918996,\n",
       "    0.628051043331249],\n",
       "   'metric_avg': 0.6553114823888369,\n",
       "   'time_log': [731.3068771999679,\n",
       "    526.8091088000219,\n",
       "    862.0046962000197,\n",
       "    554.0640530000092,\n",
       "    2526.24700449995],\n",
       "   'time_avg': 1040.0863479399936},\n",
       "  'default': {'metrics_log': [0.7648232848232849,\n",
       "    0.7293653360936793,\n",
       "    0.7514699429574375,\n",
       "    0.7617583473456642,\n",
       "    0.7334768041867403],\n",
       "   'metric_avg': 0.7481787430813612,\n",
       "   'time_log': [2911.3262754000025,\n",
       "    492.6335744999815,\n",
       "    526.3285391999525,\n",
       "    1251.0979599999846,\n",
       "    1077.1899555000127],\n",
       "   'time_avg': 1251.7152609199868},\n",
       "  'ordl': {'metrics_log': [0.7299567674086584,\n",
       "    0.7248046683046682,\n",
       "    0.6917216494845361,\n",
       "    0.712551652354931,\n",
       "    0.7235663093670992],\n",
       "   'metric_avg': 0.7165202093839786,\n",
       "   'time_log': [1431.7487521999865,\n",
       "    314.24255660001654,\n",
       "    551.6814344000304,\n",
       "    562.2337609999813,\n",
       "    1800.1476430000039],\n",
       "   'time_avg': 932.0108294400037},\n",
       "  'mnmx': {'metrics_log': [0.7256344086021506,\n",
       "    0.7336689887100649,\n",
       "    0.7102222222222223,\n",
       "    0.5608341232227487,\n",
       "    0.7120844543644809],\n",
       "   'metric_avg': 0.6884888394243335,\n",
       "   'time_log': [2380.4804542000056,\n",
       "    2102.940443200001,\n",
       "    570.771168999956,\n",
       "    532.8357309999992,\n",
       "    469.10872499999823],\n",
       "   'time_avg': 1211.227304479992},\n",
       "  'power_with_bins': {'metrics_log': [0.7363631394891036,\n",
       "    0.7457045291000675,\n",
       "    0.7589278350515464,\n",
       "    0.7356980096087853,\n",
       "    0.7253379750507688],\n",
       "   'metric_avg': 0.7404062976600543,\n",
       "   'time_log': [921.7289374999818,\n",
       "    235.75985569995828,\n",
       "    2604.5117572000017,\n",
       "    499.2527651999844,\n",
       "    450.12660680001136],\n",
       "   'time_avg': 942.2759844799875},\n",
       "  'qttf_with_bins': {'metrics_log': [0.6216029199558611,\n",
       "    0.6188140013726836,\n",
       "    0.6632380952380952,\n",
       "    0.6901653946022505,\n",
       "    0.6900857815044942],\n",
       "   'metric_avg': 0.656781238534677,\n",
       "   'time_log': [568.9102637000033,\n",
       "    710.0989951000083,\n",
       "    1037.325800599996,\n",
       "    839.0425722000073,\n",
       "    558.8842978000175],\n",
       "   'time_avg': 742.8523858800065},\n",
       "  'or19': {'metrics_log': [0.727883064516129,\n",
       "    0.7460101637492942,\n",
       "    0.7309753865646778,\n",
       "    0.73322124180736,\n",
       "    0.68994708994709],\n",
       "   'metric_avg': 0.7256073893169102,\n",
       "   'time_log': [876.4228326000157,\n",
       "    647.2576061,\n",
       "    1358.044899099972,\n",
       "    2323.4686581999995,\n",
       "    535.3515426999656],\n",
       "   'time_avg': 1148.1091077399906},\n",
       "  'hsh2': {'metrics_log': [0.6856831683168317,\n",
       "    0.6816012223071047,\n",
       "    0.7673468331500289,\n",
       "    0.7453447827218318,\n",
       "    0.704801655335501],\n",
       "   'metric_avg': 0.7169555323662596,\n",
       "   'time_log': [966.9640836000326,\n",
       "    636.8671931999852,\n",
       "    595.6452893000096,\n",
       "    1116.3496069000103,\n",
       "    1115.0015350000467],\n",
       "   'time_avg': 886.1655416000169}},\n",
       " 'mfeat-factors': {'qttf': {'metrics_log': [0.9759592196501403,\n",
       "    0.9739470878478171,\n",
       "    0.9739461048302255,\n",
       "    0.975940714906865,\n",
       "    0.9739426261177699],\n",
       "   'metric_avg': 0.9747471506705635,\n",
       "   'time_log': [1298.662348999991,\n",
       "    902.0959940000321,\n",
       "    1254.5801332999836,\n",
       "    1155.982920700044,\n",
       "    1232.1141561000259],\n",
       "   'time_avg': 1168.6871106200153},\n",
       "  'powertransform': {'metrics_log': [0.9680280054098443,\n",
       "    0.9699860208319854,\n",
       "    0.9699842725945503,\n",
       "    0.9657981634072058,\n",
       "    0.9720164410561353],\n",
       "   'metric_avg': 0.9691625806599443,\n",
       "   'time_log': [5101.824031900032,\n",
       "    4799.113207200018,\n",
       "    1121.16499879997,\n",
       "    1753.1946424999624,\n",
       "    2890.0701255000313],\n",
       "   'time_avg': 3133.0734011800027},\n",
       "  'binstransform': {'metrics_log': [0.9840397740688983,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9800116639675666,\n",
       "    0.9820962371850346],\n",
       "   'metric_avg': 0.9812342006313266,\n",
       "   'time_log': [2024.6122441999614,\n",
       "    2005.1486588000553,\n",
       "    2037.4941442999989,\n",
       "    2118.807012999954,\n",
       "    2640.5775524000055],\n",
       "   'time_avg': 2165.327922539995},\n",
       "  'ord3': {'metrics_log': [0.9719495227253069,\n",
       "    0.9720655058648984,\n",
       "    0.9740559380407761,\n",
       "    0.9740559380407761,\n",
       "    0.978099035771926],\n",
       "   'metric_avg': 0.9740451880887366,\n",
       "   'time_log': [7254.9503594000125,\n",
       "    1591.000901899999,\n",
       "    1390.4437584999832,\n",
       "    2603.829417800007,\n",
       "    1519.8463186999434],\n",
       "   'time_avg': 2872.014151259989},\n",
       "  'onht': {'metrics_log': [0.9741062900941129,\n",
       "    0.975962878016922,\n",
       "    0.9718355732812114,\n",
       "    0.9741062900941129,\n",
       "    0.9679767853236552],\n",
       "   'metric_avg': 0.9727975633620028,\n",
       "   'time_log': [1698.662161300017,\n",
       "    1468.2198165999725,\n",
       "    821.0997154999641,\n",
       "    1182.1719979000045,\n",
       "    1074.9882037999923],\n",
       "   'time_avg': 1249.02837901999},\n",
       "  'default': {'metrics_log': [0.9800678760515629,\n",
       "    0.9820567938687339,\n",
       "    0.9780702246111325,\n",
       "    0.977946367294413,\n",
       "    0.9800111172763575],\n",
       "   'metric_avg': 0.9796304758204399,\n",
       "   'time_log': [2725.1694518000004,\n",
       "    1651.1357061999734,\n",
       "    1668.5964452000335,\n",
       "    2386.343023900001,\n",
       "    1884.990408099955],\n",
       "   'time_avg': 2063.2470070399927},\n",
       "  'ordl': {'metrics_log': [0.014862385321100915,\n",
       "    0.9821093216842626,\n",
       "    0.984102999963655,\n",
       "    0.9821093216842626,\n",
       "    0.018181818181818184],\n",
       "   'metric_avg': 0.5962731693670198,\n",
       "   'time_log': [2479.832668799965,\n",
       "    2072.1353310999693,\n",
       "    2077.355744600005,\n",
       "    2677.7229270000244,\n",
       "    2625.086058899993],\n",
       "   'time_avg': 2386.4265460799916},\n",
       "  'mnmx': {'metrics_log': [0.9779554916469628,\n",
       "    0.9659983028892395,\n",
       "    0.9679007924752996,\n",
       "    0.017493624772313296,\n",
       "    0.9700336113276032],\n",
       "   'metric_avg': 0.7798763646222836,\n",
       "   'time_log': [3651.847797500028,\n",
       "    7262.910409400007,\n",
       "    7330.463317799964,\n",
       "    6665.711253200017,\n",
       "    4055.8729228000157],\n",
       "   'time_avg': 5793.361140140007},\n",
       "  'power_with_bins': {'metrics_log': [0.968217035587737,\n",
       "    0.9681342608705934,\n",
       "    0.9721380023165863,\n",
       "    0.9701220891158628,\n",
       "    0.96610725888508],\n",
       "   'metric_avg': 0.9689437293551718,\n",
       "   'time_log': [7250.652117600024,\n",
       "    4802.461897499976,\n",
       "    4428.548166799999,\n",
       "    2722.268619599985,\n",
       "    4241.269809099962],\n",
       "   'time_avg': 4689.040122119989},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9819813317475452,\n",
       "    0.9860886811936953,\n",
       "    0.9719438435338885,\n",
       "    0.9860886811936953,\n",
       "    0.9880283004028283],\n",
       "   'metric_avg': 0.9828261676143306,\n",
       "   'time_log': [2015.3517495999695,\n",
       "    1776.1667080000043,\n",
       "    1959.4121150000137,\n",
       "    2616.76951730001,\n",
       "    1918.073803599982],\n",
       "   'time_avg': 2057.154778699996},\n",
       "  'or19': {'metrics_log': [0.9820350979844814,\n",
       "    0.9660960076638072,\n",
       "    0.9720673782628909,\n",
       "    0.9700228010303155,\n",
       "    0.980016716847866],\n",
       "   'metric_avg': 0.9740476003578722,\n",
       "   'time_log': [4104.942471599963,\n",
       "    7227.572517399967,\n",
       "    7423.721457800013,\n",
       "    7408.370590300008,\n",
       "    3776.5501225999906],\n",
       "   'time_avg': 5988.231431939988},\n",
       "  'hsh2': {'metrics_log': [0.9780474174267904,\n",
       "    0.9760945400902822,\n",
       "    0.9760945400902822,\n",
       "    0.97410329992667,\n",
       "    0.97410329992667],\n",
       "   'metric_avg': 0.9756886194921389,\n",
       "   'time_log': [2927.7923491999973,\n",
       "    2171.5089188999846,\n",
       "    2324.5307487000246,\n",
       "    2775.108315700025,\n",
       "    3455.0432127999957],\n",
       "   'time_avg': 2730.7967090600055}},\n",
       " 'arrhythmia': {'qttf': {'metrics_log': [0.7206489675516223,\n",
       "    0.7077852970096592,\n",
       "    0.6768803763482044,\n",
       "    0.7160874270527959,\n",
       "    0.7100875612327979],\n",
       "   'metric_avg': 0.706297925839016,\n",
       "   'time_log': [7306.474076699999,\n",
       "    5624.9595604999995,\n",
       "    3744.9815817,\n",
       "    7228.7157971000015,\n",
       "    7449.6206619],\n",
       "   'time_avg': 6270.950335580001},\n",
       "  'powertransform': {'metrics_log': [0.5207956043203643,\n",
       "    0.5352447464667386,\n",
       "    0.5800320687194299,\n",
       "    0.6140919045873015,\n",
       "    0.6401110510018794],\n",
       "   'metric_avg': 0.5780550750191427,\n",
       "   'time_log': [7295.7215472,\n",
       "    7212.8743512,\n",
       "    7381.0678178,\n",
       "    4511.3716943,\n",
       "    7499.854673500002],\n",
       "   'time_avg': 6780.1780168},\n",
       "  'binstransform': {'metrics_log': [0.6571466440760558,\n",
       "    0.36830528415775743,\n",
       "    0.7127695392706619,\n",
       "    0.6981031699243156,\n",
       "    0.7279892614667274],\n",
       "   'metric_avg': 0.6328627797791035,\n",
       "   'time_log': [2144.2689874000002,\n",
       "    4773.885637699999,\n",
       "    2321.9881921000006,\n",
       "    2309.5916486999995,\n",
       "    7507.7688124000015],\n",
       "   'time_avg': 3811.5006556600006},\n",
       "  'ord3': {'metrics_log': [0.7213247262206325,\n",
       "    0.38877370417193424,\n",
       "    0.7301446832420284,\n",
       "    0.744881299961308,\n",
       "    0.7168545723465037],\n",
       "   'metric_avg': 0.6603957971884814,\n",
       "   'time_log': [7447.5294519,\n",
       "    5659.3077304,\n",
       "    7309.134298599998,\n",
       "    7375.8580115,\n",
       "    7372.187849599999],\n",
       "   'time_avg': 7032.8034683999995},\n",
       "  'onht': {'metrics_log': [0.6273194404795889,\n",
       "    0.6576600773857411,\n",
       "    0.6011779809680612,\n",
       "    0.6668510324483776,\n",
       "    0.628242732021448],\n",
       "   'metric_avg': 0.6362502526606434,\n",
       "   'time_log': [4782.8763981,\n",
       "    5826.837263,\n",
       "    7354.038111599999,\n",
       "    7308.9334867,\n",
       "    7341.397191999997],\n",
       "   'time_avg': 6522.81649028},\n",
       "  'default': {'metrics_log': [0.7995935832796163,\n",
       "    0.7791105822860117,\n",
       "    0.6876077462360648,\n",
       "    0.7749067656724448,\n",
       "    0.7903967731174],\n",
       "   'metric_avg': 0.7663230901183076,\n",
       "   'time_log': [7258.1710162,\n",
       "    7298.1355562,\n",
       "    6236.1616211,\n",
       "    7244.3169853,\n",
       "    7346.453261500003],\n",
       "   'time_avg': 7076.64768806},\n",
       "  'ordl': {'metrics_log': [0.6351196329072435,\n",
       "    0.6648026850625973,\n",
       "    0.6291111543323933,\n",
       "    0.6247167259577222,\n",
       "    0.3186894226717235],\n",
       "   'metric_avg': 0.5744879241863359,\n",
       "   'time_log': [7441.960856400023,\n",
       "    7293.956380799995,\n",
       "    7268.6559334999765,\n",
       "    7474.303688600019,\n",
       "    6898.484697600012],\n",
       "   'time_avg': 7275.472311380005},\n",
       "  'mnmx': {'metrics_log': [0.5853871202543769,\n",
       "    0.709706295727946,\n",
       "    0.6895107612314721,\n",
       "    0.7323385127351427,\n",
       "    0.6973031361134698],\n",
       "   'metric_avg': 0.6828491652124814,\n",
       "   'time_log': [4559.337962399994,\n",
       "    7243.359123600007,\n",
       "    5305.303234999999,\n",
       "    5031.01321569999,\n",
       "    2387.860359399987],\n",
       "   'time_avg': 4905.374779219996},\n",
       "  'power_with_bins': {'metrics_log': [0.638784814006053,\n",
       "    0.6496606638199558,\n",
       "    0.5905068382944489,\n",
       "    0.6417109174578947,\n",
       "    0.6300201412876487],\n",
       "   'metric_avg': 0.6301366749732003,\n",
       "   'time_log': [7263.381511099986,\n",
       "    2634.8371488000266,\n",
       "    7268.820070799964,\n",
       "    7239.3880468000425,\n",
       "    7233.5276016000425],\n",
       "   'time_avg': 6327.990875820013},\n",
       "  'qttf_with_bins': {'metrics_log': [0.688924644676857,\n",
       "    0.7087015531249808,\n",
       "    0.7137225606252154,\n",
       "    0.7124070415444501,\n",
       "    0.690262493774662],\n",
       "   'metric_avg': 0.702803658749233,\n",
       "   'time_log': [3676.728020699986,\n",
       "    7338.174134399975,\n",
       "    7404.6294430000125,\n",
       "    5270.362765300029,\n",
       "    3976.147284400009],\n",
       "   'time_avg': 5533.208329560002},\n",
       "  'or19': {'metrics_log': [0.7152654847822608,\n",
       "    0.7089310394620129,\n",
       "    0.7003040617199909,\n",
       "    0.6798790262073389,\n",
       "    0.6983572515569143],\n",
       "   'metric_avg': 0.7005473727457036,\n",
       "   'time_log': [7482.837585199974,\n",
       "    2579.712759100017,\n",
       "    7372.83384399995,\n",
       "    1127.1450023999787,\n",
       "    4323.151925799961],\n",
       "   'time_avg': 4577.136223299976},\n",
       "  'hsh2': {'metrics_log': [0.664402621895731,\n",
       "    0.29005095199785463,\n",
       "    0.6627631634548932,\n",
       "    0.29005095199785463,\n",
       "    0.667398383327587],\n",
       "   'metric_avg': 0.514933214534784,\n",
       "   'time_log': [7271.710917700024,\n",
       "    3422.4300692000543,\n",
       "    5137.69494060002,\n",
       "    3619.6508291999926,\n",
       "    4451.514428699971],\n",
       "   'time_avg': 4780.600237080012}},\n",
       " 'kr-vs-kp': {'qttf': {'metrics_log': [0.9712317803533687,\n",
       "    0.9887391138684067,\n",
       "    0.989989408989762,\n",
       "    0.9874890075140389,\n",
       "    0.9712317803533687],\n",
       "   'metric_avg': 0.9817362182157889,\n",
       "   'time_log': [1831.0463746999958,\n",
       "    257.2721801000007,\n",
       "    602.2069238999975,\n",
       "    1257.1949158999996,\n",
       "    1594.9846222999986],\n",
       "   'time_avg': 1108.5410033799985},\n",
       "  'powertransform': {'metrics_log': [0.9899861660105415,\n",
       "    0.9924896245079062,\n",
       "    0.992490166027075,\n",
       "    0.9899868880360999,\n",
       "    0.9912382248984003],\n",
       "   'metric_avg': 0.9912382138960044,\n",
       "   'time_log': [512.7316713,\n",
       "    270.06861030000005,\n",
       "    915.1865638,\n",
       "    156.98729760000015,\n",
       "    232.38595069999974],\n",
       "   'time_avg': 417.47201874},\n",
       "  'binstransform': {'metrics_log': [0.9912395977969688,\n",
       "    0.9824792504654428,\n",
       "    0.9862336967758302,\n",
       "    0.9849822146846652,\n",
       "    0.9799759097485875],\n",
       "   'metric_avg': 0.984982133894299,\n",
       "   'time_log': [1737.248236800002,\n",
       "    849.3806199999999,\n",
       "    1164.1991421999992,\n",
       "    290.80840490000264,\n",
       "    637.8348661999989],\n",
       "   'time_avg': 935.8942540200005},\n",
       "  'ord3': {'metrics_log': [0.9849807560025242,\n",
       "    0.9799743413366989,\n",
       "    0.9699598179956692,\n",
       "    0.988735708164071,\n",
       "    0.9737171464330413],\n",
       "   'metric_avg': 0.9794735539864009,\n",
       "   'time_log': [298.9531443,\n",
       "    1231.6994803,\n",
       "    761.2473720999999,\n",
       "    1334.6144939,\n",
       "    253.7119077000002],\n",
       "   'time_avg': 776.04527966},\n",
       "  'onht': {'metrics_log': [0.9899897934565958,\n",
       "    0.9924906132665833,\n",
       "    0.9837277074509506,\n",
       "    0.9874843554443054,\n",
       "    0.9899874843554443],\n",
       "   'metric_avg': 0.9887359907947758,\n",
       "   'time_log': [874.8588607999991,\n",
       "    219.8319502000013,\n",
       "    1036.3355459000013,\n",
       "    263.52862439999444,\n",
       "    591.1574423999991],\n",
       "   'time_avg': 597.1424847399991},\n",
       "  'default': {'metrics_log': [0.9949922962008865,\n",
       "    0.9862308251838093,\n",
       "    0.9949922962008865,\n",
       "    0.9924884443013298,\n",
       "    0.9949922962008865],\n",
       "   'metric_avg': 0.9927392316175597,\n",
       "   'time_log': [185.566285,\n",
       "    360.1454183000001,\n",
       "    154.05777410000007,\n",
       "    960.2649955,\n",
       "    2299.8440277],\n",
       "   'time_avg': 791.97570012},\n",
       "  'ordl': {'metrics_log': [0.987477480616009,\n",
       "    0.987477480616009,\n",
       "    0.9874807034772382,\n",
       "    0.9874807034772382,\n",
       "    0.9899856626417001],\n",
       "   'metric_avg': 0.987980406165639,\n",
       "   'time_log': [1603.8156171999872,\n",
       "    1567.5421523000114,\n",
       "    247.62108229997102,\n",
       "    538.6563624999835,\n",
       "    544.968672499992],\n",
       "   'time_avg': 900.520777359989},\n",
       "  'mnmx': {'metrics_log': [0.9874839240596777,\n",
       "    0.981226768446153,\n",
       "    0.9924903544358065,\n",
       "    0.9837294071768852,\n",
       "    0.986232963527179],\n",
       "   'metric_avg': 0.9862326835291404,\n",
       "   'time_log': [266.6332358000218,\n",
       "    113.00335379998432,\n",
       "    661.7576308000134,\n",
       "    142.84355119999964,\n",
       "    290.9605154999881],\n",
       "   'time_avg': 295.03965742000145},\n",
       "  'power_with_bins': {'metrics_log': [0.9924912491842395,\n",
       "    0.9912411637985169,\n",
       "    0.9912406970909379,\n",
       "    0.9899896505065827,\n",
       "    0.9824818883865197],\n",
       "   'metric_avg': 0.9894889297933593,\n",
       "   'time_log': [1683.1810286000255,\n",
       "    503.00074089999544,\n",
       "    760.0828979000216,\n",
       "    574.053356700053,\n",
       "    1098.0845202999772],\n",
       "   'time_avg': 923.6805088800145},\n",
       "  'qttf_with_bins': {'metrics_log': [0.9912373148875223,\n",
       "    0.9912384985008736,\n",
       "    0.9924896461700382,\n",
       "    0.9874809736453894,\n",
       "    0.9849723501895098],\n",
       "   'metric_avg': 0.9894837566786666,\n",
       "   'time_log': [1055.042161200021,\n",
       "    689.4224764000392,\n",
       "    1013.2586735999794,\n",
       "    1854.1184505000128,\n",
       "    846.2050416999846],\n",
       "   'time_avg': 1091.6093606800073},\n",
       "  'or19': {'metrics_log': [0.9899874843554443,\n",
       "    0.9887316424078708,\n",
       "    0.9874812273250954,\n",
       "    0.9799797156587712,\n",
       "    0.9887316424078708],\n",
       "   'metric_avg': 0.9869823424310104,\n",
       "   'time_log': [208.7555598000181,\n",
       "    1015.7696896999842,\n",
       "    303.5134100999567,\n",
       "    179.37698480003746,\n",
       "    839.6288776000147],\n",
       "   'time_avg': 509.4089044000022},\n",
       "  'hsh2': {'metrics_log': [0.9874896467035669,\n",
       "    0.9862399563775864,\n",
       "    0.9874896467035669,\n",
       "    0.9874896467035669,\n",
       "    0.9862372223749147],\n",
       "   'metric_avg': 0.9869892237726404,\n",
       "   'time_log': [791.1770138000138,\n",
       "    1006.3007793000434,\n",
       "    774.9771090999711,\n",
       "    292.91223399998853,\n",
       "    801.9263456999906],\n",
       "   'time_avg': 733.4586963800015}},\n",
       " 'anneal': {}}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#final_results_dict is in form\n",
    "# {experiment : {scenario : {'metric_avg' : 'float', 'time_avg' : 'float'}}}\n",
    "\n",
    "final_results_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "#this is average accross trials\n",
    "scenario_metrics_dict = {}\n",
    "scenario_time_dict = {}\n",
    "# for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "# #this is average for each trial as a list\n",
    "# scenario_metrics_trials_dict = {}\n",
    "# scenario_time_trials_dict = {}\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "  scenario_metrics_dict.update({scenario : []})\n",
    "  scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "#   scenario_metrics_trials_dict.update({scenario : []})\n",
    "#   scenario_time_trials_dict.update({scenario : []})\n",
    "    \n",
    "  populated_experiment_count = 0\n",
    "  \n",
    "  \n",
    "  for experiment in final_results_dict:\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "      scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "      scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "      populated_experiment_count += 1\n",
    "      \n",
    "#   scenario_metrics_trials_dict[scenario].append(scenario_metric_list)\n",
    "#   scenario_time_trials_dict[scenario].append(scenario_time_list)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "0.8608836820426446\n",
      "\n",
      "powertransform\n",
      "0.8519103713879432\n",
      "\n",
      "binstransform\n",
      "0.8570319272265439\n",
      "\n",
      "ord3\n",
      "0.8570221933947342\n",
      "\n",
      "onht\n",
      "0.8553277895724266\n",
      "\n",
      "default\n",
      "0.8624769110648753\n",
      "\n",
      "ordl\n",
      "0.8411457318273222\n",
      "\n",
      "mnmx\n",
      "0.8512976419609996\n",
      "\n",
      "power_with_bins\n",
      "0.8573485501737832\n",
      "\n",
      "qttf_with_bins\n",
      "0.8557485421855584\n",
      "\n",
      "or19\n",
      "0.8582381908034884\n",
      "\n",
      "hsh2\n",
      "0.8474411587506506\n"
     ]
    }
   ],
   "source": [
    "metric_list = []\n",
    "metric_key_list = []\n",
    "\n",
    "for scenario in scenario_metrics_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  \n",
    "  metric_list.append(pd.DataFrame({0:scenario_metrics_dict[scenario]})[0].mean())\n",
    "  metric_key_list.append(scenario)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>power_with_bins</th>\n",
       "      <th>qttf_with_bins</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  power_with_bins  qttf_with_bins  \\\n",
       "0  2764.278951  2552.055063  2737.954269      3195.684181     2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708      2482.023983     2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568      2763.505360     3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049      2895.153585     2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421      3020.573254     2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#calculate total average\n",
    "\n",
    "scenarios = list(final_results_dict['Click prediction'])\n",
    "\n",
    "h=0\n",
    "\n",
    "# #this is average accross trials\n",
    "# scenario_metrics_dict = {}\n",
    "# scenario_time_dict = {}\n",
    "# # for i, experiment in enumerate(final_results_dict):\n",
    "\n",
    "#this is average for each trial as a list\n",
    "scenario_metrics_trials_dict = {}\n",
    "scenario_time_trials_dict = {}\n",
    "\n",
    "\n",
    "\n",
    "populated_scenario_count = 0\n",
    "\n",
    "for scenario in scenarios:\n",
    "  \n",
    "  scenario_metric_list = []\n",
    "  scenario_time_list = []\n",
    "  \n",
    "#   scenario_metrics_dict.update({scenario : []})\n",
    "#   scenario_time_dict.update({scenario : []})\n",
    "  \n",
    "  scenario_metrics_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "  scenario_time_trials_dict.update({scenario : len(final_results_dict.keys())*[[]]})\n",
    "    \n",
    "\n",
    "  for i, experiment in enumerate(final_results_dict):\n",
    "    \n",
    "    if scenario in final_results_dict[experiment]:\n",
    "      \n",
    "      \n",
    "      \n",
    "#       scenario_metric_list.append(final_results_dict[experiment][scenario]['metrics_log'][populated_experiment_count])\n",
    "#       scenario_time_list.append(final_results_dict[experiment][scenario]['time_log'][populated_experiment_count])\n",
    "    \n",
    "#       scenario_metrics_dict[scenario].append(final_results_dict[experiment][scenario]['metric_avg'])\n",
    "#       scenario_time_dict[scenario].append(final_results_dict[experiment][scenario]['time_avg'])\n",
    "      \n",
    "#       print(scenario_metrics_trials_dict[scenario])\n",
    "      \n",
    "      scenario_metrics_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['metrics_log']\n",
    "      scenario_time_trials_dict[scenario][i] = final_results_dict[experiment][scenario]['time_log']\n",
    "  \n",
    "  #remove experiments without results\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_metrics_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  [x for x in scenario_time_trials_dict[scenario] if len(x) > 0 ]\n",
    "  \n",
    "  #now convert to dataframe\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_metrics_trials_dict[scenario]))\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(np.array(scenario_time_trials_dict[scenario]))\n",
    "  \n",
    "  #now convert to single row dataframe of averages accross trials\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  scenario_metrics_trials_dict[scenario][scenario_metrics_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  scenario_time_trials_dict[scenario][scenario_time_trials_dict[scenario].columns].mean()\n",
    "  \n",
    "  #now add column header of scenario\n",
    "  scenario_metrics_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_metrics_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  scenario_time_trials_dict[scenario] = \\\n",
    "  pd.DataFrame(scenario_time_trials_dict[scenario], columns = [scenario])\n",
    "  \n",
    "  #note that this approach assumes a consistent number of trials for each experiment scenario\n",
    "  #otherwise trials without full population won't have a consistent basis resulting in skew\n",
    "          \n",
    "#now consolidate into a single dataframe\n",
    "trials_averages_df = pd.DataFrame(index = scenario_metrics_trials_dict[scenario].index)\n",
    "\n",
    "trials_time_averages_df = pd.DataFrame(index = scenario_time_trials_dict[scenario].index)\n",
    "\n",
    "for scenario in scenario_metrics_trials_dict:\n",
    "  trials_averages_df = pd.concat([trials_averages_df, scenario_metrics_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "for scenario in scenario_time_trials_dict:\n",
    "  trials_time_averages_df = pd.concat([trials_time_averages_df, scenario_time_trials_dict[scenario]], axis=1)\n",
    "  \n",
    "  \n",
    "# trials_averages_df\n",
    "trials_time_averages_df\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2902.902961</td>\n",
       "      <td>3249.959894</td>\n",
       "      <td>3274.452679</td>\n",
       "      <td>3093.842226</td>\n",
       "      <td>2830.407473</td>\n",
       "      <td>2764.278951</td>\n",
       "      <td>2552.055063</td>\n",
       "      <td>2737.954269</td>\n",
       "      <td>3195.684181</td>\n",
       "      <td>2938.420587</td>\n",
       "      <td>3177.253715</td>\n",
       "      <td>3008.145536</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2883.531492</td>\n",
       "      <td>3318.633907</td>\n",
       "      <td>2618.963401</td>\n",
       "      <td>2725.033481</td>\n",
       "      <td>2771.995580</td>\n",
       "      <td>2601.945222</td>\n",
       "      <td>2996.540475</td>\n",
       "      <td>3244.428708</td>\n",
       "      <td>2482.023983</td>\n",
       "      <td>2746.533147</td>\n",
       "      <td>2544.202945</td>\n",
       "      <td>2606.703483</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2767.595632</td>\n",
       "      <td>2734.972377</td>\n",
       "      <td>2571.174446</td>\n",
       "      <td>2827.505254</td>\n",
       "      <td>2827.181193</td>\n",
       "      <td>2703.403538</td>\n",
       "      <td>2618.328822</td>\n",
       "      <td>2835.379568</td>\n",
       "      <td>2763.505360</td>\n",
       "      <td>3156.300409</td>\n",
       "      <td>3221.322331</td>\n",
       "      <td>3012.359014</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2842.060662</td>\n",
       "      <td>2683.481824</td>\n",
       "      <td>2296.778378</td>\n",
       "      <td>2985.626326</td>\n",
       "      <td>2750.985095</td>\n",
       "      <td>3029.801005</td>\n",
       "      <td>2789.826186</td>\n",
       "      <td>2809.550049</td>\n",
       "      <td>2895.153585</td>\n",
       "      <td>2596.886475</td>\n",
       "      <td>2753.356926</td>\n",
       "      <td>2973.277705</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2768.497369</td>\n",
       "      <td>2521.903225</td>\n",
       "      <td>2909.456451</td>\n",
       "      <td>2819.235329</td>\n",
       "      <td>3323.522374</td>\n",
       "      <td>2776.577866</td>\n",
       "      <td>2955.111314</td>\n",
       "      <td>2917.430421</td>\n",
       "      <td>3020.573254</td>\n",
       "      <td>2641.071932</td>\n",
       "      <td>2883.148187</td>\n",
       "      <td>3217.893055</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          qttf  powertransform  binstransform         ord3         onht  \\\n",
       "0  2902.902961     3249.959894    3274.452679  3093.842226  2830.407473   \n",
       "1  2883.531492     3318.633907    2618.963401  2725.033481  2771.995580   \n",
       "2  2767.595632     2734.972377    2571.174446  2827.505254  2827.181193   \n",
       "3  2842.060662     2683.481824    2296.778378  2985.626326  2750.985095   \n",
       "4  2768.497369     2521.903225    2909.456451  2819.235329  3323.522374   \n",
       "\n",
       "       default         ordl         mnmx  capped quantiles         or23  \\\n",
       "0  2764.278951  2552.055063  2737.954269       3195.684181  2938.420587   \n",
       "1  2601.945222  2996.540475  3244.428708       2482.023983  2746.533147   \n",
       "2  2703.403538  2618.328822  2835.379568       2763.505360  3156.300409   \n",
       "3  3029.801005  2789.826186  2809.550049       2895.153585  2596.886475   \n",
       "4  2776.577866  2955.111314  2917.430421       3020.573254  2641.071932   \n",
       "\n",
       "          or19         hsh2  \n",
       "0  3177.253715  3008.145536  \n",
       "1  2544.202945  2606.703483  \n",
       "2  3221.322331  3012.359014  \n",
       "3  2753.356926  2973.277705  \n",
       "4  2883.148187  3217.893055  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#this corrects colu mn naming convention\n",
    "trials_time_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_time_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df.rename(columns = {'power_with_bins' : 'capped quantiles',\n",
    "                                          'qttf_with_bins' : 'or23'}, inplace=True)\n",
    "\n",
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration with early stoppiong (s)\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 0,  1,  2,  3,  4,  5,  6,  7,  8,  9, 10, 11]),\n",
       " [Text(0, 0, 'qttf'),\n",
       "  Text(1, 0, 'powertransform'),\n",
       "  Text(2, 0, 'binstransform'),\n",
       "  Text(3, 0, 'ord3'),\n",
       "  Text(4, 0, 'onht'),\n",
       "  Text(5, 0, 'default'),\n",
       "  Text(6, 0, 'ordl'),\n",
       "  Text(7, 0, 'mnmx'),\n",
       "  Text(8, 0, 'capped quantiles'),\n",
       "  Text(9, 0, 'or23'),\n",
       "  Text(10, 0, 'or19'),\n",
       "  Text(11, 0, 'hsh2')])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df, kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "# g.legend.set_title(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ok let's look just at the categoric variations / numeric features seperately\n",
    "\n",
    "\n",
    "all_features = \\\n",
    "['qttf', 'powertransform', 'binstransform', 'ord3', 'onht', 'default', 'ordl', 'mnmx', 'capped quantiles', 'or23', 'or19', 'hsh2']\n",
    "\n",
    "numeric_features = \\\n",
    "['default', 'qttf', 'powertransform', 'mnmx', 'capped quantiles', 'binstransform']\n",
    "\n",
    "categoric_features = \\\n",
    "['default', 'onht', 'ord3', 'ordl', 'hsh2', 'or19'] #, 'or23']\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWcAAAHRCAYAAAC2K3jlAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAB/AElEQVR4nO3dd1RU59bA4d/QQSygoBRFQEVEEXtvYIto7MZeEjV2TW7s7VoSNZbYjSbEaGI3ttjFXoiCXcQGWEBBEJAinfn+8Ju5IbYxAjPIftbKCp5z5pw9bc973qpQKpVKhBBC6BQ9bQcghBDiVZKchRBCB0lyFkIIHSTJWQghdJAkZyGE0EGSnIUQQgfly+Ts6elJhw4dyMjIyLY9KSkJFxcXzp8/r6XIXtWnTx/mzZv33o87f/48Li4ub/zvwYMHuRDt2/3z9f23zy237dix462vXZ8+fT74GsuWLaNTp045EG12YWFhb41d9fq7uLiQlJSU49d/k4yMDHx8fGjXrh1Vq1alSZMmTJ48mcjIyDyLISfk1vuWGxT5sZ+zp6cn4eHhjB07loEDB6q3JyUlUb16ddavX0+dOnW0GOH/xMXFYWBggLm5+Xs97vz58/Tt2xdfX19MTExe2W9paYm+vn5OhamRf76+//a55baUlBQSEhLU/27bti3Dhg2jTZs2ABgaGlKsWLEPukZSUhJpaWlYWFh80Hn+KTMzk5iYGPW/p06diomJCZMnT1ZvK1q0KM+fP6dEiRIoFIocvf7rZGRk8PnnnxMVFcWYMWOoVKkSkZGRLFq0iMjISLZu3Urx4sVzPY6ckFvvW24w0HYA/5adnR3Lly+ndevW2NvbazucN/rQJGBpaUmhQoVyJpgc9qHPLbeYmJi88oNWuHBhrKyscuwahQoVypX3RV9fP1ucRkZGmJiYvBJ7Tj6Xd1m7di13795l3759WFpaAlC6dGnWrFlDy5Yt8fHxYdy4cXkWz4fIrfctN+TLag14eUtta2vLf//737ce88/bbhcXF44fPw7AhAkTmD17NhMnTsTDw4PGjRuzf/9+Dh8+TPPmzalWrRpff/01aWlp6sfv2rWLVq1aUbVqVTp27MiJEyfU+yZMmMA333xD165dqV27NufOnXslho0bN6of36VLFwICAj7odfD09GTdunX06dOHqlWr0q5dO44dO6beHxcXx4QJE6hduza1a9dm7Nix6lJlWloaS5cuxdPTkypVqtCjRw+uXr2qfmxycjKTJ0+mRo0aNG7cmEOHDr3x9V22bBkjRoxg3rx51K5dm4YNGzJ79mwyMzPVx//+++80bdoUDw8Pxo4dy3/+8x+WLVsGQGRkJEOGDKFGjRrUrFmTUaNG8ezZsw96bd5mwoQJjBo1Kts2T09Pfv/9d42ez99vj8+fP0+dOnXYtWsXnp6e1KhRgyFDhhAdHa0+t5+fH+3bt8fd3Z2ePXuydOnSf1298s9qDRcXF/bt28enn36qfh/DwsKYMWMG1atXp3HjxuzatUv9+MTERKZOnUrt2rWpU6cOo0aNemv1xPbt2+ncubM6MauYm5uzZs0a+vXrp972559/0q5dO9zd3WnVqhU7d+5U71u2bBkjR45kwYIF1KhRg7p167J+/XoCAgJo164dHh4eDBw4kLi4OOBl9VT79u1ZvXo1tWvXpm7duixatIisrCz1Offs2UO7du2oXLky1atXZ8iQIURFRakf37FjR7755huqV6/OypUrs71vGRkZzJo1iwYNGuDu7k6PHj24du2a+tz3799n6NCh1KpVizp16jBlyhQSExOB/1U/HTx4kE8++YRq1arRp08fQkJC3uetfKt8m5wNDQ2ZOXMmZ86cYd++ff/6PJs3b6ZMmTL8+eefNGzYkMmTJ+Pj48OSJUv44YcfOHr0KHv27AHg9OnTzJ49m1GjRvHnn3/y2WefMWrUKC5fvqw+359//kmPHj1Yt24d1apVy3atP/74g3nz5jFo0CD27NlDnTp1+PLLL4mNjf3X8QMsXbqU7t2788cff1C2bFkmTpyo/kEZMWIEd+7cYfXq1axbt4579+4xY8YMAGbOnMkff/zB9OnT2bVrF+XLl2fAgAE8ffoUgBkzZhAQEMCaNWtYtmwZv/7661vjOHHiBPHx8WzevJlRo0axYcMGfH19Adi3bx/z589nzJgx/PHHHxgYGGR73/773/+ip6fH9u3b+f333wkPD2fu3Lkf9Lp8qLc9n39KSEhg8+bNLF26lBUrVnD16lVWrVoFwKNHj/jyyy9p0qSJ+sd99erVORrrwoULmTRpElu3buXJkyd06tQJc3Nztm/fTsuWLZk+fbo6mU+bNo3Q0FB+/vlnfvvtNxQKBQMHDnylDQdeVhHdv3+fKlWqvPa6lStXpmTJksDLRDlx4kR69OjBnj176NOnD1OnTs1WgDl+/DgvXrxg586ddO/enblz5zJr1iymT5+Oj48PgYGBrFu3Tn18cHAwx48fZ926dcyZM4ctW7awcuVKAC5dusSkSZP44osvOHToECtWrODWrVv8+OOP6sffvHmTQoUKsXPnTjp06JAt9t9//53Tp0+zatUq9u3bR9myZRk1ahRKpZK4uDh69uyJoaEhGzZsYNmyZVy8eJFJkyZlO8fy5cuZOXMm69atIyoqiu+//17zN+0d8m21BkDNmjXp2rUr3333HQ0bNsTA4P2fjoODA0OHDgVQJ7jRo0fj5uYGgLu7O/fu3QNg9erVfPHFF3h7ewNQpkwZAgMDWbt2rToROzo6vrHBYePGjXz22Wd06dIFgG+++QaA+Pj4N9aBNWzY8JVtNWrU4Oeff1b/29vbWx3T8OHDOXz4MOHh4WRkZODv78/u3bupWLEi8DIhnz59mvj4eHbs2MGiRYto0qQJ8DJBXrx4kQ0bNjBo0CD27t3L8uXLqVGjhvqxn3322RtfS2NjY6ZPn46RkRFOTk5s2rSJwMBAWrVqxW+//Ub37t3VX5CZM2fi5+enfmx4eDiVKlXCzs4OIyMjFi1alKcNXq/ztufzT5mZmUyYMIHKlSsD8Omnn6rvQrZt24azszNff/01AE5OTly5ciVbyfpD9ezZk7p16wLQtGlTTpw4wddff41CoaB///789ttvhIWFYWZmxr59+zh16pQ6qc6fP586depw+vRpmjVrlu28z58/B15WC73Lr7/+Srdu3ejZsycAZcuW5e7du/z44480bdoUePmaTpo0CQMDA/r06cOqVavo3bs3NWvWBKBJkybq7xu8fF0XLFiAvb09rq6uDB06lJ9++onhw4djYmLCrFmz1J8pOzs7vLy8sj0eXhZQXlcNFBYWhomJCfb29lhaWjJx4kRu3rxJVlYWe/fuJSsri++//15dRTZ37ly6detGaGgohoaGAOqSteo9WLNmzTtfJ03l6+QMMHbsWI4dO8aCBQuYMGHCez++TJky6r9Vb0Lp0qXV24yMjNSl0Lt373L16tVsb0B6ejqOjo6vPd8/BQcH079/f/W/FQoFY8eOfWt8mzZtwtTUNNu2f9an/v36qsa5jIwM7t27h6GhIS4uLur9VapUoUqVKly9epXMzMxspXs9PT2qVavG3bt3CQkJIT09nUqVKqn3V65cGT29N99s2draYmRklC2W9PR0AG7fvk3v3r3V+wwNDdU/gACjR4/mq6++4vDhw9SrV48WLVrQtm3b117H29ubx48fq//99zuXnPS25/M6ZcuWfe2xt2/ffqXk6eHh8cZS+L/h4OCg/tvU1BQ7Ozt1Y6GxsTHwshpL9bq1bt062+OTk5MJDQ19JTmrCg2qJP029+7dy/b5hpcFib/fIdnZ2akLUarP8d/bjIyMjLLdSdrY2GTb7+7uTnR0NLGxsVSqVAkTExOWL19OSEgIwcHB3L17V12YUL0Wb6qf7927N8eOHaNRo0ZUq1YNT09POnbsiL6+Pnfv3sXV1TXbd61KlSoYGhoSHBysLuz88z1/3d3Hv5Xvk3ORIkWYNGkS//nPf2jRosVbj33dC6f6Bfy7N7WAZ2Zm8p///OeVD/DfS+yv61nx92u9b+t66dKl39mA8brnoFQq33o91Rf2dY/7e53e3zvz6Ovrv7WHyOviUDEwMMh23n/y8vLixIkTHD16lNOnT/Pf//6XPXv28Msvv7xy7Jo1az74S/C61+Wf53zb83mdfx6veu3e9dxzwj/vGt/0I5qZmYmhoSE7d+585TUoWrToK8cbGRnh6urK9evX+eSTT17Z/9NPP/Hs2TMmTJjw2s/+Pz9Pr7u7fdsP/j8/b6pz6enpce7cOQYPHoy3tze1atWif//+7Nmzh9u3b6uPf9PnHF4m1oMHD3Lq1ClOnjzJL7/8wvr169m2bdtbv8d/fz5ves9zQr6tc/47b29vGjZsqK5LVTEyMsrWperRo0cfdB1nZ2fCw8NxcHBQ/3fgwAGN67zLli1LYGDgK7H/s6Etpzg6OpKWlpbtNu/ChQs0adIEe3t7DA0Ns5U6lUolV69excnJCScnJwwNDbM1kNy+ffutJce3KV++fLbnnpmZSVBQkPq68+bN4+nTp3Tt2pWlS5eyfPlyzp49+9pGQTs7u2zvwb9haGiY7bORlJSUrQtbTvrncwe4fv16rlzrXZycnEhPTyc5OVn9+llZWfH9999z//791z6mY8eO/PHHH6+8PvHx8axfv16dkFTVNX93+fJlnJyc/nW8T548yXbd69evY2NjQ7Fixdi8eTNt2rRh3rx59OjRA3d3dx48eKBxgty6dSu+vr40b96cWbNmcejQIaKjo/H398fZ2Zlbt26RkpKiPv7GjRukp6d/0PN5Hx9FcoaX9aX//CJXrlyZffv2ERAQwK1bt5gxY0a229T3NXDgQDZv3symTZt4+PAhW7duZdmyZdjZ2Wn0+P79+7N582b27NnDw4cPWbhwIdHR0eo6q9eJiYkhKirqlf/+/qF5E2dnZxo2bMiUKVO4ceMGgYGBzJ07l3r16mFubk7v3r2ZM2cOJ0+eJDg4mFmzZvHo0SO6deuGubk5Xbt2Zc6cOZw/f57AwECmTZv2r/vV9u/fny1btrB7925CQkKYNWsW4eHhKBQKFAoFwcHBzJw5k5s3b/LgwQP27duHnZ1drvVHrVKlCufPn8fX15eQkBCmTJny1hLch+jRowfBwcH88MMPhIaGsmnTJg4cOJAr13oXJycnPD09GTduHAEBAQQHBzN+/Hj1j/Lr9OzZE0dHR3r16sWRI0d49OgRZ8+e5fPPP8fExIQhQ4YAMHjwYLZu3crGjRu5f/8+mzZtYvv27fTt2/dfx5uens7EiRO5e/cuR48e5ccff1Sfr1ixYly7do3AwEBCQ0P54YcfOHXqVLbeVW8THx/Pt99+y9mzZwkLC2PXrl1kZWXh6upKu3btMDY2Zty4cdy5c4eAgAAmT55M/fr1KVeu3L9+Pu8j31drqNjb2zNixAjmz5+v3vb5558TEhLCF198gYWFBaNGjSI8PPxfX6NFixZMnToVHx8fvv32W+zs7Jg+fbq6Me5dvL29iYqKYvHixTx79gxXV1d++umnV7oo/V3z5s1fu33OnDkajXSaP38+s2bNom/fvhgaGtKyZUt13byqwWjixIkkJSVRpUoV1q9fr65HmzhxIvr6+owcORI9PT1GjRqlLu2+r5YtWxIWFsb8+fNJSEigTZs2VKtWTX1b+O233zJr1iwGDBhASkoK1apVY82aNbmWMNu3b8+VK1cYN24cxsbGDBgw4IN7zbxJyZIlWblyJXPmzMHHxwcPDw8+/fRTda+YvDZv3jzmzJnD8OHDSUtLo2rVqvzyyy8UKVLktccbGhri4+PDmjVrWLBgAREREVhYWNCoUSNGjhyp/gH19PRk+vTp/PTTT3z33Xc4ODgwe/ZsPv30038da7FixahSpQrdu3fHzMyML774ggEDBgAwatQoJk2aRO/evTE2NqZatWqMHz+e5cuXk5qa+s5zDxgwgJiYGCZOnEhMTAyOjo4sXbpU3Ybz888/891339GlSxfMzMxo1arVO9uIclK+HCEo8p/z589ja2ubrbHV29ubQYMGvdLF6WNz584dUlJScHd3V2+bMWMGKSkpzJkzR4uR6bYdO3Ywb948nZqOIS99NNUaQrcdP36cESNGcO3aNR49esSKFSuIjIykUaNG2g4t14WFhdG/f39OnDhBeHg4Bw8eZNeuXerh5EK8zkdTrSF028iRI3n+/DmDBw8mOTmZSpUq4ePjk2/mZPgQnp6eDBkyhJkzZxIVFYW9vT3Tpk0rED9M4t+Tag0hhNBBUq0hhBA6SJKzEELoIEnOQgihgyQ5CyGEDpLeGiLfOHr0KIcPH37ncarBJJqMLmzZsiVeXl4fHJsQOU1KzuKjExsbm2uj/YTIK9KVTnx0xo8fD6CTi88KoSkpOQshhA6S5CyEEDpIkrMQQuggSc5CCKGDJDkLIYQOkuQshBA6SJKzEELoIEnOQgihgyQ5CyGEDpLkLIQQOkgmPhJCFCg5PYFWbk2eJSVnIYR4DW1PoCUlZyFEgeLl5aVRSVfbE2hJyVkIIXSQJGchhNBBkpyF0DExMTGMGzeOmJgYbYcitEjqnIXWrV69mpCQkBw7n+pcqjrDD+Xk5MSXX36ZI+fSxMaNGwkMDGTTpk0MHz48z64rdIskZ6F1ISEh3LgViEEx4xw5X5ZeBgC3Iu598Lky4lI/+BzvIyYmBl9fX5RKJUeOHKFHjx5YWlrmaQxCN0hyFjrBoJgxFk3ttR3GK2JPhOXp9TZu3EhWVhYAWVlZUnouwKTOWQgdcuLECTIyXpb8MzIyOH78uJYjEtoiyVkIHdK0aVMMDF7e0BoYGNCsWTMtRyS0RZKzEDqkZ8+e6Om9/Frq6enRo0cPLUcktEWSsxA6xNLSkubNm6NQKGjRooU0BhZg0iAohI7p2bMnDx8+lFJzASfJWQgdY2lpyffff6/tMISWSbWGEELoIEnOQgihg/I8OS9ZsoQ2bdrg7e3N2rVrAdiyZQtt27alXbt2TJw4kbS0NACCgoLo1KkTrVq1YvLkyer+n48fP6ZXr160bt2aoUOHkpSUlNdPQwghclWeJucLFy7w119/sWfPHv744w9+++03QkJC8PHxYfPmzezZs4esrCw2btwIwNixY5k2bRqHDh1CqVSydetWAGbMmEHPnj05ePAglStXZuXKlXn5NIQQItflaXKuXbs269evx8DAgGfPnpGZmYmxsTHTp0/H3NwchUJBhQoVePz4MeHh4aSkpODh4QFAp06dOHjwIOnp6fj7+9OqVats24UQ4mOS59UahoaGLF26FG9vb+rVq4etrS0NGjQAXk76smHDBry8vHj69ClWVlbqx1lZWREZGUlsbCzm5ubqUVSq7UII8THRSle6UaNGMWjQIIYMGcLWrVv57LPPiIyMZODAgXTu3Jk6depw8eJFFAqF+jFKpRKFQqH+/9/9899vExgYSEpKSo49F/HhEhIStB3CWyUkJHDx4kVthyHymOpzmZvvfY0aNd64L0+Tc3BwMGlpabi6umJqakrLli25ffs2wcHBDBw4kD59+vD5558DUKpUKaKiotSPjY6OxtraGktLSxISEsjMzERfX5+oqCisra01jsHNzS3Hn5f4MFu3boUk3b37KVy48Fu/RAVJTq9cDbm3evWHUrVxaeu9z9NqjbCwMKZMmUJaWhppaWkcPXoUd3d3vvjiC0aPHq1OzAB2dnYYGxurf7V2795N48aNMTQ0pGbNmuzfvx+AXbt20bhx47x8GkKId9D2ytUfgzwtOTdp0oRr167RoUMH9PX1admyJXFxcURHR7N27Vp11zpPT09Gjx7NggULmDJlComJibi5udG3b18Apk+fzoQJE1i1ahU2NjYsWrQoL5+GEAVWflm5+mOQ53XOI0eOZOTIkdm29e/f/7XHVqxYke3bt7+y3c7Ojt9++y03whNCCJ0gIwSFEEIHSXIWQggdJMlZCCF0kCRnIYTQQZKchRBCB0lyFkIIHSTJWQghdJAkZyGE0EGSnIUQQgdJchZCCB30XsO3MzIyiI6OJiEhgWLFilGiRIn3mq5TCCGEZt6ZnNPT09m1axf79+/n0qVL6vX9AIyMjKhTpw4tW7bk008/xcjIKFeDFUKIguKtyXnbtm0sXryYzMxMmjVrxtixY7G1tcXU1JTnz58TGRnJlStXWLRoEUuWLGH48OF07949r2IXQoiP1huTc//+/VEqlcyZM4cGDRqgr6//2uP69etHRkYGx44dY926dezfv5/169fnWsBCCFEQvDE59+vXj2bNmml2EgMDWrZsScuWLTl69GiOBSeEEAXVG3traJqY/0kXl5sRQoj8RuOudGfPnlUvGfX06VMGDx5Mu3btWLZsGVlZWbkWoBBCFEQaJefNmzczcOBAzpw5A8A333zDlStXqFy5Mr/88gsrVqzI1SCFEKKg0Sg5//bbb/Tv35/Ro0fz6NEjLly4wKhRo5gzZw5jx45l586duR2nEEIUKBol54cPH+Lp6QnA8ePHUSgUNG/eHIBy5coRHR2dexEKIUQBpFFyLlGiBE+ePAHA19eXcuXKUapUKQCuX79OyZIlcy9CIYQogDRKzp988gnfffcdAwcO5MKFC3Tp0gWAuXPnsmTJEtq3b5+rQQohREGj0dwa33zzDcWKFePixYuMGTOGvn37AnD37l2GDBnC0KFDczVIIYQoaDRKznp6egwePPiV7T4+PjkekBBCiLdUa0yaNImoqKj3OllERAQTJkz44KCEEKKge2NyrlSpEp9++inTpk3j/PnzKJXK1x6XmZnJ+fPnGTduHO3bt8fNzS3XghVCiILijdUavXv3xtPTk+XLlzNo0CBMTU2pWLEiNjY2mJiYkJCQQGRkJIGBgaSnp9OuXTu2b99O6dKl8zJ+IYT4KL21ztnW1pbvvvuOr7/+mkOHDnHhwgXu3btHQkICFhYWlCpVigkTJtCsWTOsra3zKmYhhPjoadQgWKJECXr16kWvXr1yOx4hhBDIGoJCCKGTJDkLIYQOkuQshBA6SJKzEELoIEnOQgihgzTqrQEQHBzM6dOnefHixSsrnygUCoYPH57jwQkhREGlUXLetm0b06ZNA8DMzAw9vewFbknOQgiRszRKzqtXr6ZFixZ8++23FC5cOLdjEkKIAk+jOuenT5/Sq1cvScxCCJFHNErObm5u3Lp1K7djEUII8f80qtb4z3/+wzfffENmZibu7u6Ympq+cozMRvdSTEwMc+fOZcKECVhaWmo7HCFEPqVRcu7duzcA33//PQqFIts+pVKJQqEgKCgo56PLhzZu3EhgYCCbNm2SRlIhxL+mUXJev359bsfxUYiJicHX1xelUsmRI0fo0aOHlJ6FEP+KRsm5du3a6r9fvHhBUlISRYsWxcjIKNcCy482btyo7gOelZUlpWchxL+m8QjBs2fP0rlzZ2rUqEHjxo2pWrUqXbt25dSpU7kZX75y4sQJMjIyAMjIyOD48eNajkgIkV9plJzPnj3L4MGDMTQ0ZOLEiSxcuJDx48ejp6fHkCFDOHv2bG7HmS80bdoUA4OXNyMGBgY0a9ZMyxEJIfIrjao1Fi9eTPPmzVmyZEm27f3792fMmDEsX76cBg0a5EqA+UnPnj3x9fUFXq5Y3qNHDy1HJITmVq9eTUhISI6cS3We8ePH58j5AJycnPjyyy9z7Hy6TqPkfOfOHUaNGvXafZ07d37jvoLG0tKS5s2bc+DAAVq0aCGNgSJfCQkJ4ebN2xQy/fDPbWbGy9TyIDTqg88FkJQckyPnyU80XqYqIiLitfuePHny2n7Pb7JkyRIOHTqEQqGgS5cuDBgwgHPnzjFnzhxSU1P55JNP+OqrrwAICgpi8uTJJCUlUbNmTWbMmIGBgQGPHz9m7NixPHv2DEdHRxYsWEChQoU0jiE39ezZk4cPH0qpWeRLhUwtcS/fRtthvOLa3f3aDiHPaVTn3LJlSxYtWsS5c+eybT979iyLFy+mRYsWGl3swoUL/PXXX+zZs4c//viD3377jVu3bjFp0iRWrlzJ/v37uXHjBidPngRg7NixTJs2jUOHDqFUKtm6dSsAM2bMoGfPnhw8eJDKlSuzcuXK93nOucrS0pLvv/9eSs1CiA+iUXIeOXIkZcuW5fPPP6dmzZq0atWKmjVrMnDgQEqXLs3YsWM1uljt2rVZv349BgYGPHv2jMzMTOLj43FwcKB06dIYGBjQrl07Dh48SHh4OCkpKXh4eADQqVMnDh48SHp6Ov7+/rRq1SrbdiGE+JhoVK1hZmbGxo0bOX78OP7+/iQkJFC0aFFq1KhB06ZNX5lC9G0MDQ1ZunQpv/zyC61bt+bp06dYWVmp91tbWxMZGfnKdisrKyIjI4mNjcXc3FzdK0K1XQghPiYaT7avUCjw9PTE09Pzgy86atQoBg0axJAhQ7h//362IeGq4eBZWVmv3a76/z9j01RgYCApKSkf/BxEzklISNB2CG+VkJDAxYsXtR1GrpP34dXrAbl6zRo1arxx3xuTc7t27Vi4cCEVKlSgXbt277zIn3/++c5jgoODSUtLw9XVFVNTU1q2bMnBgwfR19dXHxMVFYW1tTWlSpUiKup/Lb3R0dFYW1tjaWlJQkICmZmZ6Ovrq4/XlEzQpHu2bt0KSbp791O4cOG3fok+Flu3biUmWncLLnn9PqjauLT13r8xOVeuXFndC8PNze29SqdvEhYWxtKlS9m0aRMAR48epXv37nz//fc8ePAAe3t79u7dS+fOnbGzs8PY2JiLFy9So0YNdu/eTePGjTE0NKRmzZrs37+fdu3asWvXLho3bvzBsQkhhC55Y3KeM2eO+u+5c+e+9SSa1vk2adKEa9eu0aFDB/T19WnZsiXe3t5YWloycuRIUlNTadKkCa1btwZgwYIFTJkyhcTERNzc3Ojbty8A06dPZ8KECaxatQobGxsWLVqk0fWFECK/0KjO2dXVlS1btuDu7v7KvoCAAAYNGsTly5c1uuDIkSMZOXJktm316tVjz549rxxbsWJFtm/f/sp2Ozs7fvvtN42uJ4QQ+dEbk/PixYtJTEwEXjbG/fLLL5QoUeKV427cuPFeg1CEEEK82xuTs52dHatWrQJe9oYICAh4ZYpQfX19ChcuzH//+99cDVIIIQqaNybnrl270rVrVwA8PT1ZsWIFrq6ueRaYEEIUZBrVOR87duyt+9PT0zE0NMyRgIQQQmiYnNPT09m6dSsXLlwgLS0NpVKp3pecnExQUBAXLlzItSCFEKKg0Sg5z58/n/Xr1+Pi4sKzZ88wNjbG0tKSO3fukJ6ezrBhw3I7TiGEKFA0mhTjwIEDDBo0iN27d9OnTx8qVarEtm3bOHz4MGXKlFEvzSSEECJnaJScY2NjadiwIfCy7/HVq1cBKFmyJEOGDOHAgQO5F6EQQhRAGiVnCwsLdZ/nsmXLEhUVRWxsLAC2trYyK5wQQuQwjZJzw4YNWb58OXfv3qVMmTIUL16cDRs2kJmZycGDB2VieSGEyGEaJeevv/6azMxMZs2ahUKhYPTo0axYsQJ3d3c2bdpEv379cjtOIYQoUDTqrWFlZcXu3bvV1Rddu3bFwcGBq1evUqVKFerWrZurQQohREGjUXLu2bMnX375JU2aNFFvq127NrVr1861wIQQoiDTqFrj7t27GBsb53YsQggh/p9GyblTp04sW7aMmzdvyhJPQgiRBzSq1ggICOD27dt07twZ4JUpQhUKRYFYY00IIfKKRsm5WbNmNGvWLLdjEUII8f80Ss4jRozI7TiEyNdWr15NSEjIO4+LjY1VD+DKCRYWFlhYWLzzOCcnJ7788sscu67IfRol5127dr3zmA4dOnxgKELkXyEhIdy+cYMS+m//Sr3IyiI9KyvHrpuYnEJWxNtH6EZnytw3+ZFGyXnChAmv3a5QKDAyMsLMzEySsyjwSugb0KmY7o2W3REXo+0QxL+gUXL29/d/ZduLFy/w9/dn0aJFzJ8/P8cDE0KI96Fp1ZKmVOcaP358jpzvfauWNErOhQsXfu22tm3bkpyczLfffsuOHTs0j1LkuaNHj3L48OF3HqeqD9WkHrNly5Z4eXl9cGxC5ISQkBCCAm9gbmr07oM1oEzPBOBRyJ0PPldictp7P0aj5Pw2dnZ23Lt370NPI3TE+yRnIXSNuakRNctZazuMVwTce/rej9EoOcfFxb2yLSsri6dPn7Jq1SrKlCnz3hcWecvLy0ujUq7qFm7evHm5HZIQ4i00Ss5169ZFoVC8dp+RkRFLlizJ0aCEEHkvNjaWpBfPuHZ3v7ZDeUXSi2fExn7wjX6+otGz/e67715JzgqFAnNzc+rUqfPaOmkhhBD/nkbJuVOnTrkdhxBCyywsLIiPy8C9fBtth/KKa3f3F7h2kDcm57Vr177XiQYMGPDBwYh/Jye7EOV09yGQ0WlC/BtvTM7/bBBSKBQolUr09fVf/sLGx5OWloahoSFFixaV5KxFISEh3L15g1Lmhh98LtOsl92HEh7e/uBzAUQkpufIeYQoaN6YnG/duqX++8yZM0yYMIHp06fj5eWFnt7LmUbPnTvH5MmTGTNmTK4HKt6ulLkhX1Qroe0wXuFzOVrbIQiRL2k0n/OsWbP46quvaNGihToxA9SvX58xY8awePHi3IpPCCEKJI2S89OnT9+4wrapqSnx8fE5GpQQQhR0GiXn6tWrs2zZMvUCryoPHz5k8eLF1K9fP1eCE0KIgkqjrnRTp06ld+/eeHl5UaFCBSwsLIiJieHu3bvY2dkxZcqU3I5TCCEKFI2Sc9myZTl48CA7duzg8uXLxMfH4+TkRI8ePejQoQNGRjkz0YgQQoiXNB4PaW5uTt++fenbt29uxiOEEAIN65yFEELkLUnOQgihgyQ5CyGEDipYc/B9pGJjY4lKTNfJ0XhPEtPJyMHVpoUoKDRKzo8fP37jPj09PczMzChSpEiOBSVEfhMbG0t0RoZOLqYanZGBnvxA5jsaJWdPT883TravUrRoUXr37s2IESNyJDChOQsLCwwSnurs3BqFC9hUj0LkBI2S89y5c5k2bRr169endevWlChRgpiYGHx9fTl69ChDhw4lLS2Nn3/+GXNzc/r375/LYQuhWywsLMiKiKRTsddPc6BNO+JiCtxcyB8DjZLznj176NixIzNmzMi2/dNPP+W7777j8uXL+Pj4ULRoUbZu3SrJWQghPpBGvTUuXrxIy5YtX7uvadOm+Pv7A+Du7k54eHjORSeEEAWURsm5ZMmS+Pn5vXafn58fJUq8rOuMjY2V9QSFECIHaFSt0a9fP2bPnk1MTAxeXl5YWloSExPDsWPH2LVrF+PGjSMsLIxly5bRsGHD3I5ZCCE+ehol5169emFgYMDKlSvZsWOHerudnR0zZ86kc+fO7N27lxIlSjB27Ni3nmv58uUcOHAAgCZNmjBu3DjOnDnD999/T1ZWFpUqVWL27NkYGRkRFBTE5MmTSUpKombNmsyYMQMDAwMeP37M2LFjefbsGY6OjixYsIBChQp9wMsghBC6ReNBKJ999hmfffYZDx48IDY2Fmtra2xsbNRd7Nq2bUvbtm3feo5z585x5swZdu7ciUKhYODAgRw5coTZs2fzyy+/4OzszKhRo9i9ezddu3Zl7NixzJ49Gw8PDyZNmsTWrVvp2bMnM2bMoGfPnnh7e7NixQpWrlz5zh8FIXJbdGbO9HN+kZUFgJlezgzgjc7MoHiOnEnkpfcaIfj8+XOMjY2xtrYG4MmTJ+p9tra273y8lZUVEyZMUE8x6uzszOPHj8nMzCQxMZHMzExSU1MxNjYmPDyclJQUPDw8AOjUqRNLly6la9eu+Pv7s2LFCvX23r17S3IWWuXk5JRj53r+/yugF8+hcxYnZ+MTeUOj5BwcHMykSZO4du3aK/uUSiUKhYKgoKB3nqd8+fLqv+/fv8+BAwfYtGkTdnZ29OnTB3Nzc+zt7WndujWBgYFYWVmpj7eysiIyMpLY2FjMzc0xMDDItl0Ibfryyy9z7Fzjx48HYN68eTl2TpH/aJScZ8yYQUREBJMmTaJUqVLvHC34Lnfv3uXLL79k3LhxFCpUiAULFrB3717s7e2ZM2cOc+bMoW3bttmuo/oRUP3/794nnsDAQFJSUj4ofl2TkJCg7RDeKiEhgYsXL751vy57V/y5cT0gT6/59+vqqo/xc1SjRo03Hq9Rcr569SoLFiygRYsWHxYdLz9wo0aNYtKkSXh7e3PgwAEqVKhAmTJlAOjWrRtjxoxh4MCBREVFqR8XHR2NtbU1lpaWJCQkkJmZib6+PlFRUepqFk24ubl98HPQNVu3biVBh6dOKFy48Fs/hFu3boUk3b37eVf8OW3r1q3A27+4uXXdmGjdLbho8jmKi3ryxv3a9r6fI41aHIoXL46+vv6/DkrlyZMnDB8+nAULFuDt7Q1AhQoVuHbtGtHRL2dUO3r0KFWqVMHOzg5jY2P1L83u3btp3LgxhoaG1KxZk/379wOwa9cuGjdu/MGxCSGELtGo5Ny/f3+WL19O1apVKV7837f7+vj4kJqayty5c9XbunfvzujRo+nbty/6+vo4ODgwc+ZMABYsWMCUKVNITEzEzc1NvUTW9OnTmTBhAqtWrcLGxoZFixb965iEEEIXaZScAwICePToEY0bN8bW1hYTE5Ns+xUKBXv27HnneaZMmfLGlbo7duz4yraKFSuyffv2V7bb2dnx22+/aRK6EELkSxol50KFCtG8efPcjkUIIcT/0yg5z5kzJ7fj0JrVq1cT8v/9St8mNjaW2BycsNzCwkKjaRydnJxytJuWECJ/eGNyPnz4MHXr1qVIkSIcPnz4rSdRKBQ50pNDG0JCQrgeeAt9k7cnyqyMZJQZaTl23Rfpz3kS8/bzZabocBcMIUSuemNyHjVqFFu3bsXd3Z1Ro0a99SSaDkLRVfomFhR20r0fl4SQIxofG/GONQQT0zJJSMvKibDUChvpYW709l48EYnpyDyFQry/Nybno0ePqkfoHT16NM8CymuxsbFkpsS+VyLMK5kpscTGGr3zOE2G5mbExpKcw+vImVhYvHMJqsLI0GEh/o03Jmc7O7vX/i10j9RJi5ySlBzDtbv7P/g8aenJABgZmn7wueBlXGD1zuM+Jho1CGZlZbF161ZOnjxJcnIyWVnZb48VCgXr1q3LlQBzm4WFBU9i0nS2WkPWfhN5JSfvcFSN7A6OOZVQrQrcHZjGC7yuX7+eSpUqUbJkSfRyaCpDIYTukMmbdIvGC7yOGDGCESNG5HY8Qggh0HBujbS0NGrWrJnbsQghhPh/GiXnpk2b4uvrm9uxCCGE+H8aVWs0atSIOXPmEBYWhru7O6am2VtgFQoF/fv3z434hBCiQNIoOU+cOBGAEydOcOLEiVf2S3IWHyI2NpaMuFRiT4RpO5RXZMSlEmucc/3Djx49+s4Rt6qeDqpGtbdp2bIlXl5eORKb0C0aJedbt27ldhxCiP8n3ScFvOcCr0LkBgsLCyJTn2HR1F7bobwi9kRYjiZLLy8vKekKjWiUnD09Pd+5Tt/HPMRbCCHymkbJ2cvL65Xk/OLFCy5fvsyzZ88YMmRIrgQnhBAFlUbJefLkya/drlQq+eqrr3j8+HGOBiWEEAXdB43DVigUfPbZZ+zevTun4hFCCMEHJmeA4OBgMjMzcyIWIYQQ/0+jao3Zs2e/si0rK4unT59y4sQJ2rVrl+OBCSFEQaZRcj527Ngr2xQKBebm5gwYMCDfNwjm5GT7WRkv57HVM/jweWxfLlNV8oPPI4TIf/51cv5Y5PQcsarRXU5OOZFUSxa4OWyFEC9plJz79u3L9OnTcXZ2fmXfrVu3GD9+fL5tFMzpVURkHlshRE546xqCqoa+CxcucOzYMYKDg1857ty5czx8+DD3IhRCiALojcn5r7/+4rfffgNe1i8vXLjwjScZPHhwzkcmhBAF2BuT89ixY+nfvz9KpZLmzZuzfPlyXF1dsx2jr6+Pubk55ubmuR6oEEIUJG9MzkZGRupVt48ePYq1tTWGhoZ5FpgoWHJyytCslAwA9Ew+fF6vjLhUKPXBpxHivWn06VUlaSFyQ671mCmVA+ctlfPxCaEJmTJUaJ30mBHiVR88fFsIIUTOk+QshBA66L2qNR4/fsz58+eJioqiY8eOPHnyBBcXF4yNjXMrPiGEKJA0Ss5ZWVl8++23bN68mczMTBQKBQ0aNGDx4sWEh4ezfv16SpaUOSCEECKnaFStsXz5cnbs2MGcOXM4d+4cSqUSgHHjxpGZmfnWASpCCCHen0bJ+Y8//uDrr7/m008/pWjRourtFStWZPTo0Zw9ezbXAhRCiIJIo+QcFxeHo6Pja/dZWlqSmJiYo0EJIURBp1FydnFxYefOna/dd+TIESpUqJCjQQkhREGnUYPg6NGjGTx4MJGRkTRp0gSFQsHRo0dZu3Yt+/fvZ+XKlbkdpxBCFCgalZwbNGjAzz//THp6Oj/88ANKpZKVK1dy7949li9fTtOmTXM5TCGEKFg07udcr1496tWrR0pKCs+fP8fc3JxChQrlZmxCCFFgaZScHz9+/Mq258+f8/z5c/T09DAzM6NIkSI5HpwQQhRUGiVnT09PFArFW48pWrQovXv3ZsSIETkSmBBCFGQaJee5c+cybdo06tevT+vWrSlRogQxMTH4+vpy9OhRhg4dSlpaGj///DPm5ub0798/l8MWQoiPm0bJec+ePXTs2JEZM2Zk2/7pp5/y3XffcfnyZXx8fChatChbt26V5CyEEB9Io+R88eJFvvjii9fua9q0KZs3bwbA3d2dpUuX5lx0QgihodjYWBKS0wi491TbobwiITmN2NjY93qMRl3pSpYsiZ+f32v3+fn5UaJECeDli1O4cOH3CkAIIcSrNCo59+vXj9mzZxMTE4OXlxeWlpbExMRw7Ngxdu3axbhx4wgLC2PZsmU0bNjwredavnw5Bw4cAKBJkyaMGzeOy5cvM2fOHJKSknBxcWHu3LkYGRkRFBTE5MmTSUpKombNmsyYMQMDAwMeP37M2LFjefbsGY6OjixYsEC69QlRwFlYWJAYG0XNctbaDuUVAfeeYmFh8V6P0ajk3KtXL/773/9y9uxZhg8fTs+ePRk+fDh//fUXM2fOpF+/fly5coUSJUowduzYN57n3LlznDlzhp07d7Jr1y4CAwPZuXMnI0eOZObMmezbtw+A7du3Ay9XAJ82bRqHDh1CqVSydetWAGbMmEHPnj05ePAglStXlhGKQoiPjsaDUD777DM+++wzHjx4QGxsLNbW1tjY2Ki72LVt25a2bdu+9RxWVlZMmDABIyMjAJydnQkPD8fDw4OKFSsCMGXKFDIzMwkPDyclJQUPDw8AOnXqxNKlS+natSv+/v6sWLFCvb13795v/VEQQoj85r1WQklOTqZYsWLqaUPj4uJISUnh8uXLtGnT5p2PL1++vPrv+/fvc+DAAQYMGICZmRlfffUVISEhVK9enQkTJnDz5k2srKzUx1tZWREZGUlsbCzm5uYYGBhk257bjh49yuHDh995nGrlZ9Uio2/SsmVLvLy8ciQ2IcTHR6PkfOfOHSZOnMjNmzffeIwmyVnl7t27fPnll4wbN46IiAjOnDnDli1bsLW1ZfLkyaxZs4b69etnG/iiVCpRKBTq///duwbI/F1gYCApKSkaH68SGhpKQkLCO48zNTUFeOexoaGhXLx48b3jEO+meu3l9dUebbwHmnw/tSkhIeGV16NGjRpvPF7jQShRUVGMHz+e48ePY2hoiKenJ6dOneLkyZP8+uuvGgd48eJFRo0axaRJk/D29mbbtm1UrVqV0qVLA/DJJ5/w+++/06lTJ6KiotSPi46OxtraGktLSxISEsjMzERfX5+oqCisrTVvAHBzc9P42L9724sodIuqbULeM+3RxnuwdetW4qKe5Nn13lfhwoXf6/XQqEHwypUrfP311/Tv35+2bduSlJREz549+fHHH2nTpg2//fabRhd78uQJw4cPZ8GCBXh7ewPQsGFDAgMDefLk5Yt6/Phx3NzcsLOzw9jYWP1Ls3v3bho3boyhoSE1a9Zk//79AOzatYvGjRtr/ISFECI/0KjknJGRgb29PQCOjo7cunVLva9Dhw5MmjRJo4v5+PiQmprK3Llz1du6d+/OzJkzGTJkCKmpqbi6uqrraxcsWMCUKVNITEzEzc2Nvn37AjB9+nQmTJjAqlWrsLGxYdGiRZo9WyGEyCc0Ss4ODg7cunWLmjVr4uTkRHJyMsHBwTg7O5OVlaXxMlVTpkxhypQpr933ujmhK1asqO5W93d2dnYal9aFECI/0ig5d+nShe+//54XL14wePBgqlevzuTJk+nWrRvr1q1Td4MTQgiRMzQeIZiRkUFERAQAs2bNYujQoUyaNAlbW1vmzJmTq0EKIURBo1FyvnLlCn379sXQ0BB4OXjk0KFDxMTEULx48VwNUAghNJWYgxMfpaVnAmBkqP/B50pMTnvvx2iUnEeMGMHYsWNp3769eptCoZDELITQGU5OTjl6PtWAstI5dN73jU+j5GxkZKQeci2EELroyy+/zNHzqXqNzZs3L0fPqymNknP//v2ZOnUqFy9exNnZ+bUl5pYtW+Z4cEIIUVBplJy/++47AH7//ffX7lcoFAQFBeVcVEIIUcBplJyPHj2a23EIIYT4G42Ss52dnfrv8PBwoqKiqFChAkqlUia5F0KIXKDxlKGHDh1i4cKFPHz4ED09PbZt28by5cspVKgQc+bMUXezE0II8eE0mvho//79jBkzhlq1arF48WKysrIAaNGiBb6+vuqJ74UQQuQMjUrOK1eupG/fvkycOJHMzEz19k6dOhEfH89vv/3GmDFjcitGIYQocDQqOT948IAmTZq8dp+rq2u2eZeFEEJ8OI2Ss62t7RtXNLh27Ro2NjY5GpQQQhR0GlVr9OrVi++//x6lUkmTJk1QKBRERkZy8+ZNfvzxR4YNG5bbcQohRIGiUXLu27cv8fHx/PTTT6xatQqlUsmwYcMwMDCgT58+fPHFF7kdpxBCFCgad6UbMWIE/fr14/Llyzx//pzChQvj7u6OpaVlbsYnhFpOr4AOsgq60F0aJecJEybQtm1b6tevL+v1CZ1nYWGh7RCE+GAaJec7d+4wcOBALC0t+eSTT/D29qZ69eq5HZsQ2Xh5eUkpVxQYGiXnHTt2EBYWxv79+zl48CAbNmzA1taWNm3a0LZtW1mmSgghcphGXekA7O3tGTx4MDt27ODw4cN0796dv/76i06dOuHt7Z2bMQohRIGjcXL+u9TUVNLSXi67olQqMTDQuF1RCCGEBjTOqnfu3OHgwYMcPHiQ0NBQ7O3tadOmDfPmzcPZ2Tk3YxRCiAJHo+TcunVrHjx4QPHixWndujVz5syhatWquR2bEEIUWBol52rVqjF16lTq1auHnt6/qgkRQgjxHjRKznPmzHnr/qioKKysrHIkICGEEBom58TERFasWIG/vz9paWkolUr1vuTkZJ48eUJgYGCuBSmEEAWNRsl59uzZ7N27l8aNGxMcHIyJiQmOjo5cvHiRZ8+eMX369NyOUwihA2QIfd7RqAL55MmTjBkzhpUrV9KjRw9KlizJ4sWLOXToEG5ubty+fTu34xRC5CMWFhYyjP4DaVRyTkhIUPfOKF++PGvWrAHAzMyMAQMGsHDhwtyLUAihM2QIfd7RqORsbW2tXu2kbNmyxMbG8vTpUwAsLS2Jjo7OvQiFEKIA0ig5e3p6snDhQs6ePYudnR329vasWLGCsLAwNm3ahK2tbW7HKYQQBYpGyXnMmDGUK1eOX375BXg5heiOHTvUq2+PGDEiV4MUQoiCRqM6Z3Nzc1avXq2eT8PLy4u9e/cSGBhIpUqVKFu2bG7GKIQQBc57zVhkZGSk/tvBwQEHB4ccD0gIIcS/nJVOCCFE7pLkLIQQOkiSsxBC6CBJzkIIoYMkOQshhA6S5CyEEDpIkrMQQuggSc5CCKGDJDkLIYQOkuQshBA6SJKzEELoIEnOQgihg/I8OS9fvhxvb2+8vb35/vvvs+37/fff6dOnj/rfQUFBdOrUiVatWjF58mQyMjIAePz4Mb169aJ169YMHTqUpKSkPH0OQgiR2/I0OZ87d44zZ86wc+dOdu3aRWBgIEeOHAHg3r176uWvVMaOHcu0adM4dOgQSqWSrVu3AjBjxgx69uzJwYMHqVy5MitXrszLpyGEELkuT5OzlZUVEyZMwMjICENDQ5ydnXn8+DFpaWlMmzaNUaNGqY8NDw8nJSUFDw8PADp16sTBgwdJT0/H39+fVq1aZdsuhBAfk/eaz/lDlS9fXv33/fv3OXDgAJs2bWLhwoV07twZe3t79f6nT59iZWWl/reVlRWRkZHExsZibm6OgYFBtu1CCPExydPkrHL37l2+/PJLxo0bR3h4OE+ePGHixImcP39efUxWVhYKhUL9b6VSiUKhUP//7/7577cJDAwkJSXlw5+EEOKjlpCQAMDFixdz7Ro1atR44748T84XL15k1KhRTJo0CW9vbyZOnMjdu3dp3749L168IDo6mjFjxjB27Fj1it8A0dHRWFtbY2lpSUJCApmZmejr6xMVFYW1tbXG13dzc8uNpyWE+Mio2rjelkBzU54m5ydPnjB8+HB++OEH6tWrB8CcOXPU+8+fP8/y5ctZvHgxAMbGxly8eJEaNWqwe/duGjdujKGhITVr1mT//v20a9eOXbt20bhx47x8GkIIkevyNDn7+PiQmprK3Llz1du6d+9Ojx49Xnv8ggULmDJlComJibi5udG3b18Apk+fzoQJE1i1ahU2NjYsWrQoT+IXQoi8olAqlUptByGEELpm/PjxAMybN08r15cRgkIIoYMkOQshhA6S5CyEEDpIkrMQQuggSc5CCKGDJDkLIYQOkuQshBA6SJKzEELoIEnOQgihgyQ5CyGEDpLkLIQQOkiSsxBC6CBJzkIIoYMkOQshhA6S5CyEEDpIkrMQQuggSc5CCKGDJDkLIYQOkuQshBA6SJKzEELoIEnOQgihgyQ5CyGEDpLkLIQQOkihVCqV2g5CCCHyytGjRzl8+PA7jwsJCQHAycnprce1bNkSLy+vHInt7wxy/IxCCPERsLCw0Or1peQshBA6SOqchRBCB0lyFkIIHSTJWQghdJAkZyGE0EGSnIUQQgdJchZCCB0kyVkIIXSQJGchhNBBkpyFEEIHSXIWQggdJMlZCCF0UIGa+EipVJKWlqbtMIQQQs3IyAiFQvHK9gKVnNPS0rhx44a2wxBCCLXKlStjbGz8yvYCNSudlJyFELrmTSXnApWchRAiv5AGQSGE0EGSnIUQQgdJchZCCB0kyVkIIXSQJGchhNBBkpyFEEIHSXIWQggdJMlZCCF0kCTnHPT38TxZWVlajERzoaGhZGZmajsMIfLNdyavSHLOQX8fgqmnp/svbVZWFiNGjODWrVsAJCUlIQNGdYdqqoGCkrTyw3fmdbKysnLle5M/Xw0ddPHiRXWSmzx5Mtu2bcu2X6lUZnsDdSEJXrhwgQcPHlCyZEni4uKYPXs26enpwMsP3MeeFLKysrhz5w5Xr14lJCSEuLg4nbqLGDJkCC9evHglaX0s74vqO/Dw4UOGDBnCxIkTiY6OBuDBgwf89ddfxMfHazNEjejp6akLZkqlkszMzBz5fheoWely0/Hjxzl58iTVqlVjz549lChRgoiICCwtLV87scnrJjrJawYGBlhYWPD111+jUCgICgpi2LBhlC5d+rUJQaFQ6ETcHyozMxN9fX02b97M6tWriYyMxMjICAcHB2rXrk2dOnVwcXGhePHimJubayXGsLAw/Pz8mDBhAnPmzKFQoULqfXp6eiiVSjIyMjA0NNRKfDlB9VkaN24cz58/x8vLixIlSrBmzRrWr19PUlISrVu3ZuLEiRQpUkTL0b6UlZWFnp4ecXFx+Pr6smvXLooUKUKDBg3w9PTExsYGfX39HLmWTHyUQ65du8a6des4d+4c8fHxGBkZ4eLigoeHB25ubjg6OmJra8vTp0+ZOnUqq1evxtLSUqsxZ2Vl8csvv3D06FHu3LmDoaEhZcuWxcHBAVdXV9zd3alQoYLWElRuq127NvXq1aNHjx4kJiZy+vRpLly4wMOHDzE3N8fCwoIffvgBV1fXPI1LqVSiUCg4ceIEX3/9NZ07d+Y///kPJiYmJCYmcubMGU6fPs2jR49Yv359nsaWU1RJ7sKFC4waNQofHx/c3NwICAigd+/eeHt7U7duXWbPns3s2bNp166dtkMGICMjAwMDAxYuXMi6desoX748ZmZm3Lx5k6SkJEqUKEH9+vVp3LgxXl5emJiY/OsCjSTnHLZt2zaWLl3KF198wenTp7l06RLJycmUKFGC8uXLk5iYSGhoKAEBAdoOVS05OZlq1arx6aefkpKSwsOHD0lMTMTQ0BArKysqVKhA2bJl6dChw0eTqB8+fEi/fv1YtWoVFStWVG9/8eIFjx8/5vLlyxw9epTZs2dTokQJdcLMa/v37+eHH37gk08+ITo6muPHj5OamoqZmRkDBw6kf//+eR5TTlDdvaxYsYLTp0+zefNmIiMjGT9+PHFxcfzyyy9YWlry9ddfk56ezrJly7QdMvC/H05PT0+6du1Kt27dyMzMJDw8nHv37nH9+nVu3LjBzZs3+eqrr/jyyy//9bWkWiMHbN68mSJFiuDk5ETXrl3p1KkT+vr66i/OzZs38fX15eTJk5ibmzN37lztBvwPcXFxdO3alWnTpmFoaMjTp0+5fv06V65cISgoCD8/Pw4cOECHDh20HWqOsbOzo02bNly6dClbcjYzM6NcuXKUK1eOLl26qBNyXifmyMhIrl+/jq+vL48ePWLNmjXY2NgwYsQIypcvT61atfJ1FZPq1t/Ozo7ExETOnTuHr68vly9fZsaMGVhaWpKamsqLFy8oVaoU8L9SqzYpFArS0tKoVq0aNjY2FC9eHABra2uqVauGt7c3z549IyQkhCpVqnzQtSQ5f6CkpCS+//57ChcuTKlSpXBycsLV1ZWyZcvi6OiIvb09lSpVolKlSowaNQpAJxqdDh8+TFRUFJ06dWLz5s2Ym5ur6y+tra3x8vLCy8sLeFnKDA8Px9zcXGslyJyiij88PJxr166xc+dOkpOTqVWrFqVKlaJo0aLqVSm09TxPnz7N4MGD0dfXp1KlSnz++eckJSWxZcsWrK2tqV27tlbiyg3Nmzfn999/Z9CgQWRmZvLFF1/QqlUrAH7//XcCAwP5/PPPAd3pzWFkZET16tVZt24dNWvWxN7eXr3PzMwMMzMzSpcu/cHXkWqNHBAcHMzFixc5c+YMQUFBxMfHY25uTunSpSlXrhzly5fH2dmZsmXLUqJECW2HC8Du3buZN28eMTExKBQKypUrx7Bhw6hTp84rdeGXL1+mdOnSOhP7h1IqlXz22Wc8efIEQ0NDHj9+TKFChahYsSLVq1enatWq2NnZUa5cOa00uG3ZsoUbN27Qp08frK2tKVasGFlZWcyYMYNDhw4xf/58GjVqlOdx5bS//9CfPXuWzMxMGjduTGxsLJ06dSIuLo7u3bszfvx4LUf6kqoqxtfXlw0bNuDn50epUqWoX78+TZo0oVq1alhbW+fY9SQ55zClUsmlS5fw8/PD39+f+/fvk5aWRvHixbG2tqZx48Y6U094/fp1bt++zZQpU7C3t+fp06dkZGTg7OxM/fr18fLyQk9Pj7FjxzJ//nxq1qyp7ZA/iKoRys/Pj6FDh7Jo0SKaNm1KREQEZ8+e5cSJEwQEBPD8+XOKFi3K6dOnMTIy0nbYajExMUycOJFr167h4+NDpUqVtB3Sv6Z6L1JSUtTdz+Lj4ylWrBgpKSkcPHgQKysrWrRooe1QX9GoUSNKliyJl5cXMTExBAQEEBwcTFZWFq6urlSqVInhw4d/cKKW5JwDVHVhd+/epXz58tn2JSQkcOHCBS5cuICvry8dOnRg5MiRWor0VeHh4Rw7doy6devy/Plz7ty5w8WLF7l27RphYWEoFAqsra05evRojnUR0hZVSW379u0cOnSIxYsXZ+uiphIUFMTNmzfp3LmzOonkpaioKBISEkhLS6No0aJYWFhgYmICvKyL7tWrF0uXLs3XyRleVpetXr0aX19fMjIysLKyYvbs2VhbW1OmTBkAnatGCw4Opnv37mzduhVHR0dSUlJISEjgyZMn3Lp1i4CAAM6cOcMff/yBjY3NB11LknMOSUtLw93dHRMTE9zd3fH09MTLy+uVuqe0tDStl8bOnDmDnp4e9evXZ9y4cdja2jJmzBjg5a1bYmIiMTExREREkJSURNmyZSlXrpzOfVHelyr+gIAAfvjhB3r27Im3t7e2w8rm2rVrzJ8/H39/f8zMzChbtizVq1fHw8MDR0dHypYtS2JiIiVLltR2qP+K6j2IiYlh2LBhREZGMmLECODl4K0NGzawceNGAGbNmoWZmZk2w31FTEwMixYtolWrVq9ULWVlZZGcnJxj7480COaQ9PR05s6dS2hoKJcuXWLFihXMnTuX4sWL06hRI5o1a0bdunUpWrSotkMlKCiI3bt34+TkxMmTJ2ndujW3bt2idOnSFCpUiKJFi1K0aFEcHR3VJcf8npjhZQNfYmIivXv3Bl72orl8+TK1atXCwcFB3SCozee5cuVKoqKimDt3LoUKFeLIkSMcOXKE33//nWLFilGqVCkGDhxI27ZttRbjh8jKykJfX5+DBw8SGxvLjz/+iIuLC5cvX6ZQoUI4OTnRpEkTJk+eTJ8+ffDw8NB2yMD/6pvXrFnDvn37uH//PhYWFpQrV059V6Onp0ehQoVeezf2b0hyziGFChWiQ4cOpKWlERsby5MnTwgODubIkSPs2rWLXbt2Ub16dXWpQJtatGhBVFQUAQEBpKamcvz4cW7dukW5cuWoUKGCuhHzxYsXTJo0iaVLl2Zrkc7PTE1NOXz4MAEBAezZs4ctW7bw+++/U6pUKSpXroy7uzuVKlWiYcOGWokvLCyML774gvbt26NQKNR1ro8ePeLcuXNs375dJ3r7/FuqH76rV6/i6OiInZ0dANu3b6dKlSpYWFhQp04dKlasyMmTJ/Hw8NCJgoGqSk+hUODq6sr169fp06cPbm5u1KtXj9q1a+Ps7EyRIkVyrLufVGvksrS0NGbMmIG+vj7Dhw/XqdvRQ4cO8csvv/D555/j7+/P+fPniYyMxNjYGBsbG168eMGjR4+4evWqtkP9YKp2gWnTpmFtba2+lYaX86L4+vpy9uxZ7ty5Q4MGDfDx8dFKUti4cSMPHz5kwoQJeXrdvLZp0ybWrFnDunXrKFOmDJ6envTp04cBAwYQFxdHz5496du3L927d1eXWrVF9Tl49OgRAQEBeHh4kJCQwLVr1/Dz8+Pq1as8e/aM4sWLU6lSJVasWJEjvXyk5JwDUlNTCQ0NpXz58q98iIyMjGjdujUrVqzQUnSvSk9Px9DQkLCwMCwsLChSpAijRo2iSJEiREZGcv78eU6ePAnAN998A+jGAIAPoYr9/Pnz9O3bN1virVGjBjVq1ABejpZUTb6jugXPK4mJiSQmJrJhwwYUCgWNGzdWd7/Mz3NoqPz9NW/YsCE//fQTkydPpkuXLjx9+lQ9aOPPP/8kKiqKpk2bAtrv36z6HGzYsIGHDx/SvHlzHB0dqVKlCt26dSM2NpbQ0FD8/Px4+vRpjr1X+ffbpgNU9bGnT59m+vTpVK1aFWdnZ6pUqUKlSpXUVQHR0dHcuXNHZ0rNqg9PTEwMN2/eZMCAATg4OODo6EjVqlVp0KABrVu3ztZwmZ8TsyopvHjxglatWnH16lXat2+vHoqenp6OUqlEX18fU1NTdSNuXpfWFixYgK+vLwqFgrVr17J3716cnJyoVKkSrq6u2Nvb5+u5Tv5+F1K6dGlmzJjBtGnT1P2YN2zYwOLFi7l58yZDhgxRjwzUdpWG6schLS0NS0tLTE1NgZefKyMjI0qWLEnJkiWpU6cOGRkZOXbd/PuN0wGqN61o0aLUq1ePp0+fcvjwYQ4cOEDRokUpVaoUKSkp3LlzR2f6a/69tTw+Ph4DAwMGDBhAeno6MTEx7Nu3j5UrV6p7aLi6ulKlShUqVKigHqqaXx07dow1a9YALxNvmzZtqF+/fraSjjbrN7dt28bo0aPp378/4eHhnDx5klOnTrFjxw4yMzPJzMxk3bp1uLu7ayW+DzFnzhxcXV1p0KABVlZWwMv+wkeOHOH48eOcOnWK69evU6VKFQYOHEiTJk20HPH/qIZsR0dHc/36dc6fP0+DBg1eW6LPyTscqXPOQWlpaQQFBXHlyhWuX79OWFgYSqWSmjVr8tlnn6n7bmqTqnpixYoVHDt2jGnTplG1alXgZfx3795l5cqVnDt3jooVKxIdHY1SqcTW1jbfzoCmcuvWLU6fPs29e/e4cOECT548oVChQlStWpVmzZpRp04dKlSooJXYQkJCGD9+PLNmzco214fKxYsXOXr0KCNHjlSX3PKLpKQkOnfuTEREBKmpqTg6OlK/fn0aNWpE7dq1sz0fbdcvv0lQUBCTJ08mPDyc58+f4+joSIMGDahTpw7Vq1fPlYKLJOccEBcXx4sXL7C1tc22PT4+nuTkZJ2pzoD/VcUMGzaMIkWKqCdh+nud8vXr15kzZw6ff/45xYoV48SJExgZGannBsnPMjIyUCgUxMXFERQUhL+/P5cuXSI4OJiYmBiWL19O8+bN8zyue/fusWDBAipXrpytsfJjERMTw4MHD7h9+zYBAQFcvXqVsLAwDA0N1SXqpk2bUqVKFa1XY7xORkYGQUFBREZGcuvWLa5fv86jR4+Ij49Xdz/t1q0bXbp0ybFrSnL+l1S/8EFBQaxZs4bDhw9jampKnTp1qFOnDg0aNMDZ2Rl42dCja/WEK1asYOPGjaxevZrKlSsD/0vQz549o3PnzsyaNeujmMNBJS0tjYiICPz9/SlVqhQ1atTAxMSE9PR0goODuXXrFi1bttTKwIdhw4Zx/PhxlEol3t7eNGjQgPLly+Pg4KAzE83/W35+fjg5OWUrpERFRRESEsLVq1cJCAggMDCQmJgY9PT06NGjB1OmTNFixG+nWnji0aNHXL58mcDAQC5cuECvXr3o2rVrjl1HkvO/pErOQ4cO5datW3Tp0oUbN27g5+cHQEpKCuXKlcPc3JzOnTvn6JuWE8LDw+nRowdFihShf//+NG/enGLFihESEsKvv/6Kr68vhw4donDhwvm6p4bqTiEyMpKVK1eyfft2zMzMSE1NJSsri0aNGjF06FCt1+P6+flx+fJl/P39uXv3LllZWRQvXhxHR0dcXFwoXbo0LVu2VA94yE+aNWvG1KlT8fT0ZNOmTRQvXhxXV1dKlSqFoaEhGRkZPHnyhHv37nHq1ClcXV3p1q2bTn3uoqKiWLNmDSEhIQA4ODjQpEkTGjZsiL6+PpGRkRQpUiRHq5wkOX8gd3d35s+fT6tWrdi9ezd79uyhb9++nDt3jnXr1lGuXDmmTp1KnTp1tB2qmqrR69atWyxZsgQ/Pz/S0tLUHeiNjY0ZNmwYnTt31okBAB9C9SM6evRobt26xYABA3B2diYxMZGgoCB27tyJqakpixYtoly5ctoOF3hZBXD+/Hn8/Py4fv06jx8/xtTUlBMnTmg7tPeWlZXFsWPHqFmzJsbGxtSvXx8zMzNKliypbnCuWLEizs7O6omCdOUzp/rsXL58mXnz5hESEqKez+TZs2fExcXh6enJ5MmTc2VKBknO/4LqTbty5QqjRo1i48aN2Nvbs2vXLn7++Wf27t1LVlYW/fr1o0OHDnTu3FnbIb9RSkoKd+/e5erVqyQmJmJiYkKjRo3UVTIfg/T0dGrWrMn8+fNp2bKlentmZiahoaF0796dPn36MHr0aK3FeO3aNSIjI3F3d3+ljSI0NJTQ0FA8PT21FF3OiY6O5tSpU5w9e5bAwEBiY2MxNTVVT9FapUqVHK23/RCq7/mwYcN48eIF//nPf9R9sUNCQjh06BBLliyhX79+TJw4Mcevrxv3DPmMqjU5MzOTokWLcunSJezt7blz5466bjktLY1KlSpx+PBhnU7OJiYmVKlS5YNXbdBFqhJYUFAQJUqUUPebTUtLw8DAAH19fcqVK8dnn33GqVOnGD58uFZuo5ctW8a2bduIi4sjLS0Na2tr6tatS4sWLWjUqBGOjo44OjrqTInyfdy6dQsTExPKli3LvHnzqFKlCp06daJTp04ABAYGcu7cOS5evMjevXuJioqiS5cuWpkN8J9U3/MbN24wYcIE3Nzc1HE5OTkxdOhQ9V3OkydPPngWun+S5PyeAgICcHNzw9TUVD0p+5YtW2jbti2JiYkYGxuTkZGhLpXpQve5gkqVyCwtLTE2Nubo0aO4u7tnuwXNzMzEzMxMXb+Z10khPDwcHx8fPv30Uxo2bEhMTAzXr1/n6tWr7Nu3D6VSiaWlJbt3786X/cx37tyJv78/derUUa+4Ex0dTeHChTE2NsbNzQ03NzcGDRpERkYGSUlJ2g4Z+F+pOSYmhuLFixMaGprtc5GRkYGenh4tWrTgzz//zJURnJKc30NoaCjffvstPj4+mJqaYmBgwOjRozl+/DhZWVm0bt2ar776imXLlhEWFsbFixcZPHiwtsMukPz9/dWLA9jb21OvXj1Wr17N8+fP+eSTT3B1daVIkSL8+eef7NmzR726c14nZz8/P0qXLs2ECRPUvUTatWtHdHQ0YWFhBAUFce/evXyZmAHatm1LXFwc+/fvJyUlhbVr13L+/Hlq1qxJ1apVsbe3p3jx4uqZ+ObPnw9of8i2vr6++oexdu3a+Pj4UKtWLSpVqoS5ubn6DuvChQsYGhrmyipBkpzfw5kzZ3jw4AEGBgb4+vry559/smTJElxdXYGXjYMtWrRg/fr1mJiYMHbs2Hy/ekh+dP36dfr27cvRo0exsLAgNDSUKVOmYGZmxsGDBzl79iwGBgYkJycTERFBx44d1b1p8noARLFixbC2tiYuLk6dnFXTTjo4OFC/fn2Sk5PzNKacVKVKFebNm8fWrVtZuXIlvXv35sKFC2zYsIGVK1dSqlQpKlasSFJSEnfu3HlliTRt+PLLL/niiy+oXbs2mZmZ9OnTh6tXrzJu3DiaNm1KxYoV0dfXVy+i0b1791yJQxoE38OpU6eYNGkSrq6uPHnyBIVCwfz583F0dFQvCgov6zpjY2N14oNWEG3atInly5ezd+9erl27xvr161m1ahXp6elcvnyZgIAAnj17hrm5ORUqVODTTz/V2qi05cuXs3nzZrp27Ur37t11asBSTlEqlWRkZBATE6N+fqmpqQQGBnL27FnOnDlDRkYGffv2pX379lodJaiacGnPnj04Ozvj4+NDx44dCQsLY8OGDRw/fpyUlBRMTU0xMzNj8ODBdOjQIVdGbUpyfg8pKSmsW7cOX19fbt26pV5l19nZmQoVKuDs7IyzszO2trY6OQS1oPDz82PcuHGkpKRgbGxMqVKlWLx48StzUmurnlklIiKCQYMGER8fT2RkJC4uLpQrV45KlSrh7u6Oi4tLvh+AopKenk5ycjLh4eEULVqUEiVKvNL9TBcaAa9cuUL//v355JNPKFOmDCtXruTixYvZYr137x4RERFUrlyZYsWK5Voskpz/hZiYGOrXr8+wYcO4f/8+N2/eJDY2lkKFCmFra6seNNC9e/d8OWjgY6DqJ/zjjz9iZGREWloadnZ21K5dG09PT+rUqaPVxKfqeZGYmEhISAjXrl3j0qVLhIaGEh8fj5GREebm5tSvX5+vvvpKa3F+iL9PsrVy5Uq2bduGmZkZ5cuXx83NDRcXFxwdHbGxscHKykoneqIolUr1XVdsbCzp6enUrl2b6tWrU6NGDapVq5ZnBS9Jzu9BtUpweno6gYGB2eqTb968yblz5zh//jxBQUGYmZlx+PBhLUZbcKmSQmhoKIMGDeKbb77hxYsXXLp0icuXL3P//n0UCgUuLi7UqlWLr7/+WivrOr6ua5xqGtcrV65w5swZGjVqxPDhw/M8tpygujNZtWoV69ato0OHDtjY2HDq1CkCAwNJSUnBysqK0qVL4+npqV4+TNtUdzLdunWjQoUKGBoaEhkZSWpqKkWLFqVChQrUqVOHatWqUb58+Vzr4ijJ+V9SKpVcvnwZAwMDnJycss2dkZKSwqNHj15ZiVvkraSkJEJDQ9VzhyQmJhIXF0dERAQ3btzgr7/+4unTp+zYsUMr8R08eJDVq1djYmJC5cqVqVOnDlWqVMlW75yampqtPSM/UVVTdOrUiUaNGjF69Ohs1RaXL1/m9OnT7N27Fy8vL8aPH69Ts9KNHj2aYcOGUahQIYKDgwkKCuLu3buEhoby/PlzoqOj2b59e659zyU5/ws3btxg9uzZREVFERMTQ3JyMr/++iuGhoaULVs233Z7+hj5+vpStGhRKleujKmpKVlZWWRkZGBkZERcXBypqamULFkyzwd4XLhwgcGDB+Po6Ej58uW5cuUKjx49olChQri6ulKnTh1q1aqlU8P+/63Zs2dTsmRJBg0aBLx+WlBdWkj4bT8Q6enpPH78mOvXrxMSEpKrMzVKVzoNqT40wcHBjB07FktLS7755htSU1PVfVR9fHwwMDBg/vz5Wm/YEC+TwoYNG+jQoQPVqlXD39+f7du3k5SURM+ePalfv7762LxOCIcPH8bDw4M5c+ZgY2NDYmKium+8n58fP//8M8eOHdNaqf5DqZLto0eP0NfXZ9u2bTRs2JDy5cur+wgrlUr1DG+q74u2E7NqSaqQkBBWrlxJfHw848ePx8nJifv375OQkEDFihVxcHDI9VgkOWtI9ab9+eefmJqaMm/ePPV8GiVLlsTJyYlatWqxYMEC/Pz8aNCggbZDLpBUSeHy5cvs2bOHqVOn0rNnTx4/fsxXX32FUqnEwsKCUaNG8fvvv792Yvu84ODgQFpamnrIr7m5ORUrVqRixYr06NGD2NhYUlNTtRJbTlAl26NHj7Ju3ToAhg4dSsOGDWnQoAGVK1emZMmSWqnrfxtV3DNnzuTJkyf07NkTZ2dnNm7cyPLly4mJicHDw4O5c+dStmzZ3I0lV8/+EVG9aaqFXFVL7Rw8eJDq1atjbm5O27ZtcXFx4caNG9oMtUBT1dIdO3YMV1dXevbsSUJCAkuWLCErK4v169ezY8cOnJ2dOX78uNbi9PT05OLFi2zatImIiAjS0tLU+/T09ChevPgrizfkR127dmXfvn0sXbqUpk2bcuXKFcaOHUu7du3o168fM2bM4NGjR9oOE/jfZ+fhw4dcvXqV+fPn07dvX+7cucOsWbOoVq0aP/30E2FhYfj6+uZ6PFJy1oBSqVT/V61aNVatWsWdO3eoUqUKly5dYty4ccDLCXXCw8NxdHTUcsQFl6quMCkpCaVSSVxcHIcOHeLw4cOMGDECZ2dnUlNTMTU15dmzZ0DeL40UFBTEkiVLCA4OZvbs2ezfv59atWpRuXJlHBwcKF68OIULF9aZhrEPUahQIXX//5YtW5Kamsr9+/e5cuUKFy5cYMeOHepZ6LRd36y6fkBAANbW1jg5OREbG8vy5cuxsbFhypQp2NjY4O3tzZEjRxg4cGCuxiPJ+R1UX1zVh6Zdu3Zs2rSJadOm4e3tTWJiIp6enjx//hwfHx/09fU/qtVD8qtOnToxevRopk6dypkzZ6hcubJ6dsCgoCBCQkIYMGAAkPf1nKtXr+bu3btMnjwZQ0NDfH19Wb9+PYmJidja2lK2bFm6d++ebXrT/ESV5JKSkrh69SqBgYEYGBhQvnx5dQOoi4sLn332GcnJyerRddqub1bdHasGkZ07d47bt29z8uRJRowYgY2NDampqSQnJ+fq4BMVSc7vsGrVKsLDw6lbty4VKlTA1dWVNWvWsHDhQnVdWteuXTE2NiYpKYnhw4fnuwU4P0YVKlSgX79+7N69m+bNmzN+/HhMTExYvHgxe/bswcHBgYYNGwJ5P8lOcHAwQ4YMoUuXLigUCrp3745SqeT69eucOXOGP/74g6ioqDyNKSep2me2bNnC6tWrSUpKUk8OVLJkSZydndW9Z6pWrUrp0qW1HXI21apVw8nJSd0To0+fPnz22WcA7Nixg1OnTvH111/nehzSle4dRo0axa1bt8jKyqJIkSJYW1tTrVo1LCwsiI+PJysri7S0NIyMjGjatKnWVm8Wb6a6+7l06RJff/01jRs3ZtCgQZQuXTrPb6XT0tL44YcfMDQ0zJMvuDY1atSIxo0bM336dNasWcOBAwcoWrQogYGBZGVlYWpqysSJE+nYsaNODN3+p6tXr5KcnIyHhweGhoZ4enoSGRlJv379GD16dK6vNSkl53dYunQp9+/f59KlSxw/fpzjx49z4sQJnJycKFGiBMWKFcPDw4MGDRrkyrSB4v09f/6cnTt3kpSURPXq1alcuTKFCxemevXqnDhxQp2stVHHefr0aU6ePMnjx48pWrQo9evXx87O7qOZQ+PvozMTExP54osvMDIyonTp0pQuXZoff/yR27dv07lzZzp27EiLFi0A7U8R+ncJCQm8ePGCqlWrqrelp6czbtw4zM3NqVevXp70MpHk/A5KpVLdZebEiRM0bNiQXr168fDhQx48eEBAQACHDx/G2tqa8uXL4+Pjo92AC7jnz58zcuRILl++TOHChVmxYgUmJia4ubnRoEEDGjRogIuLS7Z2hLzk4OBAzZo1OXToEPPnz8fOzg53d3eqVq2Ki4sLpUqVws7OTue6mL2vu3fvYmdnp+4BERYWxtOnTwGws7OjVatWFC5cWGdWpVeV3E+ePMm2bdu4e/cuxsbGVK5cmQYNGlC3bl28vb3zNCZJzu+QmZmJgYEBc+bMwczMjO+++y7bVKBJSUnMnj2b06dP06RJEy1GWrCpSsOHDh0iNDSU7777jqpVq6qHavv7+7NhwwYWL15MmTJltDbvSbly5Zg5cyYzZ87k+fPnXLx4kR07djBv3jxMTEwoVKgQK1eu1Ppq4P+W6gevUqVKpKenc+TIEZydnbl9+7a6bllfXx8DAwPu378P5H1vmdfR09MjPT2dGTNmYGZmRu3atXnx4gW3bt3i1KlTKJVKHBwccHZ25j//+Y80COoC1WimhIQEypQpg4WFBUqlkvT0dAwMDChUqBCdO3fm0aNHeHh4aDfYAkx1W3zz5k0aNWqkXtmkTJky1KhRg27duhETE8Pdu3d58eIFoP2kULRoUTw9PfH09ESpVBIZGcnx48dzfXBDXrCxscHT05N9+/bRr18/HBwc+Ouvv4iOjiYiIgI/Pz+dqXNXlZrPnTtHUlIS69ato3Tp0iQmJhIeHk5wcDB37tzh9u3bBAQEUKhQoTyJS5KzBpRKJY0bN2bt2rV06NABNze3bLed5ubmXLlyRWdu0QoiVYmtWrVq/PHHH9m6aOnr62Nubo65uTllypRR32pru7T2dwqFglKlStGjRw9th5Ij9PX1GT9+PL1798bU1JQ2bdqwa9cu2rdvT3x8PG5ubjRv3lx9rDapPjvx8fFUrlxZPdGUubk5Li4uuLi40KZNG2JiYnj27FmurBf4OpKcNaBQKGjbti1//vknffv2pW3btrRu3RpHR0cuXrzIr7/+iouLC05OTtoOtUCLjIxk27ZtBAYGsnjxYtq3b0+lSpVeOU7b/Wk/Vqo7ET8/P8LDw/Hw8FDPQeHq6soPP/zAsWPHKFGiBM2aNdOZwozq82BmZsazZ88ICAigTZs2rxxnaWmZp6sbSVc6DahaoJ8/f85PP/3E4cOHefz4MRkZGZiamlKvXj2GDBmSb+sJPxbXrl3jxx9/JDY2llu3blGoUCGsra1xdXVVT5iua31qPyaq78mwYcO4dOkSDg4O2NvbU65cOdzc3KhatSpFixZVH69L3efi4+P55JNPePbsGcbGxrRp0wYPDw/Kly9P2bJltbLknCTn95SZmUlMTAwPHz5UTz3p4uKS630ehWYyMzN5/PgxwcHB3Lhxgzt37vDw4UPi4+OJiYlh2LBhsiJ6Lrt//z4BAQFcvHiRW7du8fz5c/WEU1WqVMHKyorevXvnSaPa+wgICFCva3jnzh1SUlIoVqwYZcuWxdnZGTc3t9eWqHOLJGfx0UhPT3+lPjAlJYUHDx5w9+5d/P396dixIx4eHjpVavuYZWVlERgYyOnTp9m+fTupqalUqFABHx8fnX79X7x4gb+/P+fOnePq1avcuHGDVq1asXDhwjyLQZKzyNf+XuW0ZcsW1q9fj7W1NQ0aNKB69eq4ublhbW2t7TAF8NdffzFnzhy++eYbGjVqpPWJjv4uKSmJgwcPkpWVRd26dV+p/oqMjCQtLS1Pq8WkQVDka6p+6Fu2bGHNmjU0aNCApKQkfvrpJ+Bli3utWrWws7OjTJky9O3bV8sRf5xUidbf358SJUpgZWWFmZlZttJxpUqVKF68uM7MU62KOSoqikmTJuHv74+hoSEJCQnY2dlRvXp1mjdvToMGDTAxMcm2fFhekOQs8jXVl/+PP/6ga9eujB49Gn9/fxQKBa1bt+bevXusXbsWgBEjRgDa79/8MVKtst2nTx9sbGyoXLkyNWvWxM3NDVtbW8zNzblx4waXLl1izJgx2g4X+N8ETfv27ePOnTtMmDABExMT1q1bh6mpKRcvXuTPP/8E0MrAJUnOIl/T09MjKSmJmJgYmjVrhomJCWZmZoSGhtK4cWM6d+7MzZs38fLyok+fPurHiJxnYWHB2rVr8ff35/Tp0yxcuJCsrCzs7e2xsrLi9u3buLi4qHs16UqVxuHDh2nevDndu3cnMjKSP//8k9atW1OzZk3GjBlD4cKF+eqrr/I8LvmUinwvKioKBwcHIiMj1f9OSEhQr1bj5eXFzp071clAV5LCx0LVbJWWlka9evUYNWoU27Zt4/Tp0yxZsoT69eujVCrp1q0bixYtyvYYbVLdPSUmJlKlShXgZWn6xo0beHh44OjoSLdu3cjIyMjzKg2QkrP4CJQtWxYHBwfmz59PgwYNiIqKytYvNS4uTt3VUao0cp7qx27cuHFYWFhQu3ZtKlSogJOTE15eXnh5eWU7PjMzU2fuXlJSUnB1dWXDhg00a9aMFy9ekJCQoB48U6lSJX766ads/bPziiRnke8lJiYybNgwdu/eTXp6OlWqVCExMZHFixdjZGTE9u3b6d27t7bD/KglJCSQlZXF3r172bJlCxUqVMDGxoby5ctTrVo1XFxcsLOzA7Q/XFtFqVRiYmJChw4d+O9//8uVK1ewsbGhaNGinD59mlq1anHs2DEMDQ0pXLhwnscnXelEvvT3lvZFixbxzTffUKRIEXU/5ylTpvDHH39gYmJCmzZt+OqrryhRooROdd/6GPx9IYPFixejVCpp0KAB8fHxPHnyhGvXrvHs2TOcnJxwcHCgUqVKVK5cGVdXV60OQvn7eoHu7u4EBwdjbm5O6dKl+eKLL7hx4wYODg6Eh4fTp08fhgwZkucxSnIW+ZJqEMmWLVtYvnw569evx9HRkYyMDPVMgmFhYTx58oTq1avrTGntY6NKzp999hkuLi6MGDFC3a88JSWFO3fuMG3aNOLi4rC1tSU6OpqkpCTatm3LxIkTtRp7cnIytWvXZu7cudnmao6MjMTHx4d79+6p59HRxghgqdYQ+ZKq9Fu8eHGqVKlCVlYW8L8pXgHs7e2xt7fXicanj5XqRy8qKopOnTphbW1NZmYmACYmJri7u9O7d28OHz7MmDFjSEhI4NixY9SpU0ebYQPw8OFDKlSo8MqcOCVLlmTixIlav8OS5CzyJdUXZ/ny5dy6dYsnT57QtWtXqlevrq43/OexInckJydTuXJlNm7cSKtWrdTVFaqqAycnJ86fP0+5cuUwMjLSemJW3V2FhYUBLxdxHj16NFZWVuqGSoVCofUqMKnWEPlWeno669evx9/fnzNnzpCRkYGtrS2VK1fGw8ODChUqYGdnh6Ojo7ZD/eidPHmS0aNHU7FiRXr16kWTJk0oVKgQJ0+eZP369aSkpLB582bS0tIwMDDQid4an3/+OefOnQPAzc2NZs2aUb9+fcqWLUuxYsW0HqMkZ5GvpKamqpc5unLlCqVKlaJUqVIA6vUcT506xYMHD1AqldSrV089QlDkDlX9v5+fH6tWreLq1aukp6djYmKCvr4+7u7ujBgxgmrVqulMV8bU1FTCwsJISEjgxo0b+Pn5cfXqVaKjo7GysqJ69epUq1aNnj17am09R0nOIl/ZsGEDaWlptG7dmmHDhtG6dWsGDx78yu1nUlISfn5+pKWl0aZNm2wNhSL3REREcPv2bR4/foxSqaRo0aI0a9ZMJ6bUjYyMpHDhwpiZmeHv78/Vq1cZMGAAWVlZpKam8vz5cx48eMDFixfx8/PjyZMnHD9+XGvxSnIW+UZWVhbr169n5cqVJCQkoFQqqVu3Lh06dKBKlSqULFkSY2NjDA0NycjI4OzZs9SuXVu9XJXQDm3X3aosXbqUdevW4erqyv3793FxccHHx+eV49LT04mIiADQ6uIMkpxFvvPs2TM2bdrE8uXLqVixIqGhoWRmZuLs7EydOnWoU6cOjx8/Zv78+Zw/f16Scx5SpRNVMtaVxAwvVztZu3YtN2/e5OTJk+jr61O4cGGqVKlC48aNady4sXpk4KxZs/jkk0+oWbOm1uKV5CzyFdWX3c/Pj6CgINq1a0d8fDw3btzg/PnzXLp0ifv372NgYICnpydLly6VifVz2OsWNchPrl27xqRJk2jfvj2RkZEEBgYSEhJCUlIS1tbWlChRgmvXrnHkyBEpOQuhKVWDUvfu3enSpQsdOnRQ1yVnZGQQHx9PVFQUKSkp2NraYmVlJck5B4WGhrJ161bq1atHmTJlsLS0xMzMLF/V57948YLHjx9Trlw5dRVGWFgYISEh3Lhxg2fPnlGzZk2tL2eWf15RIXg56OHFixfExMRgZGSULSkYGBi8doVkScw55+bNm6xdu5bffvtNPclR9erVqVChAvb29hQrVgwTExOdqcp4HTMzM54+fUpGRgbOzs6ULl2a0qVLU69ePTIyMkhJSdGJlcGl5CzyDVUJ+OHDh8ydO5esrCwmTZqEnZ3dK92zdKXL1scoKSmJ4OBg/Pz81PNpGBgYYGtrS/Xq1alVqxbly5fHysoKKysrnStVz58/Hx8fHzp37syMGTO4efMmO3fuJCUlhV69elG5cmVthwhIchb5iKq+WfXlArCxsaFRo0a4u7tTrlw5HBwcsLCw0HKkBcPKlSs5fvw4TZo0wcXFhaCgII4ePcqdO3ews7PDyMiIefPmqedK1ibVD7u/vz8jRoxg6NCh9OvXj4iICLp3705SUhJFihRR9wgqU6aMtkOW5Czyp2vXrqn7o966dYu0tDSKFStGuXLlKFmyJH369KFs2bLaDvOjo0pyN2/epFevXvj4+FC9evVsx+zatYsJEyZQt25dFi1a9Eo1kzao7qS+/fZbQkND+fnnn0lMTGTmzJmcOXOGX3/9leLFizNgwAC6dOmiE2tN6tb9hhAacnd3x93dnQEDBpCamkpAQABnzpzh0qVLnDx5kv79+2s7xI/ajRs3sLS0VM9Al56ejlKpxMjIiObNm9OxY0fq1q2rE4kZ/jdBU0JCAvr6+qSmpnLgwAGOHDnCyJEjqVChAqmpqZibm6tX1NE2Sc4i3wkNDWXHjh1ER0djampK/fr11askw8sZ0lRLVImcpWpcdXd3JyUlBV9fX/r375+ta52enh5xcXGcPn2a9u3b61T9f4cOHZg4cSIzZszg4MGDuLi40KVLFwDu3r3Lw4cPGTlypJajfEmSs8gXVLfTe/bsYcmSJejr61OqVCkuXLhAkSJFAHjw4AG9e/eWxJwHypUrR6tWrViwYAFXr16lUaNGlClThjJlyrB27VquXLnC3LlztR3mK9zd3fn000/Zv38/DRs2ZOLEiRgZGfHTTz+xfft2ypQpQ7169bQdJiB1ziKfadq0KZ6envTt25eyZcvSpEkThgwZgo2NDcOGDWPWrFl07txZ22EWCBkZGfz888/s3LmT+Ph4zM3NefLkCXp6ekydOpVOnTrpTIn5dVJTUzE2Nubs2bOMGTMGLy8vBg0ahLOzs7ZDAyQ5i3xA1Uvjxo0b9OvXj61bt+Ls7ExERARNmzZl165dlC9fnqFDh6Kvr8+SJUu0NpNYQZKcnIy+vj76+voEBAQQFBSEvb09rq6u6vUCdUliYiIHDhwgKyuLqlWrUq5cuWzd/NLS0nTqcyPVGkLnqQY0xMXFYWFhQVRUFM7Ozpw9exYbGxvs7e3R19endu3a7N27FyMjI52a0+Fjk5SUxJo1a7h06RJPnz4lPT2dH3/8kR49emBoaIienp7OjMpUfQ5iYmIYP348fn5+GBoakpycTIkSJahZsyYNGzakTp06Wh2q/TqSnEW+4eHhgampKYsWLeLHH39k//79VK9eHXNzc+Li4jh79iyurq7Ay65Tujb44WOQlJTEN998w+XLl2nWrBnVq1dn9erVPHnyhC1btmBpacmQIUN0pjojKysLfX19Dhw4wK1bt5g2bRoeHh6EhYVx5coV/P39mTNnDklJSVSuXJnt27drO2Q1+fSKfMPc3JxJkyYxYcIE+vTpQ3BwMH379uXQoUNs2rSJmJgYdUu7LpTaPiaqHhfHjh3j+vXrLFq0iPr163P58mXWr19P+fLluX79OqtWrVIPCtIFqrunS5cu0bx5c7p16wZAhQoVaNSoEQkJCURFRXHjxg312oe6QpKz0Gmq2+PQ0FCePXtGvXr1WLZsGevWrSMpKYn169dz5MgRrKysmDp1qnpAhCTn3HHhwgU8PDzw8PAA4PDhw5QrVw5bW1t69+7NqVOnOHXqFO7u7jpRtaT6HNSrVw9fX99sM+oZGhqq52JxcXFRLxKsKyQ5C52m+nIfOXKERYsWMWjQIAYPHszChQsBePToEc+ePaNChQo6sdrGx0pVTWFra8tff/3FkydPcHZ25uTJk7Ro0QJ4mezS0tLU82erqhS0RfXD/vjxY/bs2cP169f59ddf8fb2xtbW9pXjde0HXZKz0Gmq5NylSxf09fXZtm0bvr6+DBgwgLZt26pnFNO1W9KPVfv27fn1119Zs2YNX3zxBffv3+fTTz8F4OjRozx+/JimTZsC2k92qus/fvwYfX19SpcuzeLFi/n9998pU6YM7u7u1K1bl6pVq6r7yusS6Uon8pVHjx7x66+/curUKapUqUL37t2pXbu2tsMqEFQl0X379vH9998THR0NQKtWrTA3N+fw4cO0atWKGTNmaDlS8Pf3x9XVVT31Z0pKCo8fP+bWrVtcv36dO3fuEB4eTmpqKomJiYwZM4ZevXppOersJDkLnaWqs0xJSSEhIYGiRYuq+6Hu27ePP/74g4iICNq0aUOHDh2wt7fXcsQFR1hYGLt37+bGjRtERUWhp6eHt7c3ffv2RaFQaLW+OTIykiZNmnDw4EEcHBzYuHEjVapUwdHRkcKFCwMv59gICQnh1q1b/PXXX/Tr109dj64rJDkLnaVaMfuHH34gICAApVJJUlISJUqUoGzZskRFRXH48GEAunXrxsyZM3WiEepjpVQquX//PpcvX8ba2hpXV1eKFy+uc695eno6gYGBeHh4EBQURMeOHTExMcHe3p5q1apRu3ZtKlWqROnSpXVq0Mk/SXIWOu8///kPhw4dws7OjmbNmmFsbMzjx48pUqQIhQsX5v79+7Ru3ZrWrVurE7rIGarE+/z5c9auXcvatWsxNTUlMTGRjIwMKlWqxKBBg2jRooXOvu6RkZFcvnyZkydPEhAQwKNHjzA1NcXV1RU3NzdatWql1YVc30SSs9B5kZGRHDhwgC1btpCVlcXo0aPx9PTE2NiYjIyMfL3YqK5T/ditXr2ajRs30qVLFxo2bEhaWhoPHjxg7969PHr0iKlTp+Lp6antcDVy//59zp49i5+fH76+vgwbNoxRo0ZpO6xXSHIW+UZiYiJbtmzh2LFj2NjY0KZNm3yTEPIrVSNgly5dqF27NmPHjlVXYWRmZvL8+XO++uor0tPT+emnnyhUqJCWI84uJiaGkydPcvbsWaytrXFzc6NRo0bq3hkpKSkolUp19z9dolsd+4T4f6oyQ0REBLdv3yYqKgpzc3M6duxIx44dSU1NZfHixQwfPpx79+5pOdqPl56eHkqlEldXV9LS0rLVLevr66uHaz969IgHDx5oMdL/UQ0mCQoKYsyYMUydOpX79+9z/PhxJkyYQJMmTVi0aBGJiYmYmJjoZGIG6ecsdJQqCfTq1Qtzc3NiYmJISkrCxsaG0qVLEx4ezt27d7lz5w7t27enXLlyOjPZzsdC9Xrev3+fjIwMjhw5Qq1atWjSpAkmJibq4168eEFCQoJ6qk1tNxBmZmaip6fH6tWrSUtL4+eff1b/uERERLBr1y42b95MyZIlda773N9JchY6Kzk5mY4dO2JqaoqFhQXGxsbExMSQkpJChw4dKF68OBERETRp0gTQ/qCHj43q9Tx37hw7d+4EYMKECXzyySc0atSIYsWKcfnyZc6fP0/Hjh0xNjYG0Gpi/vu0n6GhoXTp0oW6deuq91tZWVGlShXi4uLYvXs3LVq0UC+1pWukzlnovLS0NLKysrKV1kTeSkpK4u7du5w6dYrTp09z+/Zt0tLSALC3t2fEiBFUrFgRCwsLihcvrpWeG7dv3+b333+nbt262NrasnXrVgDmzJnzyrHnz59nyJAh/PnnnzrbP16Ss9BZMTExrF69mjNnzvDw4UOsrKyoX78+3bp1w93dXV23KCXm3PfPdQDj4uK4fPkyV65c4dixYwQHB2NmZkaxYsVYtWoV5cuXz/MY/f39GT16NLGxsZQsWRJjY2MePHjA119/zSeffIKVlZX6B97Hx4f169dz8uTJPI9TU5KchU5KS0tjzJgxBAQE4OXlhZOTE48fP+bs2bPExMQwZcoUOnTooO0wP1qqeuP09HQuX77M3r17uXbtGra2ttSqVYu2bduq12pUKpWEh4cTEBDAsWPHmDt3rlYnoUpNTSUwMJAjR46wdetWkpKSqFixIjVr1qRIkSLcvHmTlJQU2rVrp9NLmklyFjpF1Qjl6+vL1KlTWbhwIfXr1yczM1Pdt3bJkiVcuHCBXbt26dzqFR8LVUl5w4YN/PjjjxgZGeHu7k5sbCyBgYGkpqYyfPhwvvjiC50dfKLy/Plz/P392blzJ8eOHUOpVFK4cGG2b9+Og4ODtsN7I0nOQqeoksKcOXN4+PAhixcvVjc0qURERPD555/Tq1cvnW5t/xjUq1ePjh07MnToUIyNjUlLSyM8PJxt27axc+dOvv/+e7y8vLQdpsaUSiVRUVEcOXKEdu3a6eRsdCpSWSd0iqpes3jx4jx8+JCIiAgAdckZwMzMDBMTE5KSktT7RM578uQJRkZGNGvWjMKFC2NkZIS5uTkuLi5MnjyZqlWrcuTIEfX7kh8oFAqsra3p1auXTidmkOQsdNQnn3zC48eP+fXXX4mNjUVfX1/dRers2bM8fPiQ+vXrA9IgmNNUN9N6enpUrVoVPz+/V45RKBQ0btyYCxcu6PTkQfmZblcWiQJJqVRSunRp/vOf/7B06VL27t2Lm5sbZcuWJS0tjUOHDtG0aVMqV64MaLdf7cdItYLJDz/8wOHDhzly5AjGxsa0bt0aS0tLChcuTHBwMH/99Rd16tQBsvcvFjlD6pyFTrt+/Tp79uzhzp07REREYGBgQMuWLfnyyy8xMTHR+mi0j9mOHTs4ffo0/v7+REdHY2trS6VKlQC4du0a1apVo3///lSrVk3LkX6cJDkLnXT9+nVu3ryJjY0NpUqVolixYhQpUiTbQBRJzHknODiYQ4cOcerUKYKCgkhNTcXW1pbKlStTtWpVypYtS+PGjWWGwBwkyVnoBFWijY+PZ82aNWzYsAEjIyNevHhBZmYmrq6u9OnTh9atW8tIwTwSERFBTEwM5cqVe6XK4sqVKxw4cIBz585x9+5dLCwsXls3Lf49qXMWOiEzMxMDAwP++OMP9u3bx4ABA/Dy8kJfX5/Q0FB2797NggULMDAwoG3bttoO96Ol+pHcs2cPGzdu5OnTp5iZmVGhQgWqVq1KnTp1qFixIh4eHuplnZKTk2VmwFwgJWehE1SDT/r27UuFChWYPHlytnmDExISmDhxIhEREfj4+GBpaanliD9eqamptGrVipIlS1KnTh2OHDlCUlISCoWCpKQkHBwcSExMZMWKFZQrV07b4X60pOQsdIKqO5yzszPx8fGvzBtcrFgxhg4dyqhRo7h//z6WlpZS55zDVD+QJ0+eJDU1lYULF2Jvb09ycjIxMTE0b96cn376iaCgINq2bYuTkxMgdf+5RTqICq1TTWD06NEj0tLSOHPmDDt27CA2Npa/39hFR0cTGxsrpbVconqtL1y4QK1atbCxsSE9PZ3o6Gisra355JNPmDp1KqVLl6ZDhw7qH1RJzLlDSs5C61Rf8vDwcI4dO0ZsbCyTJk3C29ubevXqYW5uTkhICGfPnqVLly7qkV2SFHKWanRmsWLFuHLlCg8ePMDJyYnr16+rB/yUKlUKCwsLIiMjAWSBg1wkyVnojLp16+Ln50daWho3b95k9+7dfPvttyQnJwNgY2NDq1atuHDhAsWLF9f5pe3zq3bt2rF582b27dvHyJEjSUtLIzU1FYCEhATu3btHhQoVAPmBzE3SICh0Xnx8PNevX2fLli3q0Wrm5uasXLkSd3d3bYf30cnMzOTkyZM8e/aMrl278u2337Jv3z4GDx7M0aNHefLkCb6+vtoO86MnyVnkK0qlksjISI4fP463t7fOT16TH6WnpxMTE4OFhQVGRkbcv3+fRYsW4e/vj729PaNHj6Zhw4ZSpZHLJDkLIdTOnTvH3LlzUSgUrFmzhpIlS5KUlMSpU6eoVKkS1tbWOrta9cdGfvaEKOBU5bPQ0FCmT5+Ora0tgwcPpmTJksDLodurV6/m/PnzkpjzkCRnIQo4VVfGgwcPUqRIEb777ju8vb3JyMhAqVRStmxZ3N3dWbhwIY8ePdJytAWHJGchCri/d2W0tbXF3NwcAAMDAxQKBUWKFOGrr76idOnSHD9+HACpDc19kpyFKOBU3eFq1qzJ6dOnOX36tHqfKgmnp6fz7NmzbIu6itwlDYJCCAASExMZPHgw9+/fp2fPnrRs2RJLS0vCwsL4/fffuXTpEnv27FGXrEXukuQshFDPjxEREcHq1as5cuQI0dHRmJqaYmhoiIWFBaNHj6ZNmzYyl0YekeQshHjFo0ePuH37NrGxsWRlZVGvXj3KlCmj7bAKFEnOQgihg6RBUAghdJAkZyGE0EGSnIUQQgdJchZCCB0kyVkIIXSQJGchhNBBkpyFEEIH/R9an59hFCMqwQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#numeric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[numeric_features], \n",
    "    kind='box',\n",
    "#     height=6,\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Numeric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"numeric_performance_031422.png\", bbox_inches='tight') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW8AAAGKCAYAAADDtcAlAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABhIUlEQVR4nO3deVxO6f/48detTSkUJcWQpSISNfYJIcYy9kFozDBj32YmQgajkW2M3ccMxjKDyW4MWbLM2Mmefd+1oqLulvP7w7f7JxU3qrub9/Px8NB9znWf8z7nPud9n/s613UulaIoCkIIIfRKAV0HIIQQ4s1J8hZCCD0kyVsIIfSQJG8hhNBDkryFEEIPSfIWQgg9pDfJ++nTp8yYMYNmzZrh6uqKl5cXkyZN4smTJ1ovIyEhgdWrV+dilK/n5eXFH3/88cbvW7duHU5OTtn+S0lJyYVoX+3SpUs4OTlx584d4O23LbfNnj37lfvO39//ndfh7+/P4MGDcyDajA4fPvzK2L28vFi3bh21atXK8XW/Sk6cj/lBbn1ueUGlD+284+Pj6dq1K2ZmZgwYMAAHBwdu3LjB5MmTKViwIH/88QcFCxZ87XLmzJnDrl27WLduXR5EnbWYmBhMTU0xNTV9o/etW7eOyZMns3nz5iznW1tb50R4b+TSpUu0bt2a0NBQSpUq9dbbltsSEhJ4+vQpAImJiTRp0oTZs2dTvXp1AAoWLIiFhcU7rSMuLg5FUShcuPA7x/sitVrN48ePNa979+5N3bp1+eqrrwAwMDDAzMyMhIQEihUrlqPrzk5OnY/5QW59bnnBUNcBaGPatGmkpaWxdOlSzUFRunRpKlSoQNOmTVm7di3dunV77XLyw/eUlZXVO71fF0laW++6bbmlUKFCFCpUCHieyAGKFCmSo/vyXZN/doyNjTPEmZ6sX449L5NlTp2P+UFufW55Id9Xm6jVav7++2+6d++e6QAtWbIky5Yto0WLFsDzn3Ljxo2jfv36uLi40KBBA+bNmwc8v3KdM2cO4eHhGX7qL1q0iEaNGlG9enW6du3KyZMnNctXFIWZM2dSt25d3N3dmThxIj169NBcuSuKwrJly2jWrBlVq1alTZs27N27V/P+Hj16MG7cOD799FPq1KnD1atXM1QtpKamMnfuXBo2bEj16tXp0aMHly9ffqf95eTkxLp162jfvj3VqlWjU6dOnDhxQjP/7t279O/fnxo1alC3bl0CAwNJTk4Gnl+FTJgwgU8++YRq1arRq1cvrl27pnlvTEwMAwcOpHr16nh7e3P06NEM635x2/z9/Rk3bhwjR46kevXqeHl5aT4Lbfbt5cuX6dGjB9WrV6d27dqMHj1ac/WcG3r06MHkyZMzTHNycmL37t1abc+LP7/T9/9vv/1G/fr1qVWrFt9//32G+Lds2aKpcujTpw+BgYFvXX3zYrXJnTt3cHJyYteuXXh7e+Pq6krfvn158OABw4YNw83NjaZNm7Jv3z7N+yMjIxkyZAjVq1enfv36jB49mri4uCzX9Sbn4+vOD39/fwIDAxk5ciRubm54enqyZcsWtm/fTpMmTahevTrffvstarUaeF791bdvXwIDA6levTqenp4sWbIkQwxLliyhWbNmVKlShZo1a+Ln56f5wp49eza9e/emV69euLu7s379+gyfW3x8PN999x21atXCzc2NXr16cePGDc2yz5w5g6+vr2Y/TZ06VXPuHD58mFq1arFhwwa8vLxwd3enb9++REVFvenHqbV8n7xv375NfHw8VatWzXJ+jRo1sLS0BGDSpEmcPHmSefPmERISQo8ePZg5cyZnz56lRYsWfPXVVzg7O7Nv3z5KlizJqlWrWLZsGWPHjmX9+vU0aNCAL774gtu3bwPw22+/sXLlSgIDA1m5ciXXr1/PkLD+97//MXv2bAYPHsymTZto0qQJ/fr148KFC5oya9asYdSoUSxYsIDy5ctniH3u3LksX76cUaNGsX79ekqWLEmfPn1ITU19p302Y8YMhgwZwl9//YWRkRE//PAD8PzE++qrr0hKSuLPP/9k9uzZ7Nq1izlz5gAwePBgDh8+zPTp0wkODsbExIRevXrx7NkzAIYMGUJUVBQrVqxg3LhxLFy48JVxrFmzhhIlSrB27Vo6duyo+Sy02bffffcdDg4ObNq0if/9738cPHiQX3/99Z32y7t61fa87NKlS4SFhfH7778TGBjIjh07WLVqFQDHjx/Hz88PHx8fNmzYgJOTU47fK5g5cybTpk1j8eLFHD58mM8++4zq1auzdu1aKlWqREBAgKbsoEGDUBSFv/76i/nz53Pr1i2GDRuW5XLf5HzU5vxYtWoVH330EX///bfmi2PRokXMnDmTX375hdDQUDZt2qQpv2/fPu7fv09wcDDffvst06dPZ/369QBs3ryZ2bNn4+/vz7Zt2wgKCiI0NJS//vpL8/7//vsPDw8PgoODadCgQYbYZ8yYwZ07d1i2bBnr1q2jQIECjBo1CoDr16/To0cPKlSowJo1a5gwYQIbN25k+vTpmvfHxcWxatUqZs2axdy5czl16hTz58/X6vN6K0o+FxYWpjg6Oio3btx4bdn169crZ8+ezTDNzc1NWb9+vaIoijJr1iylXbt2mnkNGzZUNm7cmKH8l19+qUyaNElRFEWpX7++snTpUs282NhYpVq1asratWuVtLQ0pVatWsrChQszvL9Xr17Kt99+qyiKonTv3l356quvMsxv1KiRsnz5ciUtLU2pXbu2smTJEs28uLg4JSgoSImOjs60bWvXrlUcHR0VNze3TP/GjBmjKefo6KgsWLBA83rnzp2Ko6OjkpSUpOzevVtxcXHJsPx///1X+fPPP5WLFy8qjo6OyunTpzXzEhISlJo1ayp//fWXcuXKFcXR0VG5dOmSZv7mzZsVR0dH5fbt2xm2TVEUZcSIEUrz5s0zbEPNmjWVVatWvXbfKoqi1KhRQ/nll1+UlJQURVEU5cKFC8rVq1cz7Zc3FR8frzg6OiqHDh3KML179+6azz2do6OjsmvXLq22Z8SIEcqgQYMURfn/n1VERISm7IABAzTHxbfffqsMGDAgw7I6deqkjBgx4rXxt2vXTpk1a1aGaWvXrlVq1qypKIqi3L59W3F0dFS2bNmimd+7d2+lS5cumteHDh1SHB0dlbi4OOXgwYOKm5ubkpSUpJn/4MEDxdHRUbl48WKm9Wt7PmpzfowYMUJp0aKFZt6pU6cUR0dHZf/+/Zpp3bt3V4KCghRFeX7+uru7K3FxcZr5gYGBSseOHRVFUZTDhw8r27dvz7C+Pn36KCNHjtS839XVVUlNTdXMf/Fz69u3r/Lll18q8fHxmv0QFhamKIqiTJo0SWnVqpWSlpamee8///yjuLi4KAkJCZp9euLECc38iRMnKp07d37lfnoX+b7OO/1b/MWbNtn57LPP2L17Nxs3buTGjRucP3+ep0+fkpaWlqlsQkIC9+7dY8yYMYwdO1YzXa1WY2xsTExMDBERERmuMIoWLUrZsmUBiI6OJjY2Fjc3twzLdXd3JyQkRPP6o48+yjLW2NhYYmJiMizf3Nz8lT+dixQpkmVrGXNz8wyv02N8cV5KSgpXrlzB3t4+Q930J598Ajz/GW9kZESVKlU088zMzKhcuTKXL1/GwsICY2NjKlasqJnv6uqabawAZcqUyfC6UKFCpKSkvHbfAnz//ff8+OOPrFy5kvr16/Ppp5/SpEmTLNeTfuMRwM7Ojn/++eeVcb2t7LYnK4UKFcpQL21ubq6pNrl48SKtW7fOUN7NzS1HW2q8GKupqanmPAIwMTEBnh/rV65c4dmzZ1m2Vrl+/TqOjo4Zpml7Pr7N+fFi/Xk6Y2NjTbUJQKVKlTIc766urppzombNmpw5c4ZffvmF69evc/nyZa5fv07btm015UuVKkWBAllXOPTp04c+ffpQp04dPv74Y5o0aUKbNm2A59V41apVQ6VSZdiW5ORkbt68qZn28rmXXq2SG/J98i5TpgxFixblzJkzWSaLoKAgrK2t6d27N6NGjeLAgQO0bduWtm3bMm7cOM3Of1l6Qp80aRKVK1fOMK9gwYIYGRllKPey7G4QKYqS4T3ZlUtf/osHw+uoVKpMCeRVy345rqymp0s/obN6n/LCjV5FUTQxv2p58PzEe1Uc2e1bgK5du9KoUSN27NjBf//9x9ChQ2nbti2BgYGZym7YsEHzt6FhzhzSWSXl7LYnK6/aN4aGhq/c9pzw8n7ILmGlpKRgZ2fH77//nmleVq1XtD0fu3TpkuX6Xj4/stpPrzonDAwMMrxOS0vTbNu6desYN24c7du355NPPqF///7MmjUrQ/nsjnN4/gUaGhrK7t27+ffff/nll19YsWIFa9asyfI8Tv/sX7U92R0fOSHf13kXKFCANm3a8Mcff5CUlJRh3p07d/jrr78wNjYmPj6ejRs3MnnyZL799ltatGiBkZGRpikQZDwoLCwssLa25uHDh5QpU0bz748//uC///7DwsICW1tbwsPDNe+Ji4vTfMuam5tjY2OT4QYnwIkTJyhXrtxrt8vCwoJixYpx7tw5zbTExETq1q3LqVOn3ng/aaNs2bLcu3ePR48eaaZt2LCBjh07Ur58eZKTkzPU4T579owLFy7g4OCAk5MTarWa8+fPa+a/uG/exOv2bXx8PD/++CMqlYoePXrw66+/MmbMGP7+++8sl/fi52dvb/9WMRkbG2e4SZd+3yM3VKxYMdO+O3PmTK6t71XKly9PREQEhQoV0uxDIyMjJk2aRExMTKby2p6P73p+ZOfy5csZrsTPnDmDs7MzAH/++Se9evVi3LhxdOrUCScnJ27evKl1Al2wYAGnT5+mdevWTJ06lb/++otLly5x8eJFypcvz6lTpzIs6/jx4xgZGWX76zq35fvkDdC/f3/S0tLw9fVl37593L59m507d9KrVy+cnJzo3LkzJiYmmJqasmPHDm7fvk1YWJjmRkz6h21mZkZUVBS3b98mJSWF3r17M2/ePLZs2cLt27eZN28ef/75Jw4ODgD07NmT+fPns3v3bq5cucLIkSN5+vSp5kvgm2++4X//+x///PMPN27cYN68eezbt48ePXpotV09e/Zk3rx57Nmzhxs3bjBu3DgsLCyoVKlStu+JjIzM8t+LB3R26tevT5kyZfD39+fSpUscO3aM2bNn06BBA8qWLYu3tzejRo3i2LFjXLp0iREjRmBgYEDLli0pV64cDRo0YPTo0Zw+fZpjx44xdepUrbYzu23Pbt+am5tz5MgRJkyYwJUrV7hy5Qo7d+7M9iZZTqhSpQr//PMPx44d48KFC4wfPz7LK+2c4Ovry+7du1m2bBnXr19n7ty5HD9+/I1+heWUevXqUbFiRYYNG8bZs2e5cOECfn5+3L59O9svQm3OR3j38yMrUVFRjB8/nmvXrrF+/XqCg4P54osvgOdVb4cPH+bKlStcvnyZgIAArly5otW5AfDgwQMCAwM5fvw4t2/fZv369Zibm1O2bFl8fHy4c+cOEyZM4OrVq+zdu5fJkyfTtm1bnTU3zPfVJvD8Q1mxYgXz5s3jhx9+ICoqChsbG7y9venXr5/mp9DPP//M5MmTWbNmDTY2NrRp04bChQtrrnKaNWvG6tWradGiBX/++Se+vr4kJiYydepUoqKiKFu2LLNmzcLd3R2AL774gsjISPz9/UlJSaFz587Y29trfhp1796dp0+fMnXqVKKjo3F0dOR///sfHh4eWm1Xr169SEhIICAggISEBGrUqMGCBQuyTRqPHj2ifv36Wc5btmzZa3vZGRgYMG/ePCZMmECnTp2wsLCgbdu29OvXD4CJEycSFBREv379SElJ4eOPP+aPP/6gaNGiAEyfPp1x48bxxRdfULhwYb755ht+/PFHrbb1Za/bt7NnzyYwMJAuXbqQmppKvXr1sqwyySlfffUV165do1evXlhaWjJ48GDu3r2bK+uqWrUqEydOZObMmUydOpX69evTuHHj11ZD5YYCBQowf/58fvrpJ3x9fSlQoAC1atVi6tSpmaoo0ml7Pr7r+ZEVJycnjI2Nad++PcWLF2fs2LE0a9YMgNGjRzNmzBg6dOiAhYUFderUoU+fPmzbtk2rZfv5+TFx4kQGDhxIXFwclSpV4tdff6Vw4cIULlyYhQsXMnXqVNq0aYOlpSXt27dnwIABb70t70oveljqyt69e6lcubLmxlNKSgq1a9dm/vz5fPzxxzqOTr99yPv21KlTmJmZZbj5+8033+Dq6srAgQN1GFn+Nnv2bHbv3q3THtL5iV5ceevKmjVriIuLY+TIkZiYmLB06VIKFy5MtWrVdB2a3vuQ9+3p06dZuHAh06ZNw87Ojn379nHo0CH8/Px0HZrQI5K8X2HMmDFMmDCB7t27k5KSQo0aNVi0aFGu1YV+SD7kfevj48Pdu3cZNmwYT548oXz58syaNSvDlbgQryPVJkIIoYf0orWJEEKIjCR5iyzFxMQwfPjwLNv6CiF0T5K3yNKKFSsIDw9n5cqVug5FCJEFSd4ik5iYGHbu3ImiKOzYsUOuvoXIhyR5i0xWrFiheV5DWlqaXH0LkQ9J8haZ7NmzR/NgppSUFM2ABEKI/EOSt8ikYcOGmqfSGRoa0qhRIx1HJIR4mSRvkYmPj4/mMZsFChSga9euOo5ICPEySd4iEysrK5o0aYJKpaJp06b5dmBhIT5k0j1eZMnHx4dbt27JVbcQ+VSed4+fOXMm27ZtQ6VS0bFjR7788ktWrFjBn3/+iaIoNGjQgOHDh6NSqTh//jyjR48mISEBDw8Pxo8fj6GhIffu3cPPz4/o6GgcHByYNm0ahQoVysvNEEIIncrTapMjR45w6NAhNm3axNq1a1m+fDnXrl1jyZIlrF69mr///psTJ06wf/9+4PnzdX/44Qe2bduGoigEBwcDMH78eHx8fAgJCaFKlSrMmzcvLzdDCCF0Lk+Td82aNVm2bBmGhoZER0eTmpqKmZkZ//zzD2ZmZjx58oT4+HgKFy7M3bt3SUxM1Axg2r59e0JCQkhOTubo0aOaB7CnTxdCiA9Jntd5GxkZMWvWLBYvXkzz5s0pUaIEKpWK4OBgJk+ejKurK87OzoSHh2cYfTt9vMnY2FjMzc01TdnSp2srPDycxMTEHN8uIYTIaemjemVFJzcsBw8ezNdff03fvn0JDg6mc+fOfP7557Rv356RI0cyZ84cGjRokGFMv/RRy18cvTzdm4z95+LikmPbIYQQupKn1SZXr17VjD5uamqKt7c3p06dIiwsDHjeIaRly5ZcvHgRW1tbIiMjNe9NHyfPysqKuLg4UlNTgecD8trY2OTlZgghhM7lafK+c+cOAQEBqNVq1Go1oaGhlCpVCj8/P548eYKiKGzbtg13d3fs7e0xMTHRJPaNGzfi6emJkZERHh4ebNmyBYANGzbg6emZl5shhBA6l+dNBWfPns3WrVsxMDDA29ubQYMGsWrVKpYtW4aBgQEeHh6MGjUKIyMjLly4QEBAAPHx8bi4uBAUFISxsTF3797F39+f6OhoSpYsyfTp0ylSpEheboYQQuiUDIMmhBB6SLrHCyGEHpLkLYQQekiStxBC6CFJ3kIIoYckeQshhB6S5C2EEHpIkrcQQughSd5CCKGHJHkLIYQekuQthBB6SJK3EELoIUneQgihhyR5CyGEHpLkLYQQekiStxBC6CFJ3kIIoYckeQshhB6S5C2EEHpIkrcQQughSd5CCKGHJHkLIfJMTEwMw4cPJyYmRteh6D1J3kKIPLNixQrCw8NZuXKlrkPReypFURRdByGEeP/FxMTw1VdfoVarMTY2ZvHixVhZWek6rAxCQ0PZvn37a8vFxsYCYGlp+dqy3t7eNG7c+J1je5lceQsh8sSKFStIS0sDIC0tTa+vvmNjYzUJXFfkylsIkSc6duzI06dPNa/NzMxYs2aNDiN6eyNGjABg8uTJOotBrryFEHmiYcOGGBoaAmBoaEijRo10HJF+k+QthMgTPj4+FCjwPOUUKFCArl276jgi/SbJWwiRJ6ysrGjSpAkqlYqmTZvmu5uV+ibPk/fMmTNp0aIFLVu25Pfffwfgr7/+olWrVrRu3ZqRI0eiVqsBOH/+PO3bt6dZs2aMHj2alJQUAO7du0e3bt1o3rw5/fr1IyEhIa83QwjxFnx8fHBxcZGr7hyQp8n7yJEjHDp0iE2bNrF27VqWL1/OtWvXWLRoEatWrWLTpk2kpaWxYsUKAPz8/Pjhhx/Ytm0biqIQHBwMwPjx4/Hx8SEkJIQqVaowb968vNwMIcRbsrKyYsqUKXLVnQPyNHnXrFmTZcuWYWhoSHR0NKmpqZiYmDB27FjMzc1RqVQ4Ojpy79497t69S2JiIm5ubgC0b9+ekJAQkpOTOXr0KM2aNcswXQghPiSGeb1CIyMjZs2axeLFi2nevDl2dnbY29sDzxvx//nnnwQFBREREYG1tbXmfdbW1jx8+JDY2FjMzc01d63Tp2srPDycxMTEnN0oIcQHJS4uDoCwsLBcXY+7u3u28/I8eQMMHjyYr7/+mr59+xIcHEznzp15+PAhvXv3pkOHDtSqVYuwsDBUKpXmPYqioFKpNP+/6OXXr+Li4pJj2yGE+DClV+G+KrnmtjytNrl69Srnz58HwNTUFG9vby5evMjVq1fp0qUL7dq1Y8CAAQDY2toSGRmpeW9UVBQ2NjZYWVkRFxdHamoqAJGRkdjY2OTlZgghhM69UfJOSUnhwYMHXL58mcjISN60c+adO3cICAhArVajVqsJDQ3F1dWVXr16MWTIEL766itNWXt7e0xMTDQ/SzZu3IinpydGRkZ4eHiwZcsWADZs2ICnp+cbxSGEEPrutd3jk5OT2bBhA1u2bOH48eOaZnwAxsbG1KpVC29vbz777DOMjY1fu8LZs2ezdetWDAwM8Pb2xsLCgmnTplG+fHlNGS8vL4YMGcKFCxcICAggPj4eFxcXgoKCMDY25u7du/j7+xMdHU3JkiWZPn06RYoUeYfdIIQQ2ssP3eNfmbxXr17NjBkzSE1NpVGjRri4uGBnZ4epqSmPHz/m4cOHnDx5ksOHD2NgYMCAAQPo0qVLXsYvhBB5Lj8k72xvWPbs2RNFUQgKCqJevXoYGBhkWe6LL74gJSWFXbt2sXTpUrZs2cKyZctyLWAhhBCvuPLevXv3Wz04JjQ0NFeeXSuEEG9rwYIFXLt2LceWl76scuXK5dgyy5UrR58+fbQun+2V99s+8UsStxAiv7l27Rrnw89ibvr6+3LaUJKft3a7fe1Sjiwv/pn69YVeonU77/3791OwYEHc3d2JiIggICCA+/fv4+3tzYABAzRPCxNCiPzI3NQYjwr5s1nxsSsRb/werTLuqlWr6N27N/v27QPg+++/5+TJk1SpUoXFixczd+7cN16xEEKIt6dV8l6+fDk9e/ZkyJAh3L59myNHjjB48GCCgoLw8/Nj/fr1uR2nEEKIF2iVvG/duoWXlxfw/EamSqWiSZMmAFSoUIGoqKjci1AIIUQmWiXv4sWLc//+fQB27txJhQoVsLW1BeDMmTOUKFEi9yIUQgiRiVbJ+9NPP2XixIn07t2bI0eO0LFjRwAmTZrEzJkzadOmTa4GKYQQIiOtWpt8//33FC1alLCwMIYOHYqvry8Aly9fpm/fvvTr1y9XgxRCCJGRVsm7QIECfPPNN5mmL1q0KMcDEkII8XrZVpuMGjUqwyNZtfHgwQP8/f3fOSghhBCvlm3yrly5Mp999hk//PADhw8fzvbxr6mpqRw+fJjhw4fTpk0bGexACCHyQLbVJt27d8fLy4s5c+bw9ddfY2pqirOzMyVLlqRgwYLExcXx8OFDwsPDSU5OpnXr1qxZs4bSpUvnZfxCCPFBemWdt52dHRMnTuTbb79l27ZtHDlyhCtXrhAXF4elpSW2trb4+/vTqFEjGc1GCCHykFY3LIsXL063bt3o1q1bbscjhBBCC/I0KSGE0EOSvIUQQg9J8hZCCD0kyVsIIfSQJG8hhNBDWo+kc/XqVf777z+ePn1KWlpahnkqlYoBAwbkeHBCCCGyplXyXr16NT/88AMAZmZmmYY8k+QthBB5S6vkvWDBApo2bcpPP/2EhYVFbsckhBDiNbSq846IiKBbt26SuIUQIp/QKnm7uLhw4cKF3I5FCCGElrSqNvnuu+/4/vvvSU1NxdXVFVNT00xl5GmCQgiRd7RK3t27dwdgypQpqFSqDPMURUGlUnH+/HmtVjhz5ky2bduGSqWiY8eOfPnllwAkJyfTu3dv+vfvT61atQA4f/48o0ePJiEhAQ8PD8aPH4+hoSH37t3Dz8+P6OhoHBwcmDZtGoUKFdJ6o4UQQt9plbyXLVuWIys7cuQIhw4dYtOmTaSkpNCiRQsaNGgAPB/84dy5cxnK+/n5ERgYiJubG6NGjSI4OBgfHx/Gjx+Pj48PLVu2ZO7cucybNw8/P78ciVEIIfSBVnXeNWvW1PyrUqUKDg4OuLm5ZZiu7XKWLVuGoaEh0dHRpKamYmZmxpo1a+jduzfVqlXTlL179y6JiYm4ubkB0L59e0JCQkhOTubo0aM0a9Ysw3QhhPiQaN3Dcv/+/XTo0AF3d3c8PT2pVq0anTp14t9//32jFRoZGTFr1ixatmxJnTp1KFGiBMOHD6dJkyYZykVERGBtba15bW1tzcOHD4mNjcXc3BxDQ8MM04UQ4kOiVbXJ/v37+eabb6hatSojR46kePHiREREsHXrVvr27ctvv/1GvXr1tF7p4MGD+frrr+nbty/BwcF07tw5U5m0tLQM9evpdevp/7/o5devEh4eTmJiotblhRD6Ly4uTtchvFZcXBxhYWEZprm7u2dbXqvkPWPGDJo0acLMmTMzTO/ZsydDhw5lzpw5WiXvq1evolarqVSpEqampnh7e3Px4sUsy9ra2mYYADkqKgobGxusrKyIi4sjNTUVAwMDIiMj32gUH2kV834IDQ1l+/btry0XGxsLgKWl5WvLent707hx43eOTeQ/wcHBPIq8r+swXsnCwuKVyfplWlWbXLp0iY4dO2Y5r0OHDlq3Ab9z5w4BAQGo1WrUajWhoaHZBmtvb4+JiYnmm2jjxo14enpiZGSEh4cHW7ZsAWDDhg14enpqtX7x4YmNjdUkcCHeJ1oPg/bgwYMs592/fz/Ldt9ZadCgAadPn6Zt27YYGBjg7e1Ny5Ytsy0/bdo0AgICiI+Px8XFBV9fXwDGjh2Lv78/8+fPp2TJkkyfPl2r9Yv3R+PGjbW6Sh4xYgQAkydPzu2QhMhTWiVvb29vpk+fjr29PXXr1tVM379/PzNmzKBp06Zar3DQoEEMGjQoy3nLly/P8NrZ2Zk1a9ZkKmdvb5+prBBCfEi0St6DBg3i5MmTfPXVV5ibm1OsWDGio6NJSEjA1dVV2lgLIUQe0yp5m5mZsWLFCnbv3s3Ro0eJi4ujSJEiuLu707Bhw0yPiBVCCJG7tB6MQaVS4eXlhZeXV27GI4QQQgvZJu/WrVvz888/4+joSOvWrV+7oL///jtHAxNCCJG9bJN3lSpVNK1IXFxc3qgjjBBCiNyVbfIOCgrS/D1p0qRXLkS6pwshRN7S6k5jpUqVOH36dJbzjh07RvPmzXM0KCGEEK+W7ZX3jBkziI+PB54/V2Tx4sUUL148U7mzZ89q3UlHCCFEzsg2edvb2zN//nzgeUuTY8eOYWxsnKGMgYEBFhYWjBs3LleDFEIIkVG2ybtTp0506tQJAC8vL+bOnUulSpXyLDAhhBDZ06qd965du145Pzk5GSMjoxwJSAghxOtplbyTk5MJDg7myJEjqNVqFEXRzHv27Bnnz5/nyJEjuRakEEKIjLRK3lOnTmXZsmU4OTkRHR2NiYkJVlZWXLp0ieTkZPr375/bcQohhHiBVk0Ft27dytdff83GjRvp0aMHlStXZvXq1Wzfvp2PPvqIlJSU3I5TCCHEC7RK3rGxsdSvXx94/pjWU6dOAVCiRAn69u3L1q1bcy9CIYQQmWiVvC0tLTVtvsuWLUtkZKRmdBI7OzvpYSmEEHlMq+Rdv3595syZw+XLl/noo48oVqwYf/75J6mpqYSEhGBlZZXbceqNmJgYhg8fTkxMjK5DEUK8x7RK3t9++y2pqalMmDABlUrFkCFDmDt3Lq6urqxcuZIvvvgit+PUGytWrCA8PJyVK1fqOhQhxHtMq9Ym1tbWbNy4UVM90qlTJ8qUKcOpU6eoWrUqtWvXztUg9UVMTAw7d+5EURR27NhB165d5VeJECJXaHXl7ePjw7///outra1mWs2aNfn6668lcb9gxYoVpKWlAZCWliZX30KIXKNV8r58+TImJia5HYve27Nnj6bZZEpKCrt379ZxREKI95VWybt9+/bMnj2bc+fOkZiYmNsx6a2GDRtiaPi8JsrQ0JBGjRrpOCIhxPtKqzrvY8eOcfHiRTp06ACQ6RGwKpWKsLCwnI9Oz/j4+LBz504AChQoQNeuXXUckRDifaVV8m7UqJFcRWrBysqKJk2asHXrVpo2bSo3K4UQuUar5D1w4MDcjuO94ePjw61bt+SqWwiRq7RK3hs2bHhtmbZt275jKO8HKysrpkyZouswhBDvOa2St7+/f5bTVSoVxsbGmJmZSfIW4j20YMECrl279tpysbGxmkdm5BRLS0ssLS1fW65cuXL06dMnR9etD7RK3kePHs007enTpxw9epTp06czderUHA9MCKF7YWFh3LlzF4MCr04VaUoaipKWo+t++jSR+/de/dyk1LSUHP/S0BdaJW8LC4ssp7Vq1Ypnz57x008/sW7dOq1WOHPmTLZt24ZKpaJjx458+eWXHDhwgKCgIJKSkvj0008ZNmwYAOfPn2f06NEkJCTg4eHB+PHjMTQ05N69e/j5+REdHY2DgwPTpk2jUKFCb7DZQghtGRQwpJBZMV2HkaWEp9G6DkFntErer2Jvb8+VK1e0KnvkyBEOHTrEpk2bSElJoUWLFtSpU4dRo0axfPlySpYsSZ8+fdi7dy8NGjTAz8+PwMBA3NzcGDVqFMHBwfj4+DB+/Hh8fHxo2bIlc+fOZd68efj5+b3rpgghXmJpacmTRym4Vmyh61CydPryFq2qVt5HWnXSefToUaZ/MTExXLhwgfnz5/PRRx9ptbKaNWuybNkyDA0NiY6OJjU1lSdPnlCmTBlKly6NoaEhrVu3JiQkhLt375KYmIibmxvwvKNQSEgIycnJHD16lGbNmmWYLoQQHxKtrrxr166NSqXKcp6xsTEzZ87UeoVGRkbMmjWLxYsX07x5cyIiIrC2ttbMt7Gx4eHDh5mmW1tb8/DhQ2JjYzE3N9f0ZEyfrq3w8HDpJfoBiYuLA5BOZG8pff/lZ3Fxca/9fPV1O9zd3bMtr1XynjhxYqbkrVKpMDc3p1atWlnWib/K4MGD+frrr+nbty83btzIsGxFUVCpVKSlpWU5Pf3/l2PRlouLyxvFKvRbcHAw8OqTQJdCQ0PZvn37a8ul35TTporA29ubxo0bv3Ns8Hz/xUTl74sdCwuL136+wcHBPIq8n0cRvR1ttuNFWiXv9u3bv3VAL7p69SpqtZpKlSphamqKt7c3ISEhGBgYaMpERkZiY2ODra0tkZGRmulRUVHY2NhgZWVFXFwcqampGBgYaMoL8T57k+QtPgzZJu/ff//9jRb05ZdfvrbMnTt3mDVrluZRqaGhoXTp0oUpU6Zw8+ZNSpUqxebNm+nQoQP29vaYmJgQFhaGu7s7GzduxNPTEyMjIzw8PNiyZQutW7dmw4YNeHp6vlGsQuQXjRs31uoqecSIEQBMnjw5t0MSeiLb5P3yQZJeZWFgYPD8DvSTJ6jVaoyMjChSpIhWybtBgwacPn2atm3bYmBggLe3Ny1btsTKyopBgwaRlJREgwYNaN68OQDTpk0jICCA+Ph4XFxc8PX1BWDs2LH4+/szf/58SpYsyfTp099lHwghhN7JNnlfuHBB8/e+ffvw9/dn7NixNG7cmAIFnjdSOXDgAKNHj2bo0KFar3DQoEEMGjQow7Q6deqwadOmTGWdnZ1Zs2ZNpun29vYsX75c63UK/aFtjz5tpS8r/co1J3yoPfpE/qJVnfeECRMYNmwYTZs2zTC9bt26DB06lBkzZtCmTZtcCVB8WK5du8bZC+EYFs2ZwT/SCjwfHOPCA+36IrxOyqOkHFmOEO9Kq+QdERGR7eNNTU1NefLkSY4GJT5shkVNsGxYStdhZCl2zx1dhyAEoGUnnRo1ajB79uxM7alv3brFjBkzqFu3bq4EJ4QQImtaXXmPGTOG7t2707hxYxwdHbG0tCQmJobLly9jb29PQEBAbscphNCRhGcxnL685ZVl1MnPSE5+mqPrNTIyw9jI9JVlEp7FANavLPO+0ip5ly1blpCQENatW8eJEyd48uQJ5cqVo2vXrrRt2xZjY+PcjlMIoQPlypXTqtzzR8Km5Oi6LS0ttGjXbq11jO8brR9MZW5ujq+vr6a5nhDi/SetavIvreq8hRBC5C+SvIUQQg9J8hZCCD0kyVsIIfSQVjcs7927l+28AgUKYGZmRuHChXMsKCH0nXTzF7lNq+Tt5eX12mdmFylShO7duzNw4MAcCUwIfXbt2jUunj1LcYN3HmkQAKO054P7Rp+/8JqS2olKzdlmfSLvaXVkTZo0iR9++IG6devSvHlzihcvTkxMDDt37iQ0NJR+/fqhVqtZuHAh5ubm9OzZM5fDFiL/K25gSPuiWT9WQtfWPYrRdQjiHWmVvDdt2kS7du0YP358humfffYZEydO5MSJEyxatIgiRYoQHBwsyVsIIXKZVjcsw8LC8Pb2znJew4YNOXr0KACurq7cvXs356ITQgiRJa2Sd4kSJTh48GCW8w4ePEjx4sWB511k33Q8SyGEEG9Oq2qTL774gsDAQGJiYmjcuDFWVlbExMSwa9cuNmzYwPDhw7lz5w6zZ8+mfv36uR2zEEJ88LRK3t26dcPQ0JB58+axbt06zXR7e3t+/PFHOnTowObNmylevDh+fn65FqwQQojntG7H1LlzZzp37szNmzeJjY3FxsaGkiVLapoQtmrVilatWuVaoEIIIf6/N2qE+vjxY0xMTLCxsQHg/v37mnl2dnY5G5kQQohsaZW8r169yqhRozh9+nSmeYqioFKpOH/+fI4HJ4QQImtaJe/x48fz4MEDRo0aha2t7Wt7WwohhMhdWiXvU6dOMW3atEyjxwshhNANrdp5FytWDAMDg9yORQghhJa0St49e/Zkzpw5REdH53Y8QgghtKBVtcmxY8e4ffs2np6e2NnZUbBgwQzzVSoVmzZtypUAhRBCZKZV8i5UqBBNmjTJ7ViEEEJoSavkHRQUlNtxCCGEeAPZJu/t27dTu3ZtChcuzPbt21+5EJVKpXVLlDlz5rB161YAGjRowPDhw1m3bh0LFy7EwMCAWrVq4e/vj6GhIefPn2f06NEkJCTg4eHB+PHjMTQ05N69e/j5+REdHY2DgwPTpk2jUKFCb7DZQgih37JN3oMHDyY4OBhXV1cGDx78yoVo20nnwIED7Nu3j/Xr16NSqejduze//vorf/zxB2vWrMHGxoZx48axfPlyvvzyS/z8/AgMDMTNzY1Ro0YRHByMj48P48ePx8fHh5YtWzJ37lzmzZsnz1QRQnxQsk3eoaGhWFtba/7OCdbW1vj7+2NsbAxA+fLlUavVuLm5abrcN2rUiF9//RVvb28SExNxc3MDoH379syaNYtOnTpx9OhR5s6dq5nevXt3Sd5CiA9Ktsnb3t4+y7/fRcWKFTV/37hxg61bt/Lnn3+yevVq7t+/j42NDSEhIURFRREREaH58oDnif/hw4fExsZibm6OoaFhhunaCg8PJzExMUe2R+S8uLg4XYfwWnFxcYSFhb22TH6nzXa8L/T183B3d8+2vFY3LNPS0ggODmbv3r08e/aMtP8bDDWdSqVi6dKlWgd5+fJl+vTpw/DhwylXrhzfffcd/fr1o2DBgjRv3pwzZ86QlpaWoRt++jNU0v9/ef3acnFx0bqsyHvBwcGQoP2XsS5YWFi88qSC59uR33tFaLMd74vg4GAeRd5/fUEdetPPQ+sBiJctW0blypUpUaIEBQpo1bcnS2FhYQwePJhRo0bRsmVLkpKScHV1ZcOGDQBs3bqV0qVLY2trS2RkpOZ9UVFR2NjYYGVlRVxcHKmpqRgYGBAZGampchFCiA+F1gMQDxw4kIEDB77Tyu7fv8+AAQP45ZdfqFOnDgBPnz6lZ8+ebN68GWNjY/744w+6dOmCvb09JiYmhIWF4e7uzsaNG/H09MTIyAgPDw+2bNlC69at2bBhA56enu8UlxBC6ButkrdarcbDw+OdV7Zo0SKSkpKYNGmSZlqXLl0YMGAAnTt3JiUlhVatWtG6dWsApk2bRkBAAPHx8bi4uODr6wvA2LFj8ff3Z/78+ZQsWZLp06e/c2xCCKFPtEreDRs2ZOfOndSuXfudVhYQEEBAQECW8zp16pRpmrOzM2vWrMk03d7enuXLl79TLEKID0dsbCxxz9QcuxKh61CyFPdMTWxs7Bu9R6vk/cknnxAUFMSdO3dwdXXF1NQ0w3yVSkXPnj3faMVCCCHenlbJe+TIkQDs2bOHPXv2ZJovyVsIkZ9ZWloSHxuJR4X82bjh2JUILC0t3+g9WiXvCxcuvFVAQgghcsfbt/kTQgihM1pdeXt5eb22I0xOdaEXQgjxelol78aNG2dK3k+fPuXEiRNER0fTt2/fXAlOCCFE1rRK3qNHj85yuqIoDBs2jHv37uVoUEIIIV7tneq8VSoVnTt3ZuPGjTkVjxBCCC288w3Lq1evkpqamhOxCCGE0JJW1SaBgYGZpqWlpREREcGePXs03dmFEELkDa2S965duzJNU6lUmJub8+WXX8oNSyGEyGNvnbyFEELojlZ13r6+vly9ejXLeRcuXKBNmzY5GpQQQohXe+UYluk3Io8cOcKuXbuyTOAHDhzg1q1buRehEEKITLJN3ocOHdI8dlWlUvHzzz9nu5Bvvvkm5yMTQgiRrWyTt5+fHz179kRRFJo0acKcOXOoVKlShjIGBgaYm5tjbm6e64EKIYT4/7JN3sbGxppR40NDQ7GxscHIyCjPAhNCCJE9rVqbpCdxIYQQ+YNWyVvkfwsWLODatWuvLRcbG/vGwy29jqWlpVYPki9Xrhx9+vTJ0XUL8aGS5P2euHbtGpfPncXW/NVVW4nqVFLUaTm67sToROLiXj024IP45BxdpxAfOkne74nY2FgULcqZGxtgbmyQ6/G8TAGtrvhjY2NJeZRE7J47uR/UW0h5lESsSc7+chHibbxR8r537x6HDx8mMjKSdu3acf/+fZycnDAxMcmt+IQQQmRBq+SdlpbGTz/9xKpVq0hNTUWlUlGvXj1mzJjB3bt3WbZsGSVKlMjtWMUrWFpaYhgXQa/qxXUdSpYWnYjCQot6cUtLSx4mRWPZsFQeRPXmYvfceeOBYoXIDVol7zlz5rBu3TqCgoKoX78+devWBWD48OEMHDiQn3/+mSlTpuRqoOLDkZPVJmmJKQAUKJgzNYQpj5LANkcWJcQ70eqIXrt2Ld9++y2fffZZhmd3Ozs7M2TIECZNmpRrAYoPS7ly5XJ0eektcMrZ5tBybXM+RiHehlbJ+9GjRzg4OGQ5z8rKivj4+BwNSny4crop4YgRIwCYPHlyji5XCF3T6qmCTk5OrF+/Pst5O3bswNHRMUeDEkII8WpaXXkPGTKEb775hocPH9KgQQNUKhWhoaH8/vvvbNmyhXnz5mm9wjlz5rB161YAGjRowPDhw9m3bx9TpkwhLS2NypUrExgYiLGxMefPn2f06NEkJCTg4eHB+PHjMTQ05N69e/j5+REdHY2DgwPTpk2jUKFCb7cHhBBCD2l15V2vXj0WLlxIcnIyv/zyC4qiMG/ePK5cucKcOXNo2LChVis7cOAA+/btY/369WzYsIHw8HB27NjB6NGj+eWXX9i8eTOJiYmaAY39/Pz44Ycf2LZtG4qiEBwcDMD48ePx8fEhJCSEKlWqvNGXhxBCvA+0vgVfp04d6tSpQ2JiIo8fP8bc3PyNr3atra3x9/fH2NgYgPLly3Pv3j1SU1OJj48nNTWVpKQkTExMuHv3LomJibi5uQHQvn17Zs2aRadOnTh69Chz587VTO/evTt+fn5vFIsQQugzrZL3vXv3Mk17/Pgxjx8/pkCBApiZmVG4cOHXLqdixYqav2/cuMHWrVtZuXIl9vb29OjRA3Nzc0qVKkXz5s0JDw/H2tpaU97a2pqHDx8SGxuLubk5hoaGGaYLIcSHRKvk7eXlhUqlemWZIkWK0L17dwYOHPja5V2+fJk+ffowfPhwChUqxLRp09i8eTOlSpUiKCiIoKAgWrVqlWGdiqKgUqk0/7/odbG9KDw8nMTERK3L64u4uDhdh/BacXFxhIWF5fk6AZ2tNz/TxeehK/r6ebi7u2dbXqvkPWnSJH744Qfq1q1L8+bNKV68ODExMezcuZPQ0FD69euHWq1m4cKFmJub07Nnz2yXFRYWxuDBgxk1ahQtW7Zk69atODo68tFHHwHw+eefM3ToUHr37k1kZKTmfVFRUdjY2GBlZUVcXBypqakYGBgQGRmJjY2NNpsBgIuLi9Zl9UlwcDBx+fyRGxYWFq88GHND+n0SXaw3Ok/X+OZ08XnoSnBwMI8i7+s6jFd6089Dq+S9adMm2rVrx/jx4zNM/+yzz5g4cSInTpxg0aJFFClShODg4GyT9/379xkwYAC//PILderUAcDR0ZHJkycTFRVF8eLFCQ0NpWrVqtjb22NiYkJYWBju7u5s3LgRT09PjIyM8PDwYMuWLbRu3ZoNGzbg6emp9QYLkRdiY2OJSklh3aMYXYeSpaiUFArk8KOBRd7SKnmHhYXRq1evLOc1bNiQVatWAeDq6sqsWbOyXc6iRYtISkrK0COzS5cuDBkyBF9fXwwMDChTpgw//vgjANOmTSMgIID4+HhcXFzw9fUFYOzYsfj7+zN//nxKlizJ9OnTtdtaIYR4T2iVvEuUKMHBgwepV69epnkHDx6kePHnD0OKjY3FwsIi2+UEBAQQEBCQ5bx27dplmubs7MyaNWsyTbe3t9cMjixEfmRpaUnag4e0L2ql61CytO5RjDxgS89plby/+OILAgMDiYmJoXHjxlhZWRETE8OuXbvYsGEDw4cP586dO8yePZv69evndsxCCPHB0yp5d+vWDUNDQ+bNm8e6des0rT7s7e358ccf6dChA5s3b6Z48eLS3loIIfKA1p10OnfuTOfOnbl58yaxsbHY2NhQsmRJTTO9Vq1a0apVq1wLNLfI2I9CCH30Rg85fvbsGUWLFqVIkSLA86cNJiYmcuLECVq0aJErAea2a9eucSb8AgYFX51E01KeoaSoc3TdT5Mfcz/m1ctMTZQWAUKIzLRK3pcuXWLkyJGcO3cu2zL6mrwBDApaYlGuqa7DyFLctR1al30Qn8yiE1E5st549fPntufUeJcP4pPJ/la2EOJNad1JJzIykhEjRrB7926MjIzw8vLi33//Ze/evSxZsiSXwxSvk9MDBET+X1VSyY9yZrkWyCAGQuQkrZL3yZMn+eGHH2jbti2FChVi3bp1+Pj44OPjw3fffcfy5cupVatWbscqXkEGMRDiw6JV8k5JSaFUqecDwjo4OHDhwgXNvLZt2zJq1KjciS4PxMbGkpoY+0bVE3kpNTGW2FhjXYchhMhntHqed5kyZTQJu1y5cjx79oyrV68Cz0eWl2HQhBAib2l15d2xY0emTJnC06dP+eabb6hRowajR4/m888/Z+nSpTg7O+d2nLnG0tKS+zHqfH3DUnrCCSFepnUPy5SUFB48eADAhAkT6NevH6NGjcLOzo6goKBcDVIIIURGWt+w9PX1xcjICHg+As62bduIiYmhWLFiuRqgEELkhPhnao5diciRZamTnzelNTbKmaa08c/evA+JVsl74MCB+Pn50aZNG800lUoliVsPhYaGsn379teWS+91mt7q5FW8vb1p3LjxO8cmRG7J6Waq6edH6Rxc7pvGqFXyNjY21ow7KT4MUs8u3ifvY1NarZJ3z549GTNmDGFhYZQvXz7LK25vb+8cD07kvMaNG8tVshDvAa2S98SJEwH4448/spyvUqk4f/58zkUlhBDilbRK3qGhobkdhxBCiDegVfK2t7fX/H337l0iIyNxdHREURQKFSqUa8EJIYTImtaPhN22bRs///wzt27dokCBAqxevZo5c+ZQqFAhgoKCNM0IhRBC5D6tusdv2bKFoUOH8vHHHzNjxgzS0tIAaNq0KTt37mTu3Lm5GqQQQoiMtLrynjdvHr6+vowcOZLU1FTN9Pbt2/PkyROWL1/O0KFDcytGIYQQL9Eqed+8eTPbJwdWqlSJyMjIHA1KiNeRzkbiQ6dVtYmdnR1hYWFZzjt9+jQlS5bM0aCEyCnajhMqhL7RevT4KVOmoCgKDRo0QKVS8fDhQ86dO8f//vc/+vfvn9txCpGBdDYSHzqtkrevry9Pnjzht99+Y/78+SiKQv/+/TE0NKRHjx706tUrt+MUQgjxAq2bCg4cOJAvvviCEydO8PjxYywsLHB1dcXKyio34xNCCJEFrZK3v78/rVq1om7dunh6euZ2TEIIIV5Dq+R96dIlevfujZWVFZ9++iktW7akRo0auR2bEEKIbGiVvNetW8edO3fYsmULISEh/Pnnn9jZ2dGiRQtatWr1RsOgzZkzh61btwLQoEEDatWqxfTp0zXzHz58SLVq1ViwYAHnz59n9OjRJCQk4OHhwfjx4zE0NOTevXv4+fkRHR2Ng4MD06ZNk276QogPitZ13qVKleKbb77hm2++4datW4SEhLB9+3YWL16Mg4MD//zzz2uXceDAAfbt28f69etRqVT07t2b6tWrs3HjRgAiIyPp2rUrI0eOBMDPz4/AwEDc3NwYNWoUwcHB+Pj4MH78eHx8fGjZsiVz585l3rx5+Pn5veUuIEdHj09LeQZAAUPTHFleamIsUCJHliWEeH9onbxflJSUhFr9fNgeRVEwNNRuMdbW1vj7+2sGdihfvjz37t3TzJ8yZQpdunShbNmy3L17l8TERNzc3IDnvTlnzZpFp06dOHr0qKZLfvv27enevftbJ+/cGmGjXLmcSrglcjxGIYT+0zp5X7p0iZCQEEJCQrh+/TqlSpWiRYsWTJ48mfLly2u1jIoVK2r+vnHjBlu3bmXlypWa10eOHOGnn34CICIiAmtra015a2trHj58SGxsLObm5povjPTp2goPDycxMVHz2sPDAw8PD63f/zqLFi0C4PPPP8+xZQLZdpIS+VNcXJyuQ3ituLg4Oa7eUvrnm9v7z93dPdt5WiXv5s2bc/PmTYoVK0bz5s0JCgqiWrVqbx3Q5cuX6dOnD8OHD6ds2bIA/PXXX/j4+GiuytPS0lCpVJr3KIqCSqXS/P+il1+/iouLy1vHrY3g4GDg1TtdvP+Cg4OJ1nUQr2FhYSHH6VvKD+e5Vsm7evXqjBkzhjp16lCggFY96rMVFhbG4MGDGTVqFC1bttRMDw0N1Vy1Atja2mZ4ZkpUVBQ2NjZYWVkRFxdHamoqBgYGREZGYmNj804xCSGEvtEqEwcFBVGvXr1sE7e2D6a6f/8+AwYMYNq0aRkSd0xMDImJiZQuXVozzd7eHhMTE83Pko0bN+Lp6YmRkREeHh5s2bIFgA0bNkjbcyHEB0erK+/4+Hjmzp3L0aNHUavVKIqimffs2TPu379PeHj4a5ezaNEikpKSmDRpkmZaly5dcHFxwdbWNlP5adOmERAQQHx8PC4uLvj6+gIwduxY/P39mT9/PiVLlszQ1FAIIT4EWiXvwMBANm/ejKenJ1evXqVgwYI4ODgQFhZGdHQ0Y8eO1WplAQEBBAQEZDkvvQ7pRc7OzqxZsybTdHt7e5YvX67VOoUQ4n2kVbXJ3r17GTp0KPPmzaNr166UKFGCGTNmsG3bNlxcXLh48WJuxymEEOIFWiXvuLg4TeuSihUrcvbsWQDMzMz48ssv2bt3b+5FKIQQIhOtkreNjY3mpmTZsmWJjY0lIiICACsrK6KionIvQiGEEJlolby9vLz4+eef2b9/P/b29pQqVYq5c+dy584dVq5ciZ2dXW7HKYQQ4gVaJe+hQ4dSoUIFFi9eDDx/ROy6des0o8cPHDgwV4MUQgiRkVatTczNzVmwYIHmeSaNGzdm8+bNhIeHU7lyZU0vSSGEEHnjjR5Mld51HaBMmTKUKVMmxwMSQgjxeu/W110IIYROSPIWQgg9JMlbCCH0kCRvIYTQQ5K8hRBCD0nyFkIIPSTJWwgh9JAkbyGE0EOSvIUQQg9J8hZCCD0kyVsIIfSQJG8hhNBDkryFEEIPSfIWQgg9JMlbCCH0kCRvIYTQQ280GIMQQntRqSmsexSTI8t6mpYGgFmBnLneikpNoViOLEnoiiRvIXJBuXLlcnR5j69dA6BYDi23GDkfo8hbkryFyAV9+vTJ0eWNGDECgMmTJ+focvNaTEwMkyZNwt/fHysrK12Ho9ekzlsIkWdWrFhBeHg4K1eu1HUoek+StxAiT8TExLBz504URWHHjh3ExOTM/YAPVZ4n7zlz5tCyZUtatmzJlClTADhx4gSff/45LVu25Ntvv0WtVgNw/vx52rdvT7NmzRg9ejQpKSkA3Lt3j27dutG8eXP69etHQkJCXm+GEOINrVixgrT/u/GalpYmV9/vKE/rvA8cOMC+fftYv349KpWK3r17s379en7++WcWLlyIs7Mz3377LWvWrMHHxwc/Pz8CAwNxc3Nj1KhRBAcH4+Pjw/jx4/Hx8aFly5bMnTuXefPm4efnl6uxh4aGsn379teWu/Z/N5bS6yhfxdvbm8aNG79zbELogz179mguwFJSUti9ezcDBgzQcVT6K0+vvK2trfH398fY2BgjIyPKly/P3bt3cXNzw9nZGYCAgACaNm3K3bt3SUxMxM3NDYD27dsTEhJCcnIyR48epVmzZhmm5xeWlpZYWlrqOgwh8p2GDRtiaPj8etHQ0JBGjRrpOCL9lqdX3hUrVtT8fePGDbZu3cqXX36JmZkZw4YN49q1a9SoUQN/f3/OnTuHtbW1pry1tTUPHz4kNjYWc3NzzUGQPl1b4eHhJCYmvnHsRYsW5fPPP3/j971OWFhYji9TvH/i4uIA/T5eqlSpkuHXq4uLi95uT159Hu7u7tnO00lTwcuXL9OnTx+GDx/OgwcP2LdvH3/99Rd2dnaMHj2aX3/9lbp166JSqTTvURQFlUql+f9FL79+FRcXlxzbDiHySnBwMPDqk1kfnD17lq1bt9KsWTMaNmyo63DeWn74PPL8hmVYWBg9e/bku+++o127dhQvXpxq1apRunRpDAwM+PTTTzl9+jS2trZERkZq3hcVFYWNjQ1WVlbExcWRmpoKQGRkJDY2Nnm9GUKIt+Dj44OLiwtdu3bVdSh6L0+T9/379xkwYADTpk2jZcuWANSvX5/w8HDu378PwO7du3FxccHe3h4TExPNz5KNGzfi6emJkZERHh4ebNmyBYANGzbg6emZl5shhHhLVlZWTJkyRTro5IA8rTZZtGgRSUlJTJo0STOtS5cu/Pjjj/Tt25ekpCQqVaqkaakxbdo0AgICiI+Px8XFBV9fXwDGjh2Lv78/8+fPp2TJkkyfPj0vN0MIIXROpSiKousghBCv9r50j39f5IfPQ3pYCiGEHpLkLYQQekiStxBC6CFJ3kIIoYckeQshhB6S5C2EEHpIkrcQQughSd5CCKGHJHkLIYQekuQthBB6SJK3EELoIZ08z1sI8ZwMryfeliRvIfSADK0nXibJWwgdaty4sVwli7cij4QVQoj/86bVWOXKlXtt2dyqxpIrbyGEeEP5oRpLrryFEEIPSVNBIYTQQ5K8hRBCD0nyFkIIPSTJWwgh9JAkbyGE0EOSvIUQQg9J8hZCCD0kyVsIIfSQJG8hhNBDkryFEEIPSfIWQgg99EE9mEpRFNRqta7DEEIIrRkbG6NSqTJN/6CSt1qt5uzZs7oOQwghtFalShVMTEwyTf+gniooV95CCH2T3ZX3B5W8hRDifSE3LIUQQg9J8hZCCD0kyVsIIfSQJG8hhNBDkryFEEIPSfIWQgg9JMlbCCH0kCRvIYTQQ5K8c9iLfZ7S0tJ0GMnb09e4s/K+9EF7X7bjfaAoSr44RyR557AXu7EWKKBfu/fZs2fA87h37dr1XjxKIKtuxfogOTmZq1evaj6DF7dDURRJ5jqkUqnyxbn9QT2YKreFhYVRqFAhnJ2dGT16NG5ubnTq1EkzP/2ESz8RFUXJN8nl3r17bN68mRo1avDkyRPGjBlDcHAw9vb2ug7tjanVaq5du8aZM2coVaoUNWvWxMDAIFO5/LT/X/bvv/8SFBRE7dq1qVChAo6Ojjg4OGBra5sp5vy8HenUajXXr1/n3LlzlC9fnipVqlCgQAG9iD1dcnIy58+fZ/PmzZiYmFCpUiXKlClDmTJlMDc3z/N4JHnnoN27d7N3716qV6/Opk2bKF68OA8ePMDKyirLh8vkp4P26dOn7Nq1i+nTp1OkSBEAQkJCcHNzo2TJkhQtWhQzMzMArl+/TlxcHK6urroMOUsREREsXLiQZcuWYWlpSdGiRfHz86Nhw4asWrWKmJgYHB0d8fb2zlf7/2UFCxakdOnShIWFsXPnTgoVKkSpUqWoWLEijo6OVKxYkTJlymBlZZWvtwPg9u3bzJw5k+3bt2vibdeuHYMHD873saeLjIxk8eLFLF++nCpVqvDgwQN+++03zefStGlTOnXqRIkSJfIsJnkwVQ46ffo0S5cu5cCBAzx58gRjY2OcnJxwc3PDxcUFBwcH7OzsiIiIYMyYMSxYsAArKytdh62RkJBAVFQUrVu3xtTUlMTERFJSUvjoo4+oXr06derUoXjx4sydOxcbGxumT5+u65AzmTx5MgcOHOCrr77CycmJ6dOnc/XqVapXr86OHTsoWrQoERERODs7M23aNMqXL6/rkF/rxIkT7N+/n2PHjnH9+nXUajVFixalTJkyODs7U6pUKRo0aIC1tbWuQ81Sv379iIyMpHv37hQtWpStW7eyceNG+vTpw7BhwzKUvXDhAiVKlMDS0lJH0WZt8uTJnDx5kq+//prq1asTHR3N/PnzOXPmDO7u7uzatQuAwYMH061bt7wJShE5Ljg4WKlfv77y+++/K1999ZXi5uamODk5KfXq1VN69uypdOzYUXF3d9d1mBmkpaVp/p4zZ45y7tw5JSYmRgkNDVXGjh2rNGvWTHFxcVGcnJyUOnXqKP/++68Oo81ekyZNlMWLF2te37lzR/Hw8FC6d++ubNmyRXn06JFy8OBBpWHDhsr48eMVRcm47fnBgwcPlClTpiinT5/ONC8uLk7ZvXu38tNPPykdO3ZUPvnkE8XZ2Vk5d+6cDiJ9vaSkJKVGjRrKrl27MkyfMGGC4ubmphw6dEgzLSEhQWnVqpWycuXKvA7ztRo3bqz89ttvGaZFRUUpPXv2VPbv36+cPn1a6d+/v+Li4qL8888/eRKTJO8csnLlSuWff/5Rzp8/ryiKoqSkpGSYHx4ersycOVNp37694uvrq+zYsUMXYWotq4R27949JTQ0VDl48GCm7csPnj17pnTu3FmZPXt2hunu7u7KunXrMkybPXu20q5dO+X27dt5GaJWdu7cqTg7OyvVqlVTatWqpfTp00dZu3atcufOnUxl79+/r2zcuFEHUWrn1KlTSpMmTZRTp04pivI8mSuKojx+/Fj59NNPld69eytqtVpRFEW5cuWKUqlSJeXWrVs6izcrCQkJSuvWrZXJkydnmle9enXlxIkTmtfdunVTBg0apDx9+jTX45I67xyQkJDAlClTsLCwwNbWlnLlylGpUiXKli2Lg4MDpUqVonLlylSuXJnBgwcDkJqaquOoM1L+78ZRTEwMu3bt4ubNm1hYWFC2bFnKlClDyZIlNf/yq4IFC+Lp6cmvv/6Ki4sLn3zyCSkpKYwdO5YaNWpkKFu9enUWLVpE0aJFdRPsK7i7u7NkyRJu377NjRs3WL16NXv27AGgZMmS1KhRgyZNmvDJJ59ga2vLZ599RlpaWr5oAfEyKysrTE1N2bRpE66urhgbG5OamkrhwoX58ssvGTt2LP/99x9eXl4cP34cCwsLSpcureuwMyhYsCB16tRh9erV1K9fHw8PD+Lj49m+fTtqtZqPPvpIU7ZTp078/PPPeRKXJO8cUKhQIVavXk1YWBj79u3j2LFj7Nq1C3Nzc0qXLk2FChWoWLEi5cuXp2zZshQvXjzL1g+6lJ68p0+fzt9//42RkRHJyckYGhpiZ2eHs7MzVapUwd7eHnd393xXJ5muQ4cO7Ny5k/3799OgQQMKFixI69atM3xZxsXFceDAAezt7XXSSuB1ihYtSq1atahVqxazZ8+mRIkSNGrUiFKlSpGQkMCJEycYNmwYBQsWxNzcnKlTp1KnTh1dh52l9Jt5c+fORaVSMWTIEM0+b9WqFUuWLGHZsmXUq1ePI0eO4O7uruOIMytQoADt2rVjz5499O3bl48//pgnT55w5coVevTogZWVFSkpKSQlJXHr1i0KFSqEqalprsclNyxzgaIoHD9+nIMHD3L06FFu3LiBWq2mWLFi2NjY4OnpSc+ePXUdZibx8fHUqlULPz8/evbsSUJCAocOHWLv3r0cPnyYqKgoEhIS2LBhA87OzroON1uKohAREaG5gadSqVCpVERGRrJ9+3bWrVtHQkICffv2pW3btroNNgupqakYGBhw584dOnTowA8//EDLli0BSEpK0jTr/O2336hVqxY//vhjvv5FBLBlyxYiIiLo1q0bRkZGmouFtWvXMnr0aPr27cuaNWvw8/OjTZs2ug43g/RfNfHx8axZs4awsDCSkpL4/PPPadSoEY8fPyY4OJh//vmHxMREvv76az7//PPcDyzXK2Y+EMnJyYqiKMqlS5cyzXvy5Imyc+dOZeLEiYqXl5cya9asvA4vW8nJyZr67QMHDigtWrRQIiIisiz74MEDZe3atXkZntYePHigTJ8+XTl79mymeWlpaUpqaqpy/PhxpXHjxkr37t2V/fv3a+pa85vU1FRFURTl77//Vho2bKjcv38/y3IDBw5Upk+fnpehvZNnz55p/k5NTdVsZ9++fRVnZ2fFyclJiYuL01V4r/Sqm9rnz59XfH19FT8/P+XQoUOaev3cJlfeOUitVuPq6krBggVxdXXFy8uLxo0bZ6rDU6vVGBsb6yjKjAICAkhKSqJp06bY2toyd+5cWrZsyWeffabpVJSWlpahmkfJhx0rQkNDGThwICYmJhQsWJAaNWrQrFkzatWqha2tbYayCQkJFCpUSEeRau/YsWMMGTKEHj160Ldv3wz7PTk5WfPZzZgxQ7eBvoH4+PhMVVWPHj1i9OjRxMfHs3TpUh1FlrX0qsOXe7hC5n4aycnJGBkZ5VlskrxzUEJCAjt27OD69escP36cCxcuEBcXR7Fixfjkk09o1KgRtWvX1nSCyQ9++ukn9u/fz+3btzE0NOTZs2dUqFCBQYMGUb16dYoVK5bv6uez8ujRIy5evJjhJt/jx48BsLOz4+OPP6ZJkybUqVMnX9ZzZ2fcuHHs3LmTjh070qxZM4oVK0ZKSgrbtm1j6dKlDBgwIEMv3vwm/Qvn5MmTbN68mYiICIoVK0aFChVwdnbGwcEBKysr4uLiePDgARUrVtR1yBmMHTsWgAYNGlCxYkVsbGwwMTHJUObFL9W8vHEsyTsXqNVqYmNjuX//PlevXmXHjh2a1gI1atRgxYoVug3wBSkpKSQkJHDv3j3Onj1LeHg4Bw8e5NatWxQuXJiqVatSt25dPDw8+Oijj/Jl64yXzZ49mx07dlC5cuUMN/lOnjxJwYIFKVy4MFOmTKF27dq6DjWT9EQQGxvLw4cPsbGxYfbs2fzzzz8kJCRgbW2NoaEhDx48oHfv3vTp0ydPbo69jfRE9vTpUzp37kxkZCQlSpQgMTERtVpNoUKFsLOzo0KFCjg5OfHpp5/mm1+k6ZYvX85PP/0EPG914ujoSJ06dahVqxYVK1bEyspKZxc3krzzgFqtZvz48RgYGDBgwIA87UL7JtKflBYXF8eVK1c4duwYhw4d4ty5czx+/BhHR0c2bdqk4yiz9r7c5EtJScHQ0JDZs2dz8OBBFixYgIWFBffv3+fs2bNcvXqVxMREGjVqRLVq1XQdrla2bNnCjz/+yG+//UbVqlV5/Pgxp06d4ujRo5w5c4Zbt24BaHop5jcDBw7k8uXL9OvXjz179nD69Gnu37+v84sbaSqYQ5KSkrh+/ToVK1bM9E1sbGxM8+bNmTt3ro6iy96LP/mePXvGgwcPKFKkCO7u7ri7u9OnTx8iIiI4deoUCQkJOo42e+nbcPLkSczMzDI0OTMxMcHBwYFBgwZx6dIlypUrly8TN6A5dm7fvk2lSpU0VTzpbeybNm2qy/C0FhERgYmJCUWKFOHOnTvUrFlTUyVSpEgRPD098fT0BODu3bvcvn1bl+FmKf3c6NSpEyNHjqRs2bLMmDGDiIgIbt26xYkTJzh06BC//fYbU6ZMyfOLG0ne7yj9p+F///3H2LFjqVatGuXLl6dq1aqan+0AUVFRXLp0Kd9ddacnvT///JNVq1bx9OlT7O3tNR2NnJ2dKVeuXL5PGun1jLa2tqjVajZs2JDlTT4zMzNu3rypy1BfSaVSoSgKjo6OrF69mtDQUDw8PChSpEi+u0n8Kj169MDR0VFzw3j79u2cPn2amjVrZiprb2+fL59emb6/3d3dMTU15dChQ7i5uWFjY4ONjQ3u7u50796dmJgYzp8/z9OnT/M2Pqk2yRlHjx7lr7/+IiIigocPH5KamkqRIkWwtbUlMTGRS5cuUbduXSZPnqzrUDXSv3guXLiAr68vrq6uVKpUiUuXLnHz5k0SExMxNzenVKlSlCpViuHDh+e7Osms6PtNvjNnzmjiMzc3x9PTEy8vL8qXL0+JEiUwNzfP159DQkICM2fO5PTp05w7d47U1FRSU1OpVKkSnTt3xtXVlRIlSmBhYZGvt+NFT548ISkpKV89/EuSdw5Tq9WcP3+ekydPcubMGe7cuYOiKHh4eNC5c+cMXWl1Lb2eeM6cOezZs4eFCxdq6uwePXqkqZc8evQoxsbGLF++XLcBZ+N9usmXvi0PHz7k9u3bHDp0iB07dnDp0iVMTEyoXLkyrq6uNGnSBA8PD12H+1rR0dGcOnWKY8eOsXfvXq5du0bBggVxcnLCw8ODatWqUaFCBRwcHHQdaibKC4+MiIyMxMnJSdchZSDJO4c8evSIp0+fYmdnl2H6kydPePbsWb6rLnnRggULuHr1KoGBgRgbG2fZjvvRo0f5tqXJ+3aTLy0tjcOHDxMSEkLRokWpWrUqpUqV4sGDB5oeov3799c8Jye/yuo4Sv9C+u+//zh16hQPHz6kQ4cOmhYd+cnLx9X06dMz9RnQJanzfgfpV67nz5/n119/Zfv27ZiammqeS1GvXj3Kly9P4cKFs+yckF+ULl2adevWsWvXLj755BPNoAsvyq+JG96fm3zw/Jfb//73P+bNm4eDgwOGhoYsW7aMtLQ0vLy8+P777xk3bly+e7BZVlQqFWq1mtWrV+Pk5ET16tUpXbo0pUuX1lQLnTp1Kt92mHr5uMpPiRvkyvudpCfvfv36ceHCBTp27MjZs2c5ePAgAImJiVSoUAFzc3M6dOiQL+tZT58+rXkOQ6FChWjWrBl16tTRdEjI7/Wr6RRFYdGiRaxevRo/Pz+9u8mXfixt3bqViRMn8tVXX9GuXTtUKhXx8fGEhoby66+/UrNmTaZOnZqvO06lX3E/ePCAcePGceLECYYPH06HDh3Ys2cPy5Yt46OPPuLrr7/OlzcqX/TycfXxxx9TuHDhfHFcSfLOAa6urkydOpVmzZqxceNGNm3ahK+vLwcOHGDp0qVUqFCBMWPGUKtWLV2HmkFW9avbt2/n8uXLele/qu83+dKTd/rIMkFBQRQsWDBDmSVLlrBw4ULmzJmDm5ubDqLUTnp1w9y5c9m2bRt9+/alRYsW7Ny5k2HDhmFnZ6e5ob9q1ao87VL+pvLzcSXVJm8p/WQ7efIkRYsWxcXFBXieEB8+fEiDBg345JNPOHfuHG3bts13iRue/6xNS0vj2rVrhISEYGlpyeDBgzPUry5ZsgQzM7N8nbwVRaFq1ars3bs3w02+rVu36s2XUPqVdIECBTA2NsbQ8PmpmZKSgoGBASqVCm9vb1auXMmNGzfydfJOb7a5Z88eGjZsSIsWLbh37x6zZ8/Gzc2NoKAgbt++TUBAAP/++y+NGzfWccRZy+/HlSTvt5R+sqVfQRw/fpxSpUpx6dIlTZ2rWq2mcuXKbN++nQ4dOugy3CxlVb+6dOlSvatffflLqGjRogwaNEjvvoQA6tevz7hx4zRf+OlJHJ4PgvvgwQOqVq2qwwhfL31UeFNTU031wpIlS7h48SIrV66kVKlSmJmZkZycnK+rf/L7cSXJ+y0cO3YMFxcXTE1NqVatGvb29vz111+0atWK+Ph4TExMSElJITU1levXr+er5oHw/381hIaGsnr1akaMGJFl/erPP//M1KlT83V1A7xfN/nq1q1LhQoV6NOnD23atKFZs2aULVuWI0eOsHTpUipXrqwXgyarVCqaNWvGhAkTOHv2LPv376djx45Ur14dgP3792ueH59f5fvjKpceNfveunbtmtK2bVslOjpaM+3cuXPK3LlzleTkZGX//v1KzZo1lenTpyvffvutUqNGDeXo0aM6jDiz9PEnhw4dqgwdOjTDc5bT/f7770q9evUyjM+X36Rvx5YtW5T69esrixcvVmJjY5VHjx4pd+7cUZYuXarUq1dPGTZsWL4cc/Nl6c+Mfvz4sTJ16lSlcePGSuXKlRUnJyelSpUqSp8+fbJ8Xnl+lZycrPz222/KF198oUyaNElRlOfPux88eLDSqFEjZcSIETqOMGv6clzJlfcb2rdvHzdv3sTQ0JCdO3fy999/M3PmTCpVqgQ8v3nZtGlTli1bRsGCBTUtH/KT96l+FWD79u14eHjQtWtXzU2+IkWK4OvrS1paGgsXLuTMmTP5fjvSqxgKFy7MsGHD8PX15datWzx79gxTU1OcnZ3zbXPTrBgaGtK7d2969+6tmRYWFsaVK1do164d3bt312F0r5ffjytJ3m+oTJkymJmZ8d1333H//n1UKhUXLlzAwcEBExMTzM3NCQwMZMKECcTGxmJlZaXrkLOl7/Wr79uX0IsMDAw0z9DQN4qicPfuXf777z+ePn3KRx99hIuLC3Z2dnTp0oUuXbroOsRX0pfjSpL3G6pZsyY9evRg586d3Lx5EzMzMwICAihfvjyOjo6UL1+e8uXLY2dnl68TN7w/9av6/iX0vki/l3L8+HHGjh3LlStXsLW1xdjYGFNTU0qVKoWbmxsuLi64uLjkq0FJspLfjytp5/2WYmJiqFu3Lv379+fGjRucO3eO2NhYzQPmnZycKF26NF26dMnUXjc/UP6vjfeTJ0/49ddfCQkJ4f79+6SmpmJkZES9evUYNGiQpglkfvbw4UP69+/P1atXs/wSKliwICtXrtR1mO+99PbdgwYNIjIyku+//x5TU1NOnTrFuXPnuHHjBrGxsURHR9OyZUvGjBmj65BfKb8fV5K835CiKKSmppKcnEx4eHiG+uxz585x4MABDh8+zPnz5zEzM2P79u06jFY7qampREdH62X96vv0JaTPXhyXtVOnTnTs2JHOnTtnKBMTE8OlS5c4dOgQHh4e1K9fXxehakUfjitJ3u9AURROnDiBoaEh5cqVy5DsEhMTuX37dr4bk+99ps9fQvrs4sWL/PHHH9SuXRs7Ozs2btyIkZERo0eP1nVoOSK/HleSvN/S2bNnCQwMJDIykpiYGJ49e8aSJUswMjKibNmyFCtWTNchCpEnjh49ypAhQ4iNjaVEiRIYGhpy7949/Pz8qFOnDnZ2dhQuXFjXYb53JHm/gfSfUlevXmXgwIFYWVnRvXt3kpKS8Pf3Jzg4mEWLFmFoaMjUqVPzbBRpIfKDpKQkwsPD2bFjB8HBwSQkJFCqVCmqVq1KtWrVcHJywtbWFnt7+3zf8UsfSHZ5A+kD9P7999+YmpoyefJkPv30UwBKlChBuXLl+PjjjwkNDdU8WVCID4WJiQk1atRgxIgRhIWFcfjwYUaNGkVycjKTJ0+mf//+9OjRgwsXLug61PeCNBV8A+lX0ukDDacPiRQSEkKNGjUwNzenVatW/P3335w9e5Z69erpMlwhdKpIkSJ4eXnh5eWleWDb7t27KVu2rK5Dey/IlbeWFEVBURTS0tKoXr06e/bs4dKlSwAcP35ck6jVajV3797Nl8M6CaErKpUKW1tbunbtKvXfOUSStxZSU1NRqVQUKFCAAgUK0Lp1a4oWLcoPP/zAwoULiY+Px8vLi8ePH7No0SIMDAz45JNPdB22EOI9JjcstTBnzhzu3r1L7dq1cXR0pFKlSty8eZOff/6ZEydOEB0dTcmSJTExMSEhIYEBAwZoRqcRQojcIMlbC4MHD+bChQukpaVRuHBhbGxsqF69OpaWljx58oS0tDRNJ4WGDRvi6Oio65CFEO85Sd5aunHjBsePH2f37t3s3r2blJQUypUrR/HixSlatChubm7Uq1cPa2vrfP9MEyGE/pPkrYX09t03btxg+vTpqNVqunXrxq1bt7h58ybHjh3j3Llz2NjYULFiRRYtWqTrkIUQ7zlpKqiF1NRUDA0NCQoKwszMjIkTJ2a4uk5ISCAwMJD//vuPBg0a6DBSIcSHQlqbaCH9UZBxcXEUL14cS0tLFEVBrVaTlpZGoUKF6NChA2XLltWrZ0YLIfSXJG8tKYqCp6cnmzZt4ty5c6hUKoyNjTUdd8zNzTl58qTOH1YjhPgwSJ33G7hz5w59+vThwYMHtGrViubNm+Pg4EBYWBhLliwhLS2NtWvX6jpMIcQHQJK3ltJvWj5+/JjffvuN7du3c+/ePVJSUjA1NaVOnTr07dsXV1dXXYcqhPgASPJ+C6mpqcTExHDr1i1SUlIwNjbGyckJMzMzXYcmhPhASPIWQgg9JDcshRBCD0nyFkIIPSTJWwgh9JAkbyGE0EOSvIUQQg9J8hZCCD30/wAEsL6tn/t/PAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#categoric\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_time_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average tuning duration (s)\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Tuning Time Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_time_031422.png\", bbox_inches='tight') \n",
    "\n",
    "\n",
    "#_________\n",
    "\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "# Draw a nested barplot\n",
    "g = sns.catplot(\n",
    "    data=trials_averages_df[categoric_features], kind='box',\n",
    ")\n",
    "g.despine(left=True)\n",
    "g.set_axis_labels(\"\", \"average f1-score with tuning\", fontsize=16)\n",
    "g.fig.suptitle(\"Categoric Encodings - Performance Comparison\")\n",
    "\n",
    "plt.xticks(rotation=75, fontsize=16)\n",
    "\n",
    "g.fig.savefig(\"categoric_performance_031422.png\", bbox_inches='tight') \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qttf</th>\n",
       "      <th>powertransform</th>\n",
       "      <th>binstransform</th>\n",
       "      <th>ord3</th>\n",
       "      <th>onht</th>\n",
       "      <th>default</th>\n",
       "      <th>ordl</th>\n",
       "      <th>mnmx</th>\n",
       "      <th>capped quantiles</th>\n",
       "      <th>or23</th>\n",
       "      <th>or19</th>\n",
       "      <th>hsh2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.861584</td>\n",
       "      <td>0.853222</td>\n",
       "      <td>0.856279</td>\n",
       "      <td>0.860610</td>\n",
       "      <td>0.854001</td>\n",
       "      <td>0.864087</td>\n",
       "      <td>0.825326</td>\n",
       "      <td>0.857584</td>\n",
       "      <td>0.857873</td>\n",
       "      <td>0.854965</td>\n",
       "      <td>0.859980</td>\n",
       "      <td>0.850182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.859547</td>\n",
       "      <td>0.854102</td>\n",
       "      <td>0.850542</td>\n",
       "      <td>0.850688</td>\n",
       "      <td>0.854686</td>\n",
       "      <td>0.863079</td>\n",
       "      <td>0.857310</td>\n",
       "      <td>0.859208</td>\n",
       "      <td>0.857691</td>\n",
       "      <td>0.851842</td>\n",
       "      <td>0.861220</td>\n",
       "      <td>0.839021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.862221</td>\n",
       "      <td>0.855394</td>\n",
       "      <td>0.860075</td>\n",
       "      <td>0.855228</td>\n",
       "      <td>0.855691</td>\n",
       "      <td>0.861894</td>\n",
       "      <td>0.855789</td>\n",
       "      <td>0.858580</td>\n",
       "      <td>0.857146</td>\n",
       "      <td>0.856198</td>\n",
       "      <td>0.859999</td>\n",
       "      <td>0.854328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.858150</td>\n",
       "      <td>0.841096</td>\n",
       "      <td>0.858444</td>\n",
       "      <td>0.859750</td>\n",
       "      <td>0.856369</td>\n",
       "      <td>0.862318</td>\n",
       "      <td>0.852083</td>\n",
       "      <td>0.822893</td>\n",
       "      <td>0.856942</td>\n",
       "      <td>0.858419</td>\n",
       "      <td>0.850167</td>\n",
       "      <td>0.841359</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.862917</td>\n",
       "      <td>0.855739</td>\n",
       "      <td>0.859819</td>\n",
       "      <td>0.858835</td>\n",
       "      <td>0.855892</td>\n",
       "      <td>0.861008</td>\n",
       "      <td>0.815220</td>\n",
       "      <td>0.858223</td>\n",
       "      <td>0.857091</td>\n",
       "      <td>0.857318</td>\n",
       "      <td>0.859826</td>\n",
       "      <td>0.852315</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       qttf  powertransform  binstransform      ord3      onht   default  \\\n",
       "0  0.861584        0.853222       0.856279  0.860610  0.854001  0.864087   \n",
       "1  0.859547        0.854102       0.850542  0.850688  0.854686  0.863079   \n",
       "2  0.862221        0.855394       0.860075  0.855228  0.855691  0.861894   \n",
       "3  0.858150        0.841096       0.858444  0.859750  0.856369  0.862318   \n",
       "4  0.862917        0.855739       0.859819  0.858835  0.855892  0.861008   \n",
       "\n",
       "       ordl      mnmx  capped quantiles      or23      or19      hsh2  \n",
       "0  0.825326  0.857584          0.857873  0.854965  0.859980  0.850182  \n",
       "1  0.857310  0.859208          0.857691  0.851842  0.861220  0.839021  \n",
       "2  0.855789  0.858580          0.857146  0.856198  0.859999  0.854328  \n",
       "3  0.852083  0.822893          0.856942  0.858419  0.850167  0.841359  \n",
       "4  0.815220  0.858223          0.857091  0.857318  0.859826  0.852315  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trials_averages_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "asdf = pd.DataFrame()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'qttf':        qttf\n",
       " 0  0.861584\n",
       " 1  0.859547\n",
       " 2  0.862221\n",
       " 3  0.858150\n",
       " 4  0.862917,\n",
       " 'powertransform':    powertransform\n",
       " 0        0.853222\n",
       " 1        0.854102\n",
       " 2        0.855394\n",
       " 3        0.841096\n",
       " 4        0.855739,\n",
       " 'binstransform':    binstransform\n",
       " 0       0.856279\n",
       " 1       0.850542\n",
       " 2       0.860075\n",
       " 3       0.858444\n",
       " 4       0.859819,\n",
       " 'ord3':        ord3\n",
       " 0  0.860610\n",
       " 1  0.850688\n",
       " 2  0.855228\n",
       " 3  0.859750\n",
       " 4  0.858835,\n",
       " 'onht':        onht\n",
       " 0  0.854001\n",
       " 1  0.854686\n",
       " 2  0.855691\n",
       " 3  0.856369\n",
       " 4  0.855892,\n",
       " 'default':     default\n",
       " 0  0.864087\n",
       " 1  0.863079\n",
       " 2  0.861894\n",
       " 3  0.862318\n",
       " 4  0.861008,\n",
       " 'ordl':        ordl\n",
       " 0  0.825326\n",
       " 1  0.857310\n",
       " 2  0.855789\n",
       " 3  0.852083\n",
       " 4  0.815220,\n",
       " 'mnmx':        mnmx\n",
       " 0  0.857584\n",
       " 1  0.859208\n",
       " 2  0.858580\n",
       " 3  0.822893\n",
       " 4  0.858223,\n",
       " 'power_with_bins':    power_with_bins\n",
       " 0         0.857873\n",
       " 1         0.857691\n",
       " 2         0.857146\n",
       " 3         0.856942\n",
       " 4         0.857091,\n",
       " 'qttf_with_bins':    qttf_with_bins\n",
       " 0        0.854965\n",
       " 1        0.851842\n",
       " 2        0.856198\n",
       " 3        0.858419\n",
       " 4        0.857318,\n",
       " 'or19':        or19\n",
       " 0  0.859980\n",
       " 1  0.861220\n",
       " 2  0.859999\n",
       " 3  0.850167\n",
       " 4  0.859826,\n",
       " 'hsh2':        hsh2\n",
       " 0  0.850182\n",
       " 1  0.839021\n",
       " 2  0.854328\n",
       " 3  0.841359\n",
       " 4  0.852315}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "scenario_metrics_trials_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#note that default is binarizatino with z-score normalization\n",
    "#note that numeric scenarios qttf/powertransform/binstransform are in conjunctino with binarization\n",
    "#note that binstransform could be combined with powertransform\n",
    "#note hat there are tradeoffs for training time demonstrated next cell\n",
    "#latency is for training through bayesian tuning with early stop and doesn't include automunge run time\n",
    "#which would not be significant in context of tuning iterations\n",
    "#further scenario benchmarks pending"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "qttf\n",
      "2832.917623047096\n",
      "\n",
      "powertransform\n",
      "2901.7902453354845\n",
      "\n",
      "binstransform\n",
      "2734.165070708386\n",
      "\n",
      "ord3\n",
      "2890.2485233703237\n",
      "\n",
      "onht\n",
      "2900.818343210323\n",
      "\n",
      "default\n",
      "2775.2013164045143\n",
      "\n",
      "ordl\n",
      "2782.3723720070975\n",
      "\n",
      "mnmx\n",
      "2908.948603048387\n",
      "\n",
      "power_with_bins\n",
      "2871.38807240645\n",
      "\n",
      "qttf_with_bins\n",
      "2815.8425099154824\n",
      "\n",
      "or19\n",
      "2915.856820749032\n",
      "\n",
      "hsh2\n",
      "2963.6757584174206\n"
     ]
    }
   ],
   "source": [
    "time_list = []\n",
    "time_key_list = []\n",
    "\n",
    "for scenario in scenario_time_dict:\n",
    "  print()\n",
    "  print(scenario)\n",
    "  print(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  \n",
    "  time_list.append(pd.DataFrame({0:scenario_time_dict[scenario]})[0].mean())\n",
    "  time_key_list.append(scenario)\n",
    "  \n",
    "# time_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

